Two-loop QED corrections to the scattering of four massive leptons

We study two-loop corrections to the scattering amplitude of four massive leptons in quantum electrodynamics. These amplitudes involve previously unknown elliptic Feynman integrals, which we compute analytically using the differential equation method. In doing so, we uncover the details of the elliptic geometry underlying this scattering amplitude and show how to exploit its properties to obtain compact, easy-to-evaluate series expansions that describe the scattering of four massive leptons in QED in the kinematical regions relevant for Bhabha and M{\o}ller scattering processes.

==> anc/Bhabha/hardAmp-unpol-OS.m <==
wilsonC[0, 0] = (1 + 14*yp^2 + yp^4)^2/((-1 + yp)^4*yp^2) + 
     (64*x^4*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4))/(-1 + yp)^4 - 
     (16*x^2*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4))/((-1 + yp)^4*yp)
 
wilsonC[1, 0] = (-32*(1 + 14*yp^2 + yp^4)*H[-1, -1, yp])/((-1 + yp)^2*yp) - 
     (32*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, 0, yp])/(-1 + yp)^4 - 
     (32*(1 + 6*yp + yp^2)*(1 + 2*yp + 10*yp^2 + 2*yp^3 + yp^4)*H[-1, 1, yp])/
      ((-1 + yp)^4*yp) - (32*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*
       H[0, -1, yp])/(-1 + yp)^4 - 
     (4*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
       H[0, 0, yp])/((-1 + yp)^4*yp) - (24*(1 + yp)^4*H[0, 1, yp])/
      ((-1 + yp)^2*yp) - (32*(1 + 6*yp + yp^2)*(1 + 2*yp + 10*yp^2 + 2*yp^3 + 
        yp^4)*H[1, -1, yp])/((-1 + yp)^4*yp) - (24*(1 + yp)^4*H[1, 0, yp])/
      ((-1 + yp)^2*yp) - (16*(5 + 22*yp + 43*yp^2 + 116*yp^3 + 43*yp^4 + 
        22*yp^5 + 5*yp^6)*H[1, 1, yp])/((-1 + yp)^4*yp) + 
     (8*H[-1, yp]*((-I)*Pi + yp + (2*I)*Pi*yp - 6*yp^2 + (8*I)*Pi*yp^2 + 
        31*yp^3 + (62*I)*Pi*yp^3 - 52*yp^4 + (114*I)*Pi*yp^4 + 31*yp^5 + 
        (62*I)*Pi*yp^5 - 6*yp^6 + (8*I)*Pi*yp^6 + yp^7 + (2*I)*Pi*yp^7 - 
        I*Pi*yp^8 - 40*yp^2*Log[2] - 32*yp^3*Log[2] - 368*yp^4*Log[2] - 
        32*yp^5*Log[2] - 40*yp^6*Log[2]))/((-1 + yp)^4*yp^2) + 
     (8*H[0, yp]*(-7 + (9*I)*Pi - 24*yp - (12*I)*Pi*yp - 105*yp^2 - 
        (33*I)*Pi*yp^2 - 432*yp^3 - (312*I)*Pi*yp^3 - 105*yp^4 - 
        (33*I)*Pi*yp^4 - 24*yp^5 - (12*I)*Pi*yp^5 - 7*yp^6 + (9*I)*Pi*yp^6 - 
        9*Log[2] + 42*yp*Log[2] + 57*yp^2*Log[2] + 588*yp^3*Log[2] + 
        57*yp^4*Log[2] + 42*yp^5*Log[2] - 9*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) - (8*H[1, yp]*((3*I)*Pi + 11*yp - (24*I)*Pi*yp + 
        66*yp^2 + 117*yp^3 - (120*I)*Pi*yp^3 + 1020*yp^4 + (282*I)*Pi*yp^4 + 
        117*yp^5 - (120*I)*Pi*yp^5 + 66*yp^6 + 11*yp^7 - (24*I)*Pi*yp^7 + 
        (3*I)*Pi*yp^8 + 18*yp*Log[2] + 36*yp^2*Log[2] - 18*yp^3*Log[2] - 
        72*yp^4*Log[2] - 18*yp^5*Log[2] + 36*yp^6*Log[2] + 18*yp^7*Log[2]))/
      (3*(-1 + yp)^4*yp^2) - (2*(46 + (33*I)*Pi + 6*Pi^2 - (150*I)*Pi*yp - 
        81*Pi^2*yp + 1288*yp^2 + (240*I)*Pi*yp^2 + 6*Pi^2*yp^2 - 
        (1962*I)*Pi*yp^3 + 81*Pi^2*yp^3 + 9108*yp^4 - (4770*I)*Pi*yp^4 + 
        1512*Pi^2*yp^4 - (1962*I)*Pi*yp^5 + 81*Pi^2*yp^5 + 1288*yp^6 + 
        (240*I)*Pi*yp^6 + 6*Pi^2*yp^6 - (150*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 
        46*yp^8 + (33*I)*Pi*yp^8 + 6*Pi^2*yp^8 + 168*yp*Log[2] - 
        (216*I)*Pi*yp*Log[2] + 576*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 
        2520*yp^3*Log[2] + (792*I)*Pi*yp^3*Log[2] + 10368*yp^4*Log[2] + 
        (7488*I)*Pi*yp^4*Log[2] + 2520*yp^5*Log[2] + (792*I)*Pi*yp^5*Log[2] + 
        576*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 168*yp^7*Log[2] - 
        (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 504*yp^2*Log[2]^2 - 
        684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 684*yp^5*Log[2]^2 - 
        504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/(9*(-1 + yp)^4*yp^2) + 
     ((-4*(1 + 14*yp^2 + yp^4)^2)/((-1 + yp)^4*yp^2) - 
       (8*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*yp^2) - 
       (8*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*yp^2))*Log[u2m2] + 
     ((-44*(1 + 14*yp^2 + yp^4)^2)/(3*(-1 + yp)^4*yp^2) - 
       (16*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*yp^2) - 
       (16*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*yp^2) - 
       (8*(1 + 14*yp^2 + yp^4)^2*Log[u2m2])/((-1 + yp)^4*yp^2))*Log[x] - 
     (8*(1 + 14*yp^2 + yp^4)^2*Log[x]^2)/((-1 + yp)^4*yp^2) + 
     x^2*((256*(1 + 8*yp - 2*yp^2 + 8*yp^3 + yp^4)*H[-1, -1, yp])/
        ((-1 + yp)^2*(1 + yp)^2) - (256*(1 - 3*yp - 37*yp^2 - 50*yp^3 - 
          37*yp^4 - 3*yp^5 + yp^6)*H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (256*(1 - 12*yp - 57*yp^2 - 120*yp^3 - 57*yp^4 - 12*yp^5 + yp^6)*
         H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (256*(1 - 3*yp - 37*yp^2 - 50*yp^3 - 37*yp^4 - 3*yp^5 + yp^6)*
         H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (64*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*H[0, 0, yp])/
        (-1 + yp)^4 + (128*(1 + 2*yp + 47*yp^2 + 60*yp^3 + 47*yp^4 + 2*yp^5 + 
          yp^6)*H[0, 1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (256*(1 - 12*yp - 57*yp^2 - 120*yp^3 - 57*yp^4 - 12*yp^5 + yp^6)*
         H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (128*(1 + 2*yp + 47*yp^2 + 60*yp^3 + 47*yp^4 + 2*yp^5 + yp^6)*
         H[1, 0, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (512*yp*(7 + 38*yp + 7*yp^2)*H[1, 1, yp])/(-1 + yp)^4 + 
       (128*H[-1, yp]*(I*Pi - I*Pi*yp + 12*yp^2 - (14*I)*Pi*yp^2 - 48*yp^3 - 
          (63*I)*Pi*yp^3 + 72*yp^4 - (102*I)*Pi*yp^4 - 48*yp^5 - 
          (63*I)*Pi*yp^5 + 12*yp^6 - (14*I)*Pi*yp^6 - I*Pi*yp^7 + I*Pi*yp^8 - 
          4*yp*Log[2] + 12*yp^2*Log[2] + 148*yp^3*Log[2] + 200*yp^4*Log[2] + 
          148*yp^5*Log[2] + 12*yp^6*Log[2] - 4*yp^7*Log[2]))/
        ((-1 + yp)^4*yp*(1 + yp)^2) - (16*H[1, yp]*(3 - (21*I)*Pi + 42*yp + 
          (114*I)*Pi*yp + 135*yp^2 + (63*I)*Pi*yp^2 - 1160*yp^3 + 
          (696*I)*Pi*yp^3 + 3702*yp^4 - (42*I)*Pi*yp^4 + 12988*yp^5 - 
          (1620*I)*Pi*yp^5 + 3702*yp^6 - (42*I)*Pi*yp^6 - 1160*yp^7 + 
          (696*I)*Pi*yp^7 + 135*yp^8 + (63*I)*Pi*yp^8 + 42*yp^9 + 
          (114*I)*Pi*yp^9 + 3*yp^10 - (21*I)*Pi*yp^10 - 48*yp*Log[2] - 
          2112*yp^3*Log[2] + 1536*yp^4*Log[2] + 1248*yp^5*Log[2] + 
          1536*yp^6*Log[2] - 2112*yp^7*Log[2] - 48*yp^9*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^2) + 
       (8*H[0, yp]*(-3 - (3*I)*Pi - 42*yp - (42*I)*Pi*yp - 423*yp^2 + 
          (201*I)*Pi*yp^2 + 2888*yp^3 + (168*I)*Pi*yp^3 - 8022*yp^4 - 
          (198*I)*Pi*yp^4 - 7228*yp^5 - (252*I)*Pi*yp^5 - 8022*yp^6 - 
          (198*I)*Pi*yp^6 + 2888*yp^7 + (168*I)*Pi*yp^7 - 423*yp^8 + 
          (201*I)*Pi*yp^8 - 42*yp^9 - (42*I)*Pi*yp^9 - 3*yp^10 - 
          (3*I)*Pi*yp^10 + 144*yp*Log[2] - 480*yp^2*Log[2] - 
          768*yp^3*Log[2] + 480*yp^4*Log[2] + 1248*yp^5*Log[2] + 
          480*yp^6*Log[2] - 768*yp^7*Log[2] - 480*yp^8*Log[2] + 
          144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
       (4*(-27 - (27*I)*Pi + 494*yp + (318*I)*Pi*yp + 30*Pi^2*yp - 
          2946*yp^2 - (1530*I)*Pi*yp^2 + 12*Pi^2*yp^2 + 5846*yp^3 + 
          (4134*I)*Pi*yp^3 + 294*Pi^2*yp^3 + 10555*yp^4 - (10341*I)*Pi*yp^4 + 
          1488*Pi^2*yp^4 - 15556*yp^5 + (23196*I)*Pi*yp^5 - 1860*Pi^2*yp^5 - 
          107324*yp^6 + (79092*I)*Pi*yp^6 + 72*Pi^2*yp^6 - 15556*yp^7 + 
          (23196*I)*Pi*yp^7 - 1860*Pi^2*yp^7 + 10555*yp^8 - 
          (10341*I)*Pi*yp^8 + 1488*Pi^2*yp^8 + 5846*yp^9 + (4134*I)*Pi*yp^9 + 
          294*Pi^2*yp^9 - 2946*yp^10 - (1530*I)*Pi*yp^10 + 12*Pi^2*yp^10 + 
          494*yp^11 + (318*I)*Pi*yp^11 + 30*Pi^2*yp^11 - 27*yp^12 - 
          (27*I)*Pi*yp^12 - 36*yp*Log[2] - (36*I)*Pi*yp*Log[2] - 
          504*yp^2*Log[2] - (504*I)*Pi*yp^2*Log[2] - 5076*yp^3*Log[2] + 
          (2412*I)*Pi*yp^3*Log[2] + 34656*yp^4*Log[2] + (2016*I)*Pi*yp^4*
           Log[2] - 96264*yp^5*Log[2] - (2376*I)*Pi*yp^5*Log[2] - 
          86736*yp^6*Log[2] - (3024*I)*Pi*yp^6*Log[2] - 96264*yp^7*Log[2] - 
          (2376*I)*Pi*yp^7*Log[2] + 34656*yp^8*Log[2] + (2016*I)*Pi*yp^8*
           Log[2] - 5076*yp^9*Log[2] + (2412*I)*Pi*yp^9*Log[2] - 
          504*yp^10*Log[2] - (504*I)*Pi*yp^10*Log[2] - 36*yp^11*Log[2] - 
          (36*I)*Pi*yp^11*Log[2] + 864*yp^2*Log[2]^2 - 2880*yp^3*Log[2]^2 - 
          4608*yp^4*Log[2]^2 + 2880*yp^5*Log[2]^2 + 7488*yp^6*Log[2]^2 + 
          2880*yp^7*Log[2]^2 - 4608*yp^8*Log[2]^2 - 2880*yp^9*Log[2]^2 + 
          864*yp^10*Log[2]^2))/(9*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
       ((-8*(1 - 8*yp + 90*yp^2 - 104*yp^3 + 143*yp^4 + 112*yp^5 + 
            3628*yp^6 + 112*yp^7 + 143*yp^8 - 104*yp^9 + 90*yp^10 - 8*yp^11 + 
            yp^12))/((-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (128*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*H[-1, yp])/
          ((-1 + yp)^4*yp) + (128*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + 
            yp^4)*H[1, yp])/((-1 + yp)^4*yp))*Log[u2m2] + 
       ((256*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*H[-1, yp])/
          ((-1 + yp)^4*yp) - (16*(1 - 16*yp - 20*yp^2 - 304*yp^3 - 346*yp^4 - 
            304*yp^5 - 20*yp^6 - 16*yp^7 + yp^8)*H[0, yp])/
          ((-1 + yp)^4*yp*(1 + yp)^2) + (32*(7 - 16*yp + 52*yp^2 + 848*yp^3 + 
            1290*yp^4 + 848*yp^5 + 52*yp^6 - 16*yp^7 + 7*yp^8)*H[1, yp])/
          ((-1 + yp)^4*yp*(1 + yp)^2) - (8*(9 - 94*yp - (30*I)*Pi*yp + 
            678*yp^2 + (156*I)*Pi*yp^2 - 262*yp^3 - (198*I)*Pi*yp^3 - 
            4649*yp^4 + (1872*I)*Pi*yp^4 + 15716*yp^5 + (228*I)*Pi*yp^5 + 
            14068*yp^6 - (4056*I)*Pi*yp^6 + 15716*yp^7 + (228*I)*Pi*yp^7 - 
            4649*yp^8 + (1872*I)*Pi*yp^8 - 262*yp^9 - (198*I)*Pi*yp^9 + 
            678*yp^10 + (156*I)*Pi*yp^10 - 94*yp^11 - (30*I)*Pi*yp^11 + 
            9*yp^12 + 12*yp*Log[2] - 216*yp^2*Log[2] + 156*yp^3*Log[2] - 
            3360*yp^4*Log[2] + 2904*yp^5*Log[2] + 1008*yp^6*Log[2] + 
            2904*yp^7*Log[2] - 3360*yp^8*Log[2] + 156*yp^9*Log[2] - 
            216*yp^10*Log[2] + 12*yp^11*Log[2]))/(3*(-1 + yp)^6*yp^2*
           (1 + yp)^2) + (128*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*
           Log[u2m2])/((-1 + yp)^4*yp))*Log[x] + 
       (16*(11 - 16*yp + 68*yp^2 + 848*yp^3 + 994*yp^4 + 848*yp^5 + 68*yp^6 - 
          16*yp^7 + 11*yp^8)*Log[x]^2)/((-1 + yp)^4*yp*(1 + yp)^2)) + 
     x^4*((1024*yp*(1 + 16*yp - 18*yp^2 + 16*yp^3 + yp^4)*H[-1, -1, yp])/
        ((-1 + yp)^2*(1 + yp)^4) + (1024*yp*(1 - 17*yp - 29*yp^2 - 102*yp^3 - 
          29*yp^4 - 17*yp^5 + yp^6)*H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*yp*(3 - 20*yp - 107*yp^2 - 136*yp^3 - 107*yp^4 - 20*yp^5 + 
          3*yp^6)*H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*yp*(1 - 17*yp - 29*yp^2 - 102*yp^3 - 29*yp^4 - 17*yp^5 + yp^6)*
         H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (128*yp*(7 - 98*yp - 69*yp^2 - 472*yp^3 + 2110*yp^4 + 1140*yp^5 + 
          2110*yp^6 - 472*yp^7 - 69*yp^8 - 98*yp^9 + 7*yp^10)*H[0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^4) - (256*yp*(3 - 14*yp - 249*yp^2 - 104*yp^3 + 
          1014*yp^4 + 2796*yp^5 + 1014*yp^6 - 104*yp^7 - 249*yp^8 - 14*yp^9 + 
          3*yp^10)*H[0, 1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
       (1024*yp*(3 - 20*yp - 107*yp^2 - 136*yp^3 - 107*yp^4 - 20*yp^5 + 
          3*yp^6)*H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (256*yp*(3 - 14*yp - 249*yp^2 - 104*yp^3 + 1014*yp^4 + 2796*yp^5 + 
          1014*yp^6 - 104*yp^7 - 249*yp^8 - 14*yp^9 + 3*yp^10)*H[1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^4) + (512*yp*(3 - 62*yp + 461*yp^2 - 
          1060*yp^3 + 461*yp^4 - 62*yp^5 + 3*yp^6)*H[1, 1, yp])/(-1 + yp)^8 + 
       (256*H[-1, yp]*((-3*I)*Pi + yp - (2*I)*Pi*yp + 42*yp^2 + 
          (72*I)*Pi*yp^2 - 161*yp^3 + (194*I)*Pi*yp^3 + 236*yp^4 + 
          (246*I)*Pi*yp^4 - 161*yp^5 + (194*I)*Pi*yp^5 + 42*yp^6 + 
          (72*I)*Pi*yp^6 + yp^7 - (2*I)*Pi*yp^7 - (3*I)*Pi*yp^8 + 
          8*yp*Log[2] - 136*yp^2*Log[2] - 232*yp^3*Log[2] - 816*yp^4*Log[2] - 
          232*yp^5*Log[2] - 136*yp^6*Log[2] + 8*yp^7*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) + (4*H[0, yp]*(-21 - (18*I)*Pi + 66*yp + 
          (180*I)*Pi*yp - 967*yp^2 - (582*I)*Pi*yp^2 - 5612*yp^3 - 
          (5112*I)*Pi*yp^3 + 79827*yp^4 - (19650*I)*Pi*yp^4 - 97954*yp^5 - 
          (24180*I)*Pi*yp^5 - 164855*yp^6 + (118554*I)*Pi*yp^6 - 
          997224*yp^7 + (254832*I)*Pi*yp^7 - 164855*yp^8 + 
          (118554*I)*Pi*yp^8 - 97954*yp^9 - (24180*I)*Pi*yp^9 + 79827*yp^10 - 
          (19650*I)*Pi*yp^10 - 5612*yp^11 - (5112*I)*Pi*yp^11 - 967*yp^12 - 
          (582*I)*Pi*yp^12 + 66*yp^13 + (180*I)*Pi*yp^13 - 21*yp^14 - 
          (18*I)*Pi*yp^14 - 1344*yp^2*Log[2] + 18816*yp^3*Log[2] + 
          13248*yp^4*Log[2] + 90624*yp^5*Log[2] - 405120*yp^6*Log[2] - 
          218880*yp^7*Log[2] - 405120*yp^8*Log[2] + 90624*yp^9*Log[2] + 
          13248*yp^10*Log[2] + 18816*yp^11*Log[2] - 1344*yp^12*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^4) - 
       (8*H[1, yp]*(21 + (18*I)*Pi - 66*yp + (108*I)*Pi*yp + 871*yp^2 - 
          (378*I)*Pi*yp^2 + 1964*yp^3 - (840*I)*Pi*yp^3 - 48819*yp^4 + 
          (28674*I)*Pi*yp^4 - 10334*yp^5 + (33108*I)*Pi*yp^5 + 379703*yp^6 - 
          (126618*I)*Pi*yp^6 + 729576*yp^7 - (261360*I)*Pi*yp^7 + 
          379703*yp^8 - (126618*I)*Pi*yp^8 - 10334*yp^9 + (33108*I)*Pi*yp^9 - 
          48819*yp^10 + (28674*I)*Pi*yp^10 + 1964*yp^11 - (840*I)*Pi*yp^11 + 
          871*yp^12 - (378*I)*Pi*yp^12 - 66*yp^13 + (108*I)*Pi*yp^13 + 
          21*yp^14 + (18*I)*Pi*yp^14 + 576*yp^2*Log[2] - 2688*yp^3*Log[2] - 
          47808*yp^4*Log[2] - 19968*yp^5*Log[2] + 194688*yp^6*Log[2] + 
          536832*yp^7*Log[2] + 194688*yp^8*Log[2] - 19968*yp^9*Log[2] - 
          47808*yp^10*Log[2] - 2688*yp^11*Log[2] + 576*yp^12*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^4) + 
       (2*(-90 - (126*I)*Pi + 24*Pi^2 + 495*yp + (2214*I)*Pi*yp - 
          60*Pi^2*yp - 6814*yp^2 - (11292*I)*Pi*yp^2 + 984*Pi^2*yp^2 + 
          39221*yp^3 + (20994*I)*Pi*yp^3 - 3540*Pi^2*yp^3 - 144836*yp^4 + 
          (18048*I)*Pi*yp^4 + 18192*Pi^2*yp^4 - 113721*yp^5 - 
          (366570*I)*Pi*yp^5 + 63204*Pi^2*yp^5 - 99778*yp^6 - 
          (106788*I)*Pi*yp^6 + 10152*Pi^2*yp^6 - 884459*yp^7 + 
          (2407746*I)*Pi*yp^7 + 481068*Pi^2*yp^7 - 3478276*yp^8 + 
          (4329084*I)*Pi*yp^8 + 432816*Pi^2*yp^8 - 884459*yp^9 + 
          (2407746*I)*Pi*yp^9 + 481068*Pi^2*yp^9 - 99778*yp^10 - 
          (106788*I)*Pi*yp^10 + 10152*Pi^2*yp^10 - 113721*yp^11 - 
          (366570*I)*Pi*yp^11 + 63204*Pi^2*yp^11 - 144836*yp^12 + 
          (18048*I)*Pi*yp^12 + 18192*Pi^2*yp^12 + 39221*yp^13 + 
          (20994*I)*Pi*yp^13 - 3540*Pi^2*yp^13 - 6814*yp^14 - 
          (11292*I)*Pi*yp^14 + 984*Pi^2*yp^14 + 495*yp^15 + 
          (2214*I)*Pi*yp^15 - 60*Pi^2*yp^15 - 90*yp^16 - (126*I)*Pi*yp^16 + 
          24*Pi^2*yp^16 - 252*yp*Log[2] - (216*I)*Pi*yp*Log[2] + 
          792*yp^2*Log[2] + (2160*I)*Pi*yp^2*Log[2] - 11604*yp^3*Log[2] - 
          (6984*I)*Pi*yp^3*Log[2] - 67344*yp^4*Log[2] - (61344*I)*Pi*yp^4*
           Log[2] + 957924*yp^5*Log[2] - (235800*I)*Pi*yp^5*Log[2] - 
          1175448*yp^6*Log[2] - (290160*I)*Pi*yp^6*Log[2] - 
          1978260*yp^7*Log[2] + (1422648*I)*Pi*yp^7*Log[2] - 
          11966688*yp^8*Log[2] + (3057984*I)*Pi*yp^8*Log[2] - 
          1978260*yp^9*Log[2] + (1422648*I)*Pi*yp^9*Log[2] - 
          1175448*yp^10*Log[2] - (290160*I)*Pi*yp^10*Log[2] + 
          957924*yp^11*Log[2] - (235800*I)*Pi*yp^11*Log[2] - 
          67344*yp^12*Log[2] - (61344*I)*Pi*yp^12*Log[2] - 
          11604*yp^13*Log[2] - (6984*I)*Pi*yp^13*Log[2] + 792*yp^14*Log[2] + 
          (2160*I)*Pi*yp^14*Log[2] - 252*yp^15*Log[2] - (216*I)*Pi*yp^15*
           Log[2] - 8064*yp^3*Log[2]^2 + 112896*yp^4*Log[2]^2 + 
          79488*yp^5*Log[2]^2 + 543744*yp^6*Log[2]^2 - 2430720*yp^7*
           Log[2]^2 - 1313280*yp^8*Log[2]^2 - 2430720*yp^9*Log[2]^2 + 
          543744*yp^10*Log[2]^2 + 79488*yp^11*Log[2]^2 + 
          112896*yp^12*Log[2]^2 - 8064*yp^13*Log[2]^2))/
        (9*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
       ((-256*(3 - 8*yp + 36*yp^2 + 136*yp^3 + 434*yp^4 + 136*yp^5 + 
            36*yp^6 - 8*yp^7 + 3*yp^8)*H[-1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
         (1024*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/
          ((-1 + yp)^8*(1 + yp)^4) - (256*(3 - 24*yp + 164*yp^2 - 360*yp^3 + 
            690*yp^4 - 360*yp^5 + 164*yp^6 - 24*yp^7 + 3*yp^8)*H[1, yp])/
          (-1 + yp)^8 + (4*(-3 - (2*I)*Pi + 32*yp - 328*yp^2 - 
            (16*I)*Pi*yp^2 + 992*yp^3 + (128*I)*Pi*yp^3 - 2836*yp^4 + 
            (904*I)*Pi*yp^4 - 7264*yp^5 + (3712*I)*Pi*yp^5 + 30728*yp^6 + 
            (12944*I)*Pi*yp^6 - 92064*yp^7 + (28928*I)*Pi*yp^7 - 55122*yp^8 + 
            (37876*I)*Pi*yp^8 - 92064*yp^9 + (28928*I)*Pi*yp^9 + 
            30728*yp^10 + (12944*I)*Pi*yp^10 - 7264*yp^11 + 
            (3712*I)*Pi*yp^11 - 2836*yp^12 + (904*I)*Pi*yp^12 + 992*yp^13 + 
            (128*I)*Pi*yp^13 - 328*yp^14 - (16*I)*Pi*yp^14 + 32*yp^15 - 
            3*yp^16 - (2*I)*Pi*yp^16 - 512*yp^3*Log[2] - 14848*yp^5*Log[2] - 
            115712*yp^7*Log[2] - 115712*yp^9*Log[2] - 14848*yp^11*Log[2] - 
            512*yp^13*Log[2]))/((-1 + yp)^8*yp^2*(1 + yp)^4))*Log[u2m2] + 
       ((-512*(3 - 8*yp + 36*yp^2 + 136*yp^3 + 434*yp^4 + 136*yp^5 + 
            36*yp^6 - 8*yp^7 + 3*yp^8)*H[-1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
         (16*(3 - 30*yp + 257*yp^2 - 940*yp^3 - 1813*yp^4 - 5186*yp^5 + 
            30225*yp^6 + 20504*yp^7 + 30225*yp^8 - 5186*yp^9 - 1813*yp^10 - 
            940*yp^11 + 257*yp^12 - 30*yp^13 + 3*yp^14)*H[0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^4) - (32*(3 + 18*yp - 63*yp^2 + 436*yp^3 - 
            2901*yp^4 - 2930*yp^5 + 15249*yp^6 + 45912*yp^7 + 15249*yp^8 - 
            2930*yp^9 - 2901*yp^10 + 436*yp^11 - 63*yp^12 + 18*yp^13 + 
            3*yp^14)*H[1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
         (8*(-21 - (6*I)*Pi + 327*yp + (138*I)*Pi*yp - 1750*yp^2 - 
            (660*I)*Pi*yp^2 + 1661*yp^3 + (1230*I)*Pi*yp^3 - 4568*yp^4 - 
            (1680*I)*Pi*yp^4 + 67551*yp^5 - (21414*I)*Pi*yp^5 - 105418*yp^6 - 
            (21036*I)*Pi*yp^6 - 143267*yp^7 + (118350*I)*Pi*yp^7 - 
            1005286*yp^8 + (243372*I)*Pi*yp^8 - 143267*yp^9 + 
            (118350*I)*Pi*yp^9 - 105418*yp^10 - (21036*I)*Pi*yp^10 + 
            67551*yp^11 - (21414*I)*Pi*yp^11 - 4568*yp^12 - 
            (1680*I)*Pi*yp^12 + 1661*yp^13 + (1230*I)*Pi*yp^13 - 1750*yp^14 - 
            (660*I)*Pi*yp^14 + 327*yp^15 + (138*I)*Pi*yp^15 - 21*yp^16 - 
            (6*I)*Pi*yp^16 - 36*yp*Log[2] + 360*yp^2*Log[2] - 
            3084*yp^3*Log[2] + 11280*yp^4*Log[2] + 21756*yp^5*Log[2] + 
            62232*yp^6*Log[2] - 362700*yp^7*Log[2] - 246048*yp^8*Log[2] - 
            362700*yp^9*Log[2] + 62232*yp^10*Log[2] + 21756*yp^11*Log[2] + 
            11280*yp^12*Log[2] - 3084*yp^13*Log[2] + 360*yp^14*Log[2] - 
            36*yp^15*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
         (16*(1 + 56*yp^2 - 128*yp^3 + 924*yp^4 + 4480*yp^5 - 4216*yp^6 + 
            28416*yp^7 + 6470*yp^8 + 28416*yp^9 - 4216*yp^10 + 4480*yp^11 + 
            924*yp^12 - 128*yp^13 + 56*yp^14 + yp^16)*Log[u2m2])/
          ((-1 + yp)^8*yp^2*(1 + yp)^4))*Log[x] - 
       (16*(1 - 17*yp + 98*yp^2 - 11*yp^3 - 224*yp^4 - 1145*yp^5 - 
          4610*yp^6 + 25749*yp^7 + 25854*yp^8 + 25749*yp^9 - 4610*yp^10 - 
          1145*yp^11 - 224*yp^12 - 11*yp^13 + 98*yp^14 - 17*yp^15 + yp^16)*
         Log[x]^2)/((-1 + yp)^8*yp^2*(1 + yp)^4)) + 
     x^6*((8192*yp^2*(1 + 24*yp - 34*yp^2 + 24*yp^3 + yp^4)*H[-1, -1, yp])/
        ((-1 + yp)^2*(1 + yp)^6) - (8192*yp^2*(1 + 15*yp - 8*yp^2 + 15*yp^3 + 
          yp^4)*H[-1, 0, yp])/((-1 + yp)^2*(1 + yp)^6) - 
       (8192*yp^2*(1 + 6*yp + 18*yp^2 + 6*yp^3 + yp^4)*H[-1, 1, yp])/
        ((-1 + yp)^2*(1 + yp)^6) - (8192*yp^2*(1 + 15*yp - 8*yp^2 + 15*yp^3 + 
          yp^4)*H[0, -1, yp])/((-1 + yp)^2*(1 + yp)^6) + 
       (4096*yp^3*(13 + 118*yp + 1065*yp^2 - 1080*yp^3 - 1078*yp^4 - 
          6268*yp^5 - 1078*yp^6 - 1080*yp^7 + 1065*yp^8 + 118*yp^9 + 
          13*yp^10)*H[0, 0, yp])/((-1 + yp)^10*(1 + yp)^6) - 
       (8192*yp^2*(1 - 6*yp - 218*yp^2 - 622*yp^3 - 33*yp^4 + 2932*yp^5 + 
          4084*yp^6 + 2932*yp^7 - 33*yp^8 - 622*yp^9 - 218*yp^10 - 6*yp^11 + 
          yp^12)*H[0, 1, yp])/((-1 + yp)^10*(1 + yp)^6) - 
       (8192*yp^2*(1 + 6*yp + 18*yp^2 + 6*yp^3 + yp^4)*H[1, -1, yp])/
        ((-1 + yp)^2*(1 + yp)^6) - (8192*yp^2*(1 - 6*yp - 218*yp^2 - 
          622*yp^3 - 33*yp^4 + 2932*yp^5 + 4084*yp^6 + 2932*yp^7 - 33*yp^8 - 
          622*yp^9 - 218*yp^10 - 6*yp^11 + yp^12)*H[1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (8192*yp^2*(3 - 32*yp - 291*yp^2 + 
          896*yp^3 - 291*yp^4 - 32*yp^5 + 3*yp^6)*H[1, 1, yp])/(-1 + yp)^10 + 
       (4096*yp^2*H[-1, yp]*(1 - I*Pi + 32*yp + (4*I)*Pi*yp - 50*yp^2 + 
          (10*I)*Pi*yp^2 + 32*yp^3 + (4*I)*Pi*yp^3 + yp^4 - I*Pi*yp^4 - 
          4*Log[2] - 60*yp*Log[2] + 32*yp^2*Log[2] - 60*yp^3*Log[2] - 
          4*yp^4*Log[2]))/((-1 + yp)^2*(1 + yp)^6) + 
       (8*H[0, yp]*(-37 - (30*I)*Pi + 210*yp + (204*I)*Pi*yp - 925*yp^2 - 
          (1134*I)*Pi*yp^2 - 10448*yp^3 + (1056*I)*Pi*yp^3 - 49348*yp^4 - 
          (12312*I)*Pi*yp^4 + 470648*yp^5 - (317616*I)*Pi*yp^5 - 
          423572*yp^6 - (1184760*I)*Pi*yp^6 - 489392*yp^7 - 
          (20256*I)*Pi*yp^7 - 18203878*yp^8 + (4343964*I)*Pi*yp^8 - 
          13966740*yp^9 + (6964680*I)*Pi*yp^9 - 18203878*yp^10 + 
          (4343964*I)*Pi*yp^10 - 489392*yp^11 - (20256*I)*Pi*yp^11 - 
          423572*yp^12 - (1184760*I)*Pi*yp^12 + 470648*yp^13 - 
          (317616*I)*Pi*yp^13 - 49348*yp^14 - (12312*I)*Pi*yp^14 - 
          10448*yp^15 + (1056*I)*Pi*yp^15 - 925*yp^16 - (1134*I)*Pi*yp^16 + 
          210*yp^17 + (204*I)*Pi*yp^17 - 37*yp^18 - (30*I)*Pi*yp^18 + 
          39936*yp^4*Log[2] + 362496*yp^5*Log[2] + 3271680*yp^6*Log[2] - 
          3317760*yp^7*Log[2] - 3311616*yp^8*Log[2] - 19255296*yp^9*Log[2] - 
          3311616*yp^10*Log[2] - 3317760*yp^11*Log[2] + 
          3271680*yp^12*Log[2] + 362496*yp^13*Log[2] + 39936*yp^14*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^6) - 
       (16*H[1, yp]*(37 + (30*I)*Pi - 210*yp - (204*I)*Pi*yp + 925*yp^2 + 
          (1134*I)*Pi*yp^2 + 9680*yp^3 - (288*I)*Pi*yp^3 + 30916*yp^4 + 
          (3096*I)*Pi*yp^4 - 257144*yp^5 + (356016*I)*Pi*yp^5 - 553324*yp^6 + 
          (1114104*I)*Pi*yp^6 + 3082928*yp^7 + (56352*I)*Pi*yp^7 + 
          13694182*yp^8 - (4264092*I)*Pi*yp^8 + 19364244*yp^9 - 
          (7115208*I)*Pi*yp^9 + 13694182*yp^10 - (4264092*I)*Pi*yp^10 + 
          3082928*yp^11 + (56352*I)*Pi*yp^11 - 553324*yp^12 + 
          (1114104*I)*Pi*yp^12 - 257144*yp^13 + (356016*I)*Pi*yp^13 + 
          30916*yp^14 + (3096*I)*Pi*yp^14 + 9680*yp^15 - (288*I)*Pi*yp^15 + 
          925*yp^16 + (1134*I)*Pi*yp^16 - 210*yp^17 - (204*I)*Pi*yp^17 + 
          37*yp^18 + (30*I)*Pi*yp^18 + 3072*yp^3*Log[2] - 18432*yp^4*Log[2] - 
          669696*yp^5*Log[2] - 1910784*yp^6*Log[2] - 101376*yp^7*Log[2] + 
          9007104*yp^8*Log[2] + 12546048*yp^9*Log[2] + 9007104*yp^10*Log[2] - 
          101376*yp^11*Log[2] - 1910784*yp^12*Log[2] - 669696*yp^13*Log[2] - 
          18432*yp^14*Log[2] + 3072*yp^15*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^6) + (4*(-117 - (294*I)*Pi + 48*Pi^2 - 365*yp + 
          (4446*I)*Pi*yp - 180*Pi^2*yp + 1460*yp^2 - (23376*I)*Pi*yp^2 + 
          3144*Pi^2*yp^2 + 3739*yp^3 + (30510*I)*Pi*yp^3 - 13140*Pi^2*yp^3 - 
          12897*yp^4 + (110130*I)*Pi*yp^4 - 4176*Pi^2*yp^4 - 317092*yp^5 + 
          (12696*I)*Pi*yp^5 + 268080*Pi^2*yp^5 - 1115888*yp^6 - 
          (1551744*I)*Pi*yp^6 + 740064*Pi^2*yp^6 - 9434484*yp^7 - 
          (4517256*I)*Pi*yp^7 + 161136*Pi^2*yp^7 - 7196330*yp^8 + 
          (18327540*I)*Pi*yp^8 + 5873184*Pi^2*yp^8 - 37568790*yp^9 + 
          (81539940*I)*Pi*yp^9 + 8234856*Pi^2*yp^9 - 11401864*yp^10 + 
          (120416160*I)*Pi*yp^10 + 19805616*Pi^2*yp^10 - 37568790*yp^11 + 
          (81539940*I)*Pi*yp^11 + 8234856*Pi^2*yp^11 - 7196330*yp^12 + 
          (18327540*I)*Pi*yp^12 + 5873184*Pi^2*yp^12 - 9434484*yp^13 - 
          (4517256*I)*Pi*yp^13 + 161136*Pi^2*yp^13 - 1115888*yp^14 - 
          (1551744*I)*Pi*yp^14 + 740064*Pi^2*yp^14 - 317092*yp^15 + 
          (12696*I)*Pi*yp^15 + 268080*Pi^2*yp^15 - 12897*yp^16 + 
          (110130*I)*Pi*yp^16 - 4176*Pi^2*yp^16 + 3739*yp^17 + 
          (30510*I)*Pi*yp^17 - 13140*Pi^2*yp^17 + 1460*yp^18 - 
          (23376*I)*Pi*yp^18 + 3144*Pi^2*yp^18 - 365*yp^19 + 
          (4446*I)*Pi*yp^19 - 180*Pi^2*yp^19 - 117*yp^20 - (294*I)*Pi*yp^20 + 
          48*Pi^2*yp^20 - 444*yp*Log[2] - (360*I)*Pi*yp*Log[2] + 
          2520*yp^2*Log[2] + (2448*I)*Pi*yp^2*Log[2] - 11100*yp^3*Log[2] - 
          (13608*I)*Pi*yp^3*Log[2] - 125376*yp^4*Log[2] + 
          (12672*I)*Pi*yp^4*Log[2] - 592176*yp^5*Log[2] - 
          (147744*I)*Pi*yp^5*Log[2] + 5647776*yp^6*Log[2] - 
          (3811392*I)*Pi*yp^6*Log[2] - 5082864*yp^7*Log[2] - 
          (14217120*I)*Pi*yp^7*Log[2] - 5872704*yp^8*Log[2] - 
          (243072*I)*Pi*yp^8*Log[2] - 218446536*yp^9*Log[2] + 
          (52127568*I)*Pi*yp^9*Log[2] - 167600880*yp^10*Log[2] + 
          (83576160*I)*Pi*yp^10*Log[2] - 218446536*yp^11*Log[2] + 
          (52127568*I)*Pi*yp^11*Log[2] - 5872704*yp^12*Log[2] - 
          (243072*I)*Pi*yp^12*Log[2] - 5082864*yp^13*Log[2] - 
          (14217120*I)*Pi*yp^13*Log[2] + 5647776*yp^14*Log[2] - 
          (3811392*I)*Pi*yp^14*Log[2] - 592176*yp^15*Log[2] - 
          (147744*I)*Pi*yp^15*Log[2] - 125376*yp^16*Log[2] + 
          (12672*I)*Pi*yp^16*Log[2] - 11100*yp^17*Log[2] - 
          (13608*I)*Pi*yp^17*Log[2] + 2520*yp^18*Log[2] + 
          (2448*I)*Pi*yp^18*Log[2] - 444*yp^19*Log[2] - (360*I)*Pi*yp^19*
           Log[2] + 239616*yp^5*Log[2]^2 + 2174976*yp^6*Log[2]^2 + 
          19630080*yp^7*Log[2]^2 - 19906560*yp^8*Log[2]^2 - 
          19869696*yp^9*Log[2]^2 - 115531776*yp^10*Log[2]^2 - 
          19869696*yp^11*Log[2]^2 - 19906560*yp^12*Log[2]^2 + 
          19630080*yp^13*Log[2]^2 + 2174976*yp^14*Log[2]^2 + 
          239616*yp^15*Log[2]^2))/(9*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       ((-16384*yp^2*(1 + 8*yp - 2*yp^2 + 8*yp^3 + yp^4)*H[-1, yp])/
          ((-1 + yp)^2*(1 + yp)^6) - (8192*yp^2*(1 + 12*yp + 66*yp^2 - 
            100*yp^3 + 879*yp^4 + 88*yp^5 + 2204*yp^6 + 88*yp^7 + 879*yp^8 - 
            100*yp^9 + 66*yp^10 + 12*yp^11 + yp^12)*H[0, yp])/
          ((-1 + yp)^10*(1 + yp)^6) - (32768*yp^2*(1 - yp^2 + 32*yp^3 - 
            yp^4 + yp^6)*H[1, yp])/(-1 + yp)^10 + 
         (32*(-4 - (3*I)*Pi + 18*yp + (12*I)*Pi*yp - 244*yp^2 - 
            (138*I)*Pi*yp^2 + 546*yp^3 + (108*I)*Pi*yp^3 - 1428*yp^4 + 
            (2361*I)*Pi*yp^4 - 10680*yp^5 + (8496*I)*Pi*yp^5 - 79536*yp^6 + 
            (19464*I)*Pi*yp^6 + 102312*yp^7 + (72048*I)*Pi*yp^7 - 
            828264*yp^8 + (296394*I)*Pi*yp^8 - 92196*yp^9 + 
            (705768*I)*Pi*yp^9 - 2375352*yp^10 + (936708*I)*Pi*yp^10 - 
            92196*yp^11 + (705768*I)*Pi*yp^11 - 828264*yp^12 + 
            (296394*I)*Pi*yp^12 + 102312*yp^13 + (72048*I)*Pi*yp^13 - 
            79536*yp^14 + (19464*I)*Pi*yp^14 - 10680*yp^15 + 
            (8496*I)*Pi*yp^15 - 1428*yp^16 + (2361*I)*Pi*yp^16 + 546*yp^17 + 
            (108*I)*Pi*yp^17 - 244*yp^18 - (138*I)*Pi*yp^18 + 18*yp^19 + 
            (12*I)*Pi*yp^19 - 4*yp^20 - (3*I)*Pi*yp^20 - 1536*yp^4*Log[2] - 
            18432*yp^5*Log[2] - 101376*yp^6*Log[2] + 153600*yp^7*Log[2] - 
            1350144*yp^8*Log[2] - 135168*yp^9*Log[2] - 3385344*yp^10*Log[2] - 
            135168*yp^11*Log[2] - 1350144*yp^12*Log[2] + 153600*yp^13*
             Log[2] - 101376*yp^14*Log[2] - 18432*yp^15*Log[2] - 
            1536*yp^16*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6))*Log[u2m2] + 
       ((-32768*yp^2*(1 + 8*yp - 2*yp^2 + 8*yp^3 + yp^4)*H[-1, yp])/
          ((-1 + yp)^2*(1 + yp)^6) - (32*(5 - 34*yp + 189*yp^2 + 80*yp^3 - 
            2812*yp^4 - 33080*yp^5 - 234412*yp^6 + 271408*yp^7 + 
            302566*yp^8 + 1489332*yp^9 + 302566*yp^10 + 271408*yp^11 - 
            234412*yp^12 - 33080*yp^13 - 2812*yp^14 + 80*yp^15 + 189*yp^16 - 
            34*yp^17 + 5*yp^18)*H[0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
         (64*(5 - 34*yp + 189*yp^2 + 592*yp^3 - 2812*yp^4 - 52536*yp^5 - 
            136108*yp^6 + 16944*yp^7 + 728550*yp^8 + 987572*yp^9 + 
            728550*yp^10 + 16944*yp^11 - 136108*yp^12 - 52536*yp^13 - 
            2812*yp^14 + 592*yp^15 + 189*yp^16 - 34*yp^17 + 5*yp^18)*
           H[1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
         (16*(-49 - (12*I)*Pi + 667*yp + (390*I)*Pi*yp - 3476*yp^2 - 
            (1860*I)*Pi*yp^2 + 3235*yp^3 + (1494*I)*Pi*yp^3 - 1773*yp^4 + 
            (9924*I)*Pi*yp^4 - 78148*yp^5 - (33288*I)*Pi*yp^5 + 469168*yp^6 - 
            (301296*I)*Pi*yp^6 - 623124*yp^7 - (1018920*I)*Pi*yp^7 - 
            517730*yp^8 + (113736*I)*Pi*yp^8 - 18308070*yp^9 + 
            (4196052*I)*Pi*yp^9 - 13261624*yp^10 + (6650472*I)*Pi*yp^10 - 
            18308070*yp^11 + (4196052*I)*Pi*yp^11 - 517730*yp^12 + 
            (113736*I)*Pi*yp^12 - 623124*yp^13 - (1018920*I)*Pi*yp^13 + 
            469168*yp^14 - (301296*I)*Pi*yp^14 - 78148*yp^15 - 
            (33288*I)*Pi*yp^15 - 1773*yp^16 + (9924*I)*Pi*yp^16 + 
            3235*yp^17 + (1494*I)*Pi*yp^17 - 3476*yp^18 - (1860*I)*Pi*yp^18 + 
            667*yp^19 + (390*I)*Pi*yp^19 - 49*yp^20 - (12*I)*Pi*yp^20 - 
            60*yp*Log[2] + 408*yp^2*Log[2] - 2268*yp^3*Log[2] - 
            960*yp^4*Log[2] + 33744*yp^5*Log[2] + 396960*yp^6*Log[2] + 
            2812944*yp^7*Log[2] - 3256896*yp^8*Log[2] - 3630792*yp^9*Log[2] - 
            17871984*yp^10*Log[2] - 3630792*yp^11*Log[2] - 
            3256896*yp^12*Log[2] + 2812944*yp^13*Log[2] + 
            396960*yp^14*Log[2] + 33744*yp^15*Log[2] - 960*yp^16*Log[2] - 
            2268*yp^17*Log[2] + 408*yp^18*Log[2] - 60*yp^19*Log[2]))/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (64*(1 - 4*yp + 46*yp^2 - 36*yp^3 - 19*yp^4 + 3312*yp^5 + 
            17576*yp^6 - 26064*yp^7 + 224018*yp^8 + 22792*yp^9 + 
            565332*yp^10 + 22792*yp^11 + 224018*yp^12 - 26064*yp^13 + 
            17576*yp^14 + 3312*yp^15 - 19*yp^16 - 36*yp^17 + 46*yp^18 - 
            4*yp^19 + yp^20)*Log[u2m2])/((-1 + yp)^10*yp^2*(1 + yp)^6))*
        Log[x] - (32*(2 - 55*yp + 242*yp^2 + 129*yp^3 - 982*yp^4 - 76*yp^5 - 
          35400*yp^6 - 200700*yp^7 + 269396*yp^8 + 331774*yp^9 + 
          1368492*yp^10 + 331774*yp^11 + 269396*yp^12 - 200700*yp^13 - 
          35400*yp^14 - 76*yp^15 - 982*yp^16 + 129*yp^17 + 242*yp^18 - 
          55*yp^19 + 2*yp^20)*Log[x]^2)/((-1 + yp)^10*yp^2*(1 + yp)^6))
 
wilsonC[2, 0] = (-192*Pi^3*x*(1 + yp)*(1 + 14*yp^2 + yp^4))/
      ((-1 + yp)^3*yp) - (256*(1 + 14*yp^2 + yp^4)*(3 + 10*yp + 22*yp^2 + 
        10*yp^3 + 3*yp^4)*H[-1, -1, -1, -1, yp])/((-1 + yp)^4*yp^2) + 
     (128*(3 + 10*yp + 37*yp^2 + 92*yp^3 + 37*yp^4 + 10*yp^5 + 3*yp^6)*
       H[-1, -1, -1, 0, yp])/((-1 + yp)^2*yp^2) - 
     (512*(1 + 6*yp + yp^2)*(3 + 4*yp + 34*yp^2 + 4*yp^3 + 3*yp^4)*
       H[-1, -1, -1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(3 + 10*yp + 37*yp^2 + 92*yp^3 + 37*yp^4 + 10*yp^5 + 3*yp^6)*
       H[-1, -1, 0, -1, yp])/((-1 + yp)^2*yp^2) - 
     (64*(3 + yp - 2*yp^2 - 97*yp^3 - 322*yp^4 - 97*yp^5 - 2*yp^6 + yp^7 + 
        3*yp^8)*H[-1, -1, 0, 0, yp])/((-1 + yp)^4*yp^2) + 
     (128*(1 + yp)^2*(3 + 16*yp + 90*yp^2 + 16*yp^3 + 3*yp^4)*
       H[-1, -1, 0, 1, yp])/((-1 + yp)^4*yp) - 
     (512*(1 + 6*yp + yp^2)*(3 + 4*yp + 34*yp^2 + 4*yp^3 + 3*yp^4)*
       H[-1, -1, 1, -1, yp])/((-1 + yp)^4*yp) + 
     (128*(1 + yp)^2*(3 + 16*yp + 90*yp^2 + 16*yp^3 + 3*yp^4)*
       H[-1, -1, 1, 0, yp])/((-1 + yp)^4*yp) - 
     (256*(3 + 22*yp - 3*yp^2 + 212*yp^3 - 3*yp^4 + 22*yp^5 + 3*yp^6)*
       H[-1, -1, 1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(3 + 12*yp + 29*yp^2 + 72*yp^3 + 29*yp^4 + 12*yp^5 + 3*yp^6)*
       H[-1, 0, -1, -1, yp])/((-1 + yp)^2*yp^2) - 
     (64*(3 - 3*yp - 22*yp^2 - 77*yp^3 - 314*yp^4 - 77*yp^5 - 22*yp^6 - 
        3*yp^7 + 3*yp^8)*H[-1, 0, -1, 0, yp])/((-1 + yp)^4*yp^2) + 
     (128*(9 + 30*yp + 103*yp^2 + 228*yp^3 + 103*yp^4 + 30*yp^5 + 9*yp^6)*
       H[-1, 0, -1, 1, yp])/((-1 + yp)^4*yp) - 
     (64*(3 - 3*yp - 22*yp^2 - 77*yp^3 - 314*yp^4 - 77*yp^5 - 22*yp^6 - 
        3*yp^7 + 3*yp^8)*H[-1, 0, 0, -1, yp])/((-1 + yp)^4*yp^2) + 
     (32*(2 + yp - 10*yp^2 - 81*yp^3 - 336*yp^4 - 81*yp^5 - 10*yp^6 + yp^7 + 
        2*yp^8)*H[-1, 0, 0, 0, yp])/((-1 + yp)^4*yp^2) - 
     (64*(1 + yp)^4*(1 - 6*yp + yp^2)*H[-1, 0, 0, 1, yp])/
      ((-1 + yp)^2*yp^2) + (128*(9 + 30*yp + 103*yp^2 + 228*yp^3 + 103*yp^4 + 
        30*yp^5 + 9*yp^6)*H[-1, 0, 1, -1, yp])/((-1 + yp)^4*yp) - 
     (64*(1 + yp)^4*(1 - 6*yp + yp^2)*H[-1, 0, 1, 0, yp])/
      ((-1 + yp)^2*yp^2) - (128*(1 - 13*yp - 42*yp^2 - 99*yp^3 - 206*yp^4 - 
        99*yp^5 - 42*yp^6 - 13*yp^7 + yp^8)*H[-1, 0, 1, 1, yp])/
      ((-1 + yp)^4*yp^2) - (1024*(1 + 14*yp + 31*yp^2 + 100*yp^3 + 31*yp^4 + 
        14*yp^5 + yp^6)*H[-1, 1, -1, -1, yp])/((-1 + yp)^4*yp) + 
     (128*(7 + 42*yp + 105*yp^2 + 204*yp^3 + 105*yp^4 + 42*yp^5 + 7*yp^6)*
       H[-1, 1, -1, 0, yp])/((-1 + yp)^4*yp) + 
     (256*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
       H[-1, 1, -1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(7 + 42*yp + 105*yp^2 + 204*yp^3 + 105*yp^4 + 42*yp^5 + 7*yp^6)*
       H[-1, 1, 0, -1, yp])/((-1 + yp)^4*yp) - 
     (64*(1 + yp^2)*(1 + 2*yp + 10*yp^2 + 2*yp^3 + yp^4)*H[-1, 1, 0, 0, yp])/
      ((-1 + yp)^2*yp^2) - (128*(1 + yp)^2*(1 - 9*yp - 17*yp^2 - 78*yp^3 - 
        17*yp^4 - 9*yp^5 + yp^6)*H[-1, 1, 0, 1, yp])/((-1 + yp)^4*yp^2) + 
     (256*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
       H[-1, 1, 1, -1, yp])/((-1 + yp)^4*yp) - 
     (128*(1 + yp)^2*(1 - 9*yp - 17*yp^2 - 78*yp^3 - 17*yp^4 - 9*yp^5 + yp^6)*
       H[-1, 1, 1, 0, yp])/((-1 + yp)^4*yp^2) - 
     (256*(1 - 10*yp - 20*yp^2 - 102*yp^3 + 6*yp^4 - 102*yp^5 - 20*yp^6 - 
        10*yp^7 + yp^8)*H[-1, 1, 1, 1, yp])/((-1 + yp)^4*yp^2) + 
     (512*(3 + 8*yp + 53*yp^2 + 64*yp^3 + 53*yp^4 + 8*yp^5 + 3*yp^6)*
       H[0, -1, -1, -1, yp])/((-1 + yp)^4*yp) - 
     (64*(7 - 42*yp + 25*yp^2 - 492*yp^3 + 25*yp^4 - 42*yp^5 + 7*yp^6)*
       H[0, -1, -1, 0, yp])/((-1 + yp)^4*yp) + 
     (128*(5 + 74*yp + 187*yp^2 + 748*yp^3 + 187*yp^4 + 74*yp^5 + 5*yp^6)*
       H[0, -1, -1, 1, yp])/((-1 + yp)^4*yp) - 
     (64*(7 - 42*yp + 25*yp^2 - 492*yp^3 + 25*yp^4 - 42*yp^5 + 7*yp^6)*
       H[0, -1, 0, -1, yp])/((-1 + yp)^4*yp) + 
     (128*(3 - 14*yp - 11*yp^2 - 148*yp^3 - 11*yp^4 - 14*yp^5 + 3*yp^6)*
       H[0, -1, 0, 0, yp])/((-1 + yp)^4*yp) + 
     (64*(1 + yp)^2*(1 - 6*yp + yp^2)*(5 + 6*yp + 5*yp^2)*H[0, -1, 0, 1, yp])/
      ((-1 + yp)^4*yp) + (128*(5 + 74*yp + 187*yp^2 + 748*yp^3 + 187*yp^4 + 
        74*yp^5 + 5*yp^6)*H[0, -1, 1, -1, yp])/((-1 + yp)^4*yp) + 
     (64*(1 + yp)^2*(1 - 6*yp + yp^2)*(5 + 6*yp + 5*yp^2)*H[0, -1, 1, 0, yp])/
      ((-1 + yp)^4*yp) + (256*(1 + 6*yp + yp^2)*(5 + 54*yp^2 + 5*yp^4)*
       H[0, -1, 1, 1, yp])/((-1 + yp)^4*yp) - 
     (64*(5 - 42*yp - 21*yp^2 - 396*yp^3 - 21*yp^4 - 42*yp^5 + 5*yp^6)*
       H[0, 0, -1, -1, yp])/((-1 + yp)^4*yp) + 
     (32*(5 - 42*yp - 53*yp^2 - 588*yp^3 - 53*yp^4 - 42*yp^5 + 5*yp^6)*
       H[0, 0, -1, 0, yp])/((-1 + yp)^4*yp) - 
     (2048*yp*(1 + 6*yp + yp^2)*H[0, 0, -1, 1, yp])/(-1 + yp)^4 + 
     (32*(5 - 42*yp - 53*yp^2 - 588*yp^3 - 53*yp^4 - 42*yp^5 + 5*yp^6)*
       H[0, 0, 0, -1, yp])/((-1 + yp)^4*yp) - 
     (16*(1 - 6*yp + yp^2)*(7 + 20*yp + 74*yp^2 + 20*yp^3 + 7*yp^4)*
       H[0, 0, 0, 0, yp])/((-1 + yp)^4*yp) - 
     (64*(1 + 10*yp + 7*yp^2 + 92*yp^3 + 7*yp^4 + 10*yp^5 + yp^6)*
       H[0, 0, 0, 1, yp])/((-1 + yp)^4*yp) - 
     (2048*yp*(1 + 6*yp + yp^2)*H[0, 0, 1, -1, yp])/(-1 + yp)^4 - 
     (64*(1 + 10*yp + 7*yp^2 + 92*yp^3 + 7*yp^4 + 10*yp^5 + yp^6)*
       H[0, 0, 1, 0, yp])/((-1 + yp)^4*yp) - 
     (128*(1 + 10*yp + 23*yp^2 + 188*yp^3 + 23*yp^4 + 10*yp^5 + yp^6)*
       H[0, 0, 1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(7 + 74*yp + 233*yp^2 + 652*yp^3 + 233*yp^4 + 74*yp^5 + 7*yp^6)*
       H[0, 1, -1, -1, yp])/((-1 + yp)^4*yp) - 
     (128*(1 + 39*yp^2 + 48*yp^3 + 39*yp^4 + yp^6)*H[0, 1, -1, 0, yp])/
      ((-1 + yp)^4*yp) + (128*(5 + 74*yp + 155*yp^2 + 556*yp^3 + 155*yp^4 + 
        74*yp^5 + 5*yp^6)*H[0, 1, -1, 1, yp])/((-1 + yp)^4*yp) - 
     (128*(1 + 39*yp^2 + 48*yp^3 + 39*yp^4 + yp^6)*H[0, 1, 0, -1, yp])/
      ((-1 + yp)^4*yp) + (32*(5 - 34*yp - 5*yp^2 - 188*yp^3 - 5*yp^4 - 
        34*yp^5 + 5*yp^6)*H[0, 1, 0, 0, yp])/((-1 + yp)^4*yp) + 
     (64*(3 - 34*yp - 83*yp^2 - 284*yp^3 - 83*yp^4 - 34*yp^5 + 3*yp^6)*
       H[0, 1, 0, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(5 + 74*yp + 155*yp^2 + 556*yp^3 + 155*yp^4 + 74*yp^5 + 5*yp^6)*
       H[0, 1, 1, -1, yp])/((-1 + yp)^4*yp) + 
     (64*(3 - 34*yp - 83*yp^2 - 284*yp^3 - 83*yp^4 - 34*yp^5 + 3*yp^6)*
       H[0, 1, 1, 0, yp])/((-1 + yp)^4*yp) + 
     (1024*(1 + 5*yp + 9*yp^2 + 34*yp^3 + 9*yp^4 + 5*yp^5 + yp^6)*
       H[0, 1, 1, 1, yp])/((-1 + yp)^4*yp) - 
     (256*(1 + yp^2)*(3 + 4*yp + 34*yp^2 + 4*yp^3 + 3*yp^4)*
       H[1, -1, -1, -1, yp])/((-1 + yp)^2*yp^2) + 
     (128*(3 - 3*yp + 62*yp^2 + 3*yp^3 + 382*yp^4 + 3*yp^5 + 62*yp^6 - 
        3*yp^7 + 3*yp^8)*H[1, -1, -1, 0, yp])/((-1 + yp)^4*yp^2) - 
     (256*(1 - 30*yp - 65*yp^2 - 324*yp^3 - 65*yp^4 - 30*yp^5 + yp^6)*
       H[1, -1, -1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(3 - 3*yp + 62*yp^2 + 3*yp^3 + 382*yp^4 + 3*yp^5 + 62*yp^6 - 
        3*yp^7 + 3*yp^8)*H[1, -1, 0, -1, yp])/((-1 + yp)^4*yp^2) - 
     (64*(3 - 11*yp + 54*yp^2 - 53*yp^3 + 270*yp^4 - 53*yp^5 + 54*yp^6 - 
        11*yp^7 + 3*yp^8)*H[1, -1, 0, 0, yp])/((-1 + yp)^4*yp^2) + 
     (1024*(1 + yp)^2*(1 - yp + 8*yp^2 - yp^3 + yp^4)*H[1, -1, 0, 1, yp])/
      ((-1 + yp)^4*yp) - (256*(1 - 30*yp - 65*yp^2 - 324*yp^3 - 65*yp^4 - 
        30*yp^5 + yp^6)*H[1, -1, 1, -1, yp])/((-1 + yp)^4*yp) + 
     (1024*(1 + yp)^2*(1 - yp + 8*yp^2 - yp^3 + yp^4)*H[1, -1, 1, 0, yp])/
      ((-1 + yp)^4*yp) + (256*(7 + 38*yp + 121*yp^2 + 436*yp^3 + 121*yp^4 + 
        38*yp^5 + 7*yp^6)*H[1, -1, 1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(3 + yp + 50*yp^2 + 47*yp^3 + 310*yp^4 + 47*yp^5 + 50*yp^6 + yp^7 + 
        3*yp^8)*H[1, 0, -1, -1, yp])/((-1 + yp)^4*yp^2) - 
     (64*(3 - 8*yp + 20*yp^2 - 24*yp^3 + 274*yp^4 - 24*yp^5 + 20*yp^6 - 
        8*yp^7 + 3*yp^8)*H[1, 0, -1, 0, yp])/((-1 + yp)^4*yp^2) + 
     (128*(9 + 30*yp + 71*yp^2 + 36*yp^3 + 71*yp^4 + 30*yp^5 + 9*yp^6)*
       H[1, 0, -1, 1, yp])/((-1 + yp)^4*yp) - 
     (64*(3 - 8*yp + 20*yp^2 - 24*yp^3 + 274*yp^4 - 24*yp^5 + 20*yp^6 - 
        8*yp^7 + 3*yp^8)*H[1, 0, 0, -1, yp])/((-1 + yp)^4*yp^2) + 
     (64*(1 - yp + 3*yp^2 - 14*yp^3 + 3*yp^4 - yp^5 + yp^6)*
       H[1, 0, 0, 0, yp])/((-1 + yp)^2*yp^2) - 
     (64*(1 - 2*yp + 8*yp^2 + 18*yp^3 + 206*yp^4 + 18*yp^5 + 8*yp^6 - 
        2*yp^7 + yp^8)*H[1, 0, 0, 1, yp])/((-1 + yp)^4*yp^2) + 
     (128*(9 + 30*yp + 71*yp^2 + 36*yp^3 + 71*yp^4 + 30*yp^5 + 9*yp^6)*
       H[1, 0, 1, -1, yp])/((-1 + yp)^4*yp) - 
     (64*(1 - 2*yp + 8*yp^2 + 18*yp^3 + 206*yp^4 + 18*yp^5 + 8*yp^6 - 
        2*yp^7 + yp^8)*H[1, 0, 1, 0, yp])/((-1 + yp)^4*yp^2) - 
     (128*(1 - 9*yp - 41*yp^2 - 126*yp^3 - 41*yp^4 - 9*yp^5 + yp^6)*
       H[1, 0, 1, 1, yp])/((-1 + yp)^2*yp^2) + 
     (256*(3 + 18*yp + 109*yp^2 + 252*yp^3 + 109*yp^4 + 18*yp^5 + 3*yp^6)*
       H[1, 1, -1, -1, yp])/((-1 + yp)^4*yp) + 
     (128*(5 + 42*yp + 27*yp^2 + 108*yp^3 + 27*yp^4 + 42*yp^5 + 5*yp^6)*
       H[1, 1, -1, 0, yp])/((-1 + yp)^4*yp) + 
     (1024*(1 + 6*yp + yp^2)*(2 + 3*yp + 14*yp^2 + 3*yp^3 + 2*yp^4)*
       H[1, 1, -1, 1, yp])/((-1 + yp)^4*yp) + 
     (128*(5 + 42*yp + 27*yp^2 + 108*yp^3 + 27*yp^4 + 42*yp^5 + 5*yp^6)*
       H[1, 1, 0, -1, yp])/((-1 + yp)^4*yp) - 
     (64*(1 - 5*yp + 42*yp^2 - 11*yp^3 + 202*yp^4 - 11*yp^5 + 42*yp^6 - 
        5*yp^7 + yp^8)*H[1, 1, 0, 0, yp])/((-1 + yp)^4*yp^2) - 
     (128*(1 - 8*yp - 17*yp^2 - 64*yp^3 - 17*yp^4 - 8*yp^5 + yp^6)*
       H[1, 1, 0, 1, yp])/((-1 + yp)^2*yp^2) + 
     (1024*(1 + 6*yp + yp^2)*(2 + 3*yp + 14*yp^2 + 3*yp^3 + 2*yp^4)*
       H[1, 1, 1, -1, yp])/((-1 + yp)^4*yp) - 
     (128*(1 - 8*yp - 17*yp^2 - 64*yp^3 - 17*yp^4 - 8*yp^5 + yp^6)*
       H[1, 1, 1, 0, yp])/((-1 + yp)^2*yp^2) - 
     (256*(1 + yp)^2*(1 - 20*yp - 21*yp^2 - 112*yp^3 - 21*yp^4 - 20*yp^5 + 
        yp^6)*H[1, 1, 1, 1, yp])/((-1 + yp)^4*yp^2) + 
     (8*H[0, 0, 0, yp]*(-31 + (54*I)*Pi - 170*yp - (12*I)*Pi*yp - 1025*yp^2 - 
        (150*I)*Pi*yp^2 - 6508*yp^3 - (1320*I)*Pi*yp^3 - 1025*yp^4 - 
        (150*I)*Pi*yp^4 - 170*yp^5 - (12*I)*Pi*yp^5 - 31*yp^6 + 
        (54*I)*Pi*yp^6 - 84*Log[2] + 264*yp*Log[2] + 468*yp^2*Log[2] + 
        4848*yp^3*Log[2] + 468*yp^4*Log[2] + 264*yp^5*Log[2] - 
        84*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) - 
     (16*H[0, 1, 0, yp]*(-15 + (30*I)*Pi - 66*yp - (324*I)*Pi*yp + 271*yp^2 - 
        (414*I)*Pi*yp^2 + 2436*yp^3 - (1656*I)*Pi*yp^3 + 271*yp^4 - 
        (414*I)*Pi*yp^4 - 66*yp^5 - (324*I)*Pi*yp^5 - 15*yp^6 + 
        (30*I)*Pi*yp^6 - 60*Log[2] + 408*yp*Log[2] + 60*yp^2*Log[2] + 
        2256*yp^3*Log[2] + 60*yp^4*Log[2] + 408*yp^5*Log[2] - 
        60*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) - 
     (128*H[-1, 1, -1, yp]*(5 + (12*I)*Pi - 72*yp + 99*yp^2 - 
        (108*I)*Pi*yp^2 + 192*yp^3 - (576*I)*Pi*yp^3 + 99*yp^4 - 
        (108*I)*Pi*yp^4 - 72*yp^5 + 5*yp^6 + (12*I)*Pi*yp^6 - 42*Log[2] - 
        252*yp*Log[2] - 630*yp^2*Log[2] - 1224*yp^3*Log[2] - 
        630*yp^4*Log[2] - 252*yp^5*Log[2] - 42*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) + (64*H[0, -1, -1, yp]*(-3 + (6*I)*Pi + 28*yp - 
        (228*I)*Pi*yp + 123*yp^2 - (390*I)*Pi*yp^2 - 40*yp^3 - 
        (2616*I)*Pi*yp^3 + 123*yp^4 - (390*I)*Pi*yp^4 + 28*yp^5 - 
        (228*I)*Pi*yp^5 - 3*yp^6 + (6*I)*Pi*yp^6 - 42*Log[2] + 
        252*yp*Log[2] - 150*yp^2*Log[2] + 2952*yp^3*Log[2] - 
        150*yp^4*Log[2] + 252*yp^5*Log[2] - 42*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) - (128*H[-1, -1, 1, yp]*(5 - (18*I)*Pi - 72*yp - 
        (84*I)*Pi*yp + 99*yp^2 + (18*I)*Pi*yp^2 + 192*yp^3 - 
        (600*I)*Pi*yp^3 + 99*yp^4 + (18*I)*Pi*yp^4 - 72*yp^5 - 
        (84*I)*Pi*yp^5 + 5*yp^6 - (18*I)*Pi*yp^6 - 18*Log[2] - 
        132*yp*Log[2] - 750*yp^2*Log[2] - 1272*yp^3*Log[2] - 
        750*yp^4*Log[2] - 132*yp^5*Log[2] - 18*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) - (128*H[0, -1, 1, yp]*(-10 + (18*I)*Pi - 73*yp + 
        (30*I)*Pi*yp - 250*yp^2 + (54*I)*Pi*yp^2 - 998*yp^3 + 
        (564*I)*Pi*yp^3 - 250*yp^4 + (54*I)*Pi*yp^4 - 73*yp^5 + 
        (30*I)*Pi*yp^5 - 10*yp^6 + (18*I)*Pi*yp^6 - 15*Log[2] + 
        42*yp*Log[2] + 207*yp^2*Log[2] + 300*yp^3*Log[2] + 207*yp^4*Log[2] + 
        42*yp^5*Log[2] - 15*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) - 
     (128*H[0, 1, -1, yp]*(-10 - 73*yp + (72*I)*Pi*yp - 250*yp^2 + 
        (96*I)*Pi*yp^2 - 998*yp^3 + (432*I)*Pi*yp^3 - 250*yp^4 + 
        (96*I)*Pi*yp^4 - 73*yp^5 + (72*I)*Pi*yp^5 - 10*yp^6 + 6*Log[2] + 
        234*yp^2*Log[2] + 288*yp^3*Log[2] + 234*yp^4*Log[2] + 6*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) - (16*H[0, 0, 1, yp]*(-15 - (42*I)*Pi - 66*yp - 
        (156*I)*Pi*yp + 271*yp^2 - (246*I)*Pi*yp^2 + 2436*yp^3 - 
        (2184*I)*Pi*yp^3 + 271*yp^4 - (246*I)*Pi*yp^4 - 66*yp^5 - 
        (156*I)*Pi*yp^5 - 15*yp^6 - (42*I)*Pi*yp^6 + 24*Log[2] + 
        240*yp*Log[2] + 168*yp^2*Log[2] + 2208*yp^3*Log[2] + 
        168*yp^4*Log[2] + 240*yp^5*Log[2] + 24*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) + (32*H[0, 0, -1, yp]*(23 - (6*I)*Pi + 118*yp + 
        (84*I)*Pi*yp + 377*yp^2 + (198*I)*Pi*yp^2 + 2036*yp^3 + 
        (1752*I)*Pi*yp^3 + 377*yp^4 + (198*I)*Pi*yp^4 + 118*yp^5 + 
        (84*I)*Pi*yp^5 + 23*yp^6 - (6*I)*Pi*yp^6 + 30*Log[2] - 
        252*yp*Log[2] - 318*yp^2*Log[2] - 3528*yp^3*Log[2] - 
        318*yp^4*Log[2] - 252*yp^5*Log[2] + 30*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) + (128*H[1, 1, -1, yp]*(15 - (12*I)*Pi + 218*yp - 
        (144*I)*Pi*yp + 401*yp^2 - (84*I)*Pi*yp^2 + 1804*yp^3 - 
        (288*I)*Pi*yp^3 + 401*yp^4 - (84*I)*Pi*yp^4 + 218*yp^5 - 
        (144*I)*Pi*yp^5 + 15*yp^6 - (12*I)*Pi*yp^6 + 30*Log[2] + 
        252*yp*Log[2] + 162*yp^2*Log[2] + 648*yp^3*Log[2] + 162*yp^4*Log[2] + 
        252*yp^5*Log[2] + 30*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
     (32*H[0, 1, 1, yp]*(55 - (30*I)*Pi + 358*yp + (36*I)*Pi*yp + 729*yp^2 + 
        (30*I)*Pi*yp^2 + 1556*yp^3 - (72*I)*Pi*yp^3 + 729*yp^4 + 
        (30*I)*Pi*yp^4 + 358*yp^5 + (36*I)*Pi*yp^5 + 55*yp^6 - 
        (30*I)*Pi*yp^6 + 36*Log[2] - 408*yp*Log[2] - 996*yp^2*Log[2] - 
        3408*yp^3*Log[2] - 996*yp^4*Log[2] - 408*yp^5*Log[2] + 
        36*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
     (128*H[1, -1, 1, yp]*(15 - (18*I)*Pi + 218*yp + (24*I)*Pi*yp + 
        401*yp^2 - (126*I)*Pi*yp^2 + 1804*yp^3 - (528*I)*Pi*yp^3 + 401*yp^4 - 
        (126*I)*Pi*yp^4 + 218*yp^5 + (24*I)*Pi*yp^5 + 15*yp^6 - 
        (18*I)*Pi*yp^6 + 48*Log[2] + 48*yp*Log[2] + 336*yp^2*Log[2] + 
        672*yp^3*Log[2] + 336*yp^4*Log[2] + 48*yp^5*Log[2] + 48*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) + (32*H[0, -1, 0, yp]*(23 - (42*I)*Pi + 118*yp + 
        (168*I)*Pi*yp + 377*yp^2 + (282*I)*Pi*yp^2 + 2036*yp^3 + 
        (1488*I)*Pi*yp^3 + 377*yp^4 + (282*I)*Pi*yp^4 + 118*yp^5 + 
        (168*I)*Pi*yp^5 + 23*yp^6 - (42*I)*Pi*yp^6 + 72*Log[2] - 
        336*yp*Log[2] - 264*yp^2*Log[2] - 3552*yp^3*Log[2] - 
        264*yp^4*Log[2] - 336*yp^5*Log[2] + 72*yp^6*Log[2]))/
      (3*(-1 + yp)^4*yp) - (16*H[1, 0, 0, yp]*(4 + (6*I)*Pi - 49*yp - 
        (42*I)*Pi*yp - 38*yp^2 + (108*I)*Pi*yp^2 + 337*yp^3 - 
        (246*I)*Pi*yp^3 + 2820*yp^4 + (348*I)*Pi*yp^4 + 337*yp^5 - 
        (246*I)*Pi*yp^5 - 38*yp^6 + (108*I)*Pi*yp^6 - 49*yp^7 - 
        (42*I)*Pi*yp^7 + 4*yp^8 + (6*I)*Pi*yp^8 - 24*Log[2] + 72*yp*Log[2] - 
        144*yp^2*Log[2] + 504*yp^3*Log[2] - 816*yp^4*Log[2] + 
        504*yp^5*Log[2] - 144*yp^6*Log[2] + 72*yp^7*Log[2] - 24*yp^8*Log[2]))/
      (3*(-1 + yp)^4*yp^2) + (64*H[-1, -1, 0, yp]*(1 + (9*I)*Pi - 10*yp - 
        (6*I)*Pi*yp + 50*yp^2 + (48*I)*Pi*yp^2 + 66*yp^3 - (570*I)*Pi*yp^3 - 
        214*yp^4 - (498*I)*Pi*yp^4 + 66*yp^5 - (570*I)*Pi*yp^5 + 50*yp^6 + 
        (48*I)*Pi*yp^6 - 10*yp^7 - (6*I)*Pi*yp^7 + yp^8 + (9*I)*Pi*yp^8 - 
        18*Log[2] - 6*yp*Log[2] + 12*yp^2*Log[2] + 582*yp^3*Log[2] + 
        1932*yp^4*Log[2] + 582*yp^5*Log[2] + 12*yp^6*Log[2] - 6*yp^7*Log[2] - 
        18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) - 
     (128*H[1, -1, -1, yp]*(1 + (9*I)*Pi - 2*yp - (30*I)*Pi*yp - 50*yp^2 + 
        (192*I)*Pi*yp^2 + 42*yp^3 - (162*I)*Pi*yp^3 + 18*yp^4 + 
        (1518*I)*Pi*yp^4 + 42*yp^5 - (162*I)*Pi*yp^5 - 50*yp^6 + 
        (192*I)*Pi*yp^6 - 2*yp^7 - (30*I)*Pi*yp^7 + yp^8 + (9*I)*Pi*yp^8 - 
        18*Log[2] + 18*yp*Log[2] - 372*yp^2*Log[2] - 18*yp^3*Log[2] - 
        2292*yp^4*Log[2] - 18*yp^5*Log[2] - 372*yp^6*Log[2] + 
        18*yp^7*Log[2] - 18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (64*H[-1, 0, -1, yp]*(1 + (9*I)*Pi - 10*yp - (36*I)*Pi*yp + 50*yp^2 - 
        (36*I)*Pi*yp^2 + 66*yp^3 - (444*I)*Pi*yp^3 - 214*yp^4 - 
        (522*I)*Pi*yp^4 + 66*yp^5 - (444*I)*Pi*yp^5 + 50*yp^6 - 
        (36*I)*Pi*yp^6 - 10*yp^7 - (36*I)*Pi*yp^7 + yp^8 + (9*I)*Pi*yp^8 - 
        18*Log[2] + 18*yp*Log[2] + 132*yp^2*Log[2] + 462*yp^3*Log[2] + 
        1884*yp^4*Log[2] + 462*yp^5*Log[2] + 132*yp^6*Log[2] + 
        18*yp^7*Log[2] - 18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (32*H[1, 0, 1, yp]*(-2 + (12*I)*Pi + 75*yp - (42*I)*Pi*yp + 374*yp^2 - 
        (12*I)*Pi*yp^2 + 549*yp^3 - (246*I)*Pi*yp^3 + 824*yp^4 + 
        (2112*I)*Pi*yp^4 + 549*yp^5 - (246*I)*Pi*yp^5 + 374*yp^6 - 
        (12*I)*Pi*yp^6 + 75*yp^7 - (42*I)*Pi*yp^7 - 2*yp^8 + (12*I)*Pi*yp^8 - 
        12*Log[2] + 24*yp*Log[2] - 96*yp^2*Log[2] - 216*yp^3*Log[2] - 
        2472*yp^4*Log[2] - 216*yp^5*Log[2] - 96*yp^6*Log[2] + 
        24*yp^7*Log[2] - 12*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (32*H[1, 1, 0, yp]*(-2 + (12*I)*Pi + 75*yp - (54*I)*Pi*yp + 374*yp^2 + 
        (324*I)*Pi*yp^2 + 549*yp^3 - (330*I)*Pi*yp^3 + 824*yp^4 + 
        (1632*I)*Pi*yp^4 + 549*yp^5 - (330*I)*Pi*yp^5 + 374*yp^6 + 
        (324*I)*Pi*yp^6 + 75*yp^7 - (54*I)*Pi*yp^7 - 2*yp^8 + 
        (12*I)*Pi*yp^8 - 12*Log[2] + 60*yp*Log[2] - 504*yp^2*Log[2] + 
        132*yp^3*Log[2] - 2424*yp^4*Log[2] + 132*yp^5*Log[2] - 
        504*yp^6*Log[2] + 60*yp^7*Log[2] - 12*yp^8*Log[2]))/
      (3*(-1 + yp)^4*yp^2) + (128*H[-1, 1, 1, yp]*(-1 + (6*I)*Pi + 25*yp - 
        (24*I)*Pi*yp + 226*yp^2 + 311*yp^3 - (264*I)*Pi*yp^3 + 1438*yp^4 + 
        (564*I)*Pi*yp^4 + 311*yp^5 - (264*I)*Pi*yp^5 + 226*yp^6 + 25*yp^7 - 
        (24*I)*Pi*yp^7 - yp^8 + (6*I)*Pi*yp^8 - 6*Log[2] + 42*yp*Log[2] + 
        204*yp^2*Log[2] + 726*yp^3*Log[2] + 1140*yp^4*Log[2] + 
        726*yp^5*Log[2] + 204*yp^6*Log[2] + 42*yp^7*Log[2] - 6*yp^8*Log[2]))/
      (3*(-1 + yp)^4*yp^2) - (64*H[-1, 1, 0, yp]*(1 - (6*I)*Pi - 30*yp + 
        (12*I)*Pi*yp - 154*yp^2 - 410*yp^3 + (372*I)*Pi*yp^3 - 1630*yp^4 + 
        (12*I)*Pi*yp^4 - 410*yp^5 + (372*I)*Pi*yp^5 - 154*yp^6 - 30*yp^7 + 
        (12*I)*Pi*yp^7 + yp^8 - (6*I)*Pi*yp^8 + 6*Log[2] + 48*yp^2*Log[2] - 
        96*yp^3*Log[2] + 84*yp^4*Log[2] - 96*yp^5*Log[2] + 48*yp^6*Log[2] + 
        6*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) - 
     (64*H[-1, 0, 1, yp]*(1 - (6*I)*Pi - 30*yp + (42*I)*Pi*yp - 154*yp^2 + 
        (84*I)*Pi*yp^2 - 410*yp^3 + (246*I)*Pi*yp^3 - 1630*yp^4 + 
        (36*I)*Pi*yp^4 - 410*yp^5 + (246*I)*Pi*yp^5 - 154*yp^6 + 
        (84*I)*Pi*yp^6 - 30*yp^7 + (42*I)*Pi*yp^7 + yp^8 - (6*I)*Pi*yp^8 + 
        6*Log[2] - 24*yp*Log[2] - 72*yp^2*Log[2] + 24*yp^3*Log[2] + 
        132*yp^4*Log[2] + 24*yp^5*Log[2] - 72*yp^6*Log[2] - 24*yp^7*Log[2] + 
        6*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) - 
     (64*H[1, 1, 1, yp]*(2 - (12*I)*Pi - 105*yp + (78*I)*Pi*yp - 810*yp^2 - 
        (36*I)*Pi*yp^2 - 1351*yp^3 + (498*I)*Pi*yp^3 - 4432*yp^4 - 
        (1056*I)*Pi*yp^4 - 1351*yp^5 + (498*I)*Pi*yp^5 - 810*yp^6 - 
        (36*I)*Pi*yp^6 - 105*yp^7 + (78*I)*Pi*yp^7 + 2*yp^8 - 
        (12*I)*Pi*yp^8 + 12*Log[2] - 120*yp*Log[2] - 456*yp^3*Log[2] + 
        1128*yp^4*Log[2] - 456*yp^5*Log[2] - 120*yp^7*Log[2] + 
        12*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (32*H[-1, 0, 0, yp]*(-2 - (3*I)*Pi + 40*yp - (6*I)*Pi*yp + 104*yp^2 - 
        (48*I)*Pi*yp^2 + 344*yp^3 + (198*I)*Pi*yp^3 + 1844*yp^4 + 
        (486*I)*Pi*yp^4 + 344*yp^5 + (198*I)*Pi*yp^5 + 104*yp^6 - 
        (48*I)*Pi*yp^6 + 40*yp^7 - (6*I)*Pi*yp^7 - 2*yp^8 - (3*I)*Pi*yp^8 + 
        12*Log[2] + 6*yp*Log[2] - 60*yp^2*Log[2] - 486*yp^3*Log[2] - 
        2016*yp^4*Log[2] - 486*yp^5*Log[2] - 60*yp^6*Log[2] + 6*yp^7*Log[2] + 
        12*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) - 
     (64*H[1, -1, 0, yp]*(-1 - (9*I)*Pi - 13*yp + (48*I)*Pi*yp - 168*yp^2 - 
        (216*I)*Pi*yp^2 - 443*yp^3 + (288*I)*Pi*yp^3 - 1822*yp^4 - 
        (990*I)*Pi*yp^4 - 443*yp^5 + (288*I)*Pi*yp^5 - 168*yp^6 - 
        (216*I)*Pi*yp^6 - 13*yp^7 + (48*I)*Pi*yp^7 - yp^8 - (9*I)*Pi*yp^8 + 
        18*Log[2] - 66*yp*Log[2] + 324*yp^2*Log[2] - 318*yp^3*Log[2] + 
        1620*yp^4*Log[2] - 318*yp^5*Log[2] + 324*yp^6*Log[2] - 
        66*yp^7*Log[2] + 18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) - 
     (64*H[1, 0, -1, yp]*(-1 - (9*I)*Pi - 13*yp + (42*I)*Pi*yp - 168*yp^2 - 
        (48*I)*Pi*yp^2 - 443*yp^3 + (246*I)*Pi*yp^3 - 1822*yp^4 - 
        (1230*I)*Pi*yp^4 - 443*yp^5 + (246*I)*Pi*yp^5 - 168*yp^6 - 
        (48*I)*Pi*yp^6 - 13*yp^7 + (42*I)*Pi*yp^7 - yp^8 - (9*I)*Pi*yp^8 + 
        18*Log[2] - 48*yp*Log[2] + 120*yp^2*Log[2] - 144*yp^3*Log[2] + 
        1644*yp^4*Log[2] - 144*yp^5*Log[2] + 120*yp^6*Log[2] - 
        48*yp^7*Log[2] + 18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (128*H[-1, -1, -1, yp]*(-1 - (9*I)*Pi + 5*yp + (24*I)*Pi*yp + 22*yp^2 + 
        (36*I)*Pi*yp^2 - 165*yp^3 + (552*I)*Pi*yp^3 + 22*yp^4 + 
        (1098*I)*Pi*yp^4 - 165*yp^5 + (552*I)*Pi*yp^5 + 22*yp^6 + 
        (36*I)*Pi*yp^6 + 5*yp^7 + (24*I)*Pi*yp^7 - yp^8 - (9*I)*Pi*yp^8 + 
        18*Log[2] + 24*yp*Log[2] + 120*yp^2*Log[2] + 168*yp^3*Log[2] - 
        660*yp^4*Log[2] + 168*yp^5*Log[2] + 120*yp^6*Log[2] + 
        24*yp^7*Log[2] + 18*yp^8*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
     (8*H[0, 0, yp]*(185 + (165*I)*Pi + 81*Pi^2 - 226*yp - (234*I)*Pi*yp + 
        54*Pi^2*yp + 1207*yp^2 + (3147*I)*Pi*yp^2 - 177*Pi^2*yp^2 - 
        668*yp^3 + (19188*I)*Pi*yp^3 - 684*Pi^2*yp^3 + 1207*yp^4 + 
        (3147*I)*Pi*yp^4 - 177*Pi^2*yp^4 - 226*yp^5 - (234*I)*Pi*yp^5 + 
        54*Pi^2*yp^5 + 185*yp^6 + (165*I)*Pi*yp^6 + 81*Pi^2*yp^6 - 
        186*Log[2] + (324*I)*Pi*Log[2] - 1020*yp*Log[2] - 
        (72*I)*Pi*yp*Log[2] - 6150*yp^2*Log[2] - (900*I)*Pi*yp^2*Log[2] - 
        39048*yp^3*Log[2] - (7920*I)*Pi*yp^3*Log[2] - 6150*yp^4*Log[2] - 
        (900*I)*Pi*yp^4*Log[2] - 1020*yp^5*Log[2] - (72*I)*Pi*yp^5*Log[2] - 
        186*yp^6*Log[2] + (324*I)*Pi*yp^6*Log[2] - 252*Log[2]^2 + 
        792*yp*Log[2]^2 + 1404*yp^2*Log[2]^2 + 14544*yp^3*Log[2]^2 + 
        1404*yp^4*Log[2]^2 + 792*yp^5*Log[2]^2 - 252*yp^6*Log[2]^2))/
      (9*(-1 + yp)^4*yp) - (32*H[0, -1, yp]*(-66 + (87*I)*Pi + 45*Pi^2 - 
        356*yp + (258*I)*Pi*yp - 210*Pi^2*yp - 1510*yp^2 + (1689*I)*Pi*yp^2 - 
        525*Pi^2*yp^2 - 4456*yp^3 + (5916*I)*Pi*yp^3 - 924*Pi^2*yp^3 - 
        1510*yp^4 + (1689*I)*Pi*yp^4 - 525*Pi^2*yp^4 - 356*yp^5 + 
        (258*I)*Pi*yp^5 - 210*Pi^2*yp^5 - 66*yp^6 + (87*I)*Pi*yp^6 + 
        45*Pi^2*yp^6 - 138*Log[2] + (252*I)*Pi*Log[2] - 708*yp*Log[2] - 
        (1008*I)*Pi*yp*Log[2] - 2262*yp^2*Log[2] - (1692*I)*Pi*yp^2*Log[2] - 
        12216*yp^3*Log[2] - (8928*I)*Pi*yp^3*Log[2] - 2262*yp^4*Log[2] - 
        (1692*I)*Pi*yp^4*Log[2] - 708*yp^5*Log[2] - (1008*I)*Pi*yp^5*Log[2] - 
        138*yp^6*Log[2] + (252*I)*Pi*yp^6*Log[2] - 216*Log[2]^2 + 
        1008*yp*Log[2]^2 + 792*yp^2*Log[2]^2 + 10656*yp^3*Log[2]^2 + 
        792*yp^4*Log[2]^2 + 1008*yp^5*Log[2]^2 - 216*yp^6*Log[2]^2))/
      (9*(-1 + yp)^4*yp) - (16*H[0, 1, yp]*(-317 + (9*I)*Pi + 9*Pi^2 - 
        486*yp + (750*I)*Pi*yp - 474*Pi^2*yp - 4227*yp^2 + (231*I)*Pi*yp^2 - 
        873*Pi^2*yp^2 - 8244*yp^3 - (7356*I)*Pi*yp^3 - 1164*Pi^2*yp^3 - 
        4227*yp^4 + (231*I)*Pi*yp^4 - 873*Pi^2*yp^4 - 486*yp^5 + 
        (750*I)*Pi*yp^5 - 474*Pi^2*yp^5 - 317*yp^6 + (9*I)*Pi*yp^6 + 
        9*Pi^2*yp^6 - 90*Log[2] + (180*I)*Pi*Log[2] - 396*yp*Log[2] - 
        (1944*I)*Pi*yp*Log[2] + 1626*yp^2*Log[2] - (2484*I)*Pi*yp^2*Log[2] + 
        14616*yp^3*Log[2] - (9936*I)*Pi*yp^3*Log[2] + 1626*yp^4*Log[2] - 
        (2484*I)*Pi*yp^4*Log[2] - 396*yp^5*Log[2] - (1944*I)*Pi*yp^5*Log[2] - 
        90*yp^6*Log[2] + (180*I)*Pi*yp^6*Log[2] - 180*Log[2]^2 + 
        1224*yp*Log[2]^2 + 180*yp^2*Log[2]^2 + 6768*yp^3*Log[2]^2 + 
        180*yp^4*Log[2]^2 + 1224*yp^5*Log[2]^2 - 180*yp^6*Log[2]^2))/
      (9*(-1 + yp)^4*yp) + (32*H[-1, 1, yp]*(-9 + (12*I)*Pi + 3*Pi^2 + 
        40*yp - (204*I)*Pi*yp + 1124*yp^2 - (1152*I)*Pi*yp^2 - 
        300*Pi^2*yp^2 - 280*yp^3 - (2388*I)*Pi*yp^3 - 768*Pi^2*yp^3 + 
        12586*yp^4 - (6360*I)*Pi*yp^4 - 174*Pi^2*yp^4 - 280*yp^5 - 
        (2388*I)*Pi*yp^5 - 768*Pi^2*yp^5 + 1124*yp^6 - (1152*I)*Pi*yp^6 - 
        300*Pi^2*yp^6 + 40*yp^7 - (204*I)*Pi*yp^7 - 9*yp^8 + (12*I)*Pi*yp^8 + 
        3*Pi^2*yp^8 - 12*Log[2] + (72*I)*Pi*Log[2] + 360*yp*Log[2] - 
        (144*I)*Pi*yp*Log[2] + 1848*yp^2*Log[2] + 4920*yp^3*Log[2] - 
        (4464*I)*Pi*yp^3*Log[2] + 19560*yp^4*Log[2] - 
        (144*I)*Pi*yp^4*Log[2] + 4920*yp^5*Log[2] - (4464*I)*Pi*yp^5*Log[2] + 
        1848*yp^6*Log[2] + 360*yp^7*Log[2] - (144*I)*Pi*yp^7*Log[2] - 
        12*yp^8*Log[2] + (72*I)*Pi*yp^8*Log[2] - 36*Log[2]^2 - 
        288*yp^2*Log[2]^2 + 576*yp^3*Log[2]^2 - 504*yp^4*Log[2]^2 + 
        576*yp^5*Log[2]^2 - 288*yp^6*Log[2]^2 - 36*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*yp^2) + (32*H[1, 1, yp]*(-9 + (12*I)*Pi + 3*Pi^2 + 
        357*yp - (213*I)*Pi*yp - 9*Pi^2*yp + 1610*yp^2 - (1902*I)*Pi*yp^2 + 
        174*Pi^2*yp^2 + 3947*yp^3 - (2619*I)*Pi*yp^3 + 105*Pi^2*yp^3 + 
        20830*yp^4 + (996*I)*Pi*yp^4 + 990*Pi^2*yp^4 + 3947*yp^5 - 
        (2619*I)*Pi*yp^5 + 105*Pi^2*yp^5 + 1610*yp^6 - (1902*I)*Pi*yp^6 + 
        174*Pi^2*yp^6 + 357*yp^7 - (213*I)*Pi*yp^7 - 9*Pi^2*yp^7 - 9*yp^8 + 
        (12*I)*Pi*yp^8 + 3*Pi^2*yp^8 - 12*Log[2] + (72*I)*Pi*Log[2] + 
        450*yp*Log[2] - (324*I)*Pi*yp*Log[2] + 2244*yp^2*Log[2] + 
        (1944*I)*Pi*yp^2*Log[2] + 3294*yp^3*Log[2] - (1980*I)*Pi*yp^3*
         Log[2] + 4944*yp^4*Log[2] + (9792*I)*Pi*yp^4*Log[2] + 
        3294*yp^5*Log[2] - (1980*I)*Pi*yp^5*Log[2] + 2244*yp^6*Log[2] + 
        (1944*I)*Pi*yp^6*Log[2] + 450*yp^7*Log[2] - (324*I)*Pi*yp^7*Log[2] - 
        12*yp^8*Log[2] + (72*I)*Pi*yp^8*Log[2] - 36*Log[2]^2 + 
        180*yp*Log[2]^2 - 1512*yp^2*Log[2]^2 + 396*yp^3*Log[2]^2 - 
        7272*yp^4*Log[2]^2 + 396*yp^5*Log[2]^2 - 1512*yp^6*Log[2]^2 + 
        180*yp^7*Log[2]^2 - 36*yp^8*Log[2]^2))/(9*(-1 + yp)^4*yp^2) + 
     (16*H[1, 0, yp]*((18*I)*Pi + 15*Pi^2 + 317*yp - (171*I)*Pi*yp + 
        48*Pi^2*yp + 486*yp^2 - (714*I)*Pi*yp^2 - 168*Pi^2*yp^2 + 4227*yp^3 + 
        (507*I)*Pi*yp^3 - 144*Pi^2*yp^3 + 8244*yp^4 + (10704*I)*Pi*yp^4 + 
        498*Pi^2*yp^4 + 4227*yp^5 + (507*I)*Pi*yp^5 - 144*Pi^2*yp^5 + 
        486*yp^6 - (714*I)*Pi*yp^6 - 168*Pi^2*yp^6 + 317*yp^7 - 
        (171*I)*Pi*yp^7 + 48*Pi^2*yp^7 + (18*I)*Pi*yp^8 + 15*Pi^2*yp^8 - 
        24*Log[2] - (36*I)*Pi*Log[2] + 294*yp*Log[2] + (252*I)*Pi*yp*Log[2] + 
        228*yp^2*Log[2] - (648*I)*Pi*yp^2*Log[2] - 2022*yp^3*Log[2] + 
        (1476*I)*Pi*yp^3*Log[2] - 16920*yp^4*Log[2] - (2088*I)*Pi*yp^4*
         Log[2] - 2022*yp^5*Log[2] + (1476*I)*Pi*yp^5*Log[2] + 
        228*yp^6*Log[2] - (648*I)*Pi*yp^6*Log[2] + 294*yp^7*Log[2] + 
        (252*I)*Pi*yp^7*Log[2] - 24*yp^8*Log[2] - (36*I)*Pi*yp^8*Log[2] + 
        72*Log[2]^2 - 216*yp*Log[2]^2 + 432*yp^2*Log[2]^2 - 
        1512*yp^3*Log[2]^2 + 2448*yp^4*Log[2]^2 - 1512*yp^5*Log[2]^2 + 
        432*yp^6*Log[2]^2 - 216*yp^7*Log[2]^2 + 72*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*yp^2) + (16*H[-1, 0, yp]*((18*I)*Pi + 15*Pi^2 + 132*yp - 
        (336*I)*Pi*yp - 33*Pi^2*yp + 712*yp^2 - (480*I)*Pi*yp^2 - 
        222*Pi^2*yp^2 + 3020*yp^3 - (2640*I)*Pi*yp^3 + 33*Pi^2*yp^3 + 
        8912*yp^4 - (8484*I)*Pi*yp^4 + 1182*Pi^2*yp^4 + 3020*yp^5 - 
        (2640*I)*Pi*yp^5 + 33*Pi^2*yp^5 + 712*yp^6 - (480*I)*Pi*yp^6 - 
        222*Pi^2*yp^6 + 132*yp^7 - (336*I)*Pi*yp^7 - 33*Pi^2*yp^7 + 
        (18*I)*Pi*yp^8 + 15*Pi^2*yp^8 - 24*Log[2] - (36*I)*Pi*Log[2] + 
        480*yp*Log[2] - (72*I)*Pi*yp*Log[2] + 1248*yp^2*Log[2] - 
        (576*I)*Pi*yp^2*Log[2] + 4128*yp^3*Log[2] + (2376*I)*Pi*yp^3*Log[2] + 
        22128*yp^4*Log[2] + (5832*I)*Pi*yp^4*Log[2] + 4128*yp^5*Log[2] + 
        (2376*I)*Pi*yp^5*Log[2] + 1248*yp^6*Log[2] - (576*I)*Pi*yp^6*Log[2] + 
        480*yp^7*Log[2] - (72*I)*Pi*yp^7*Log[2] - 24*yp^8*Log[2] - 
        (36*I)*Pi*yp^8*Log[2] + 72*Log[2]^2 + 36*yp*Log[2]^2 - 
        360*yp^2*Log[2]^2 - 2916*yp^3*Log[2]^2 - 12096*yp^4*Log[2]^2 - 
        2916*yp^5*Log[2]^2 - 360*yp^6*Log[2]^2 + 36*yp^7*Log[2]^2 + 
        72*yp^8*Log[2]^2))/(9*(-1 + yp)^4*yp^2) - 
     (32*H[1, -1, yp]*(9 + (6*I)*Pi + 12*Pi^2 - 40*yp + (42*I)*Pi*yp + 
        57*Pi^2*yp - 1124*yp^2 + (1188*I)*Pi*yp^2 - 342*Pi^2*yp^2 + 
        280*yp^3 + (3126*I)*Pi*yp^3 - 249*Pi^2*yp^3 - 12586*yp^4 + 
        (9708*I)*Pi*yp^4 - 492*Pi^2*yp^4 + 280*yp^5 + (3126*I)*Pi*yp^5 - 
        249*Pi^2*yp^5 - 1124*yp^6 + (1188*I)*Pi*yp^6 - 342*Pi^2*yp^6 - 
        40*yp^7 + (42*I)*Pi*yp^7 + 57*Pi^2*yp^7 + 9*yp^8 + (6*I)*Pi*yp^8 + 
        12*Pi^2*yp^8 - 12*Log[2] - (108*I)*Pi*Log[2] - 156*yp*Log[2] + 
        (576*I)*Pi*yp*Log[2] - 2016*yp^2*Log[2] - (2592*I)*Pi*yp^2*Log[2] - 
        5316*yp^3*Log[2] + (3456*I)*Pi*yp^3*Log[2] - 21864*yp^4*Log[2] - 
        (11880*I)*Pi*yp^4*Log[2] - 5316*yp^5*Log[2] + (3456*I)*Pi*yp^5*
         Log[2] - 2016*yp^6*Log[2] - (2592*I)*Pi*yp^6*Log[2] - 
        156*yp^7*Log[2] + (576*I)*Pi*yp^7*Log[2] - 12*yp^8*Log[2] - 
        (108*I)*Pi*yp^8*Log[2] + 108*Log[2]^2 - 396*yp*Log[2]^2 + 
        1944*yp^2*Log[2]^2 - 1908*yp^3*Log[2]^2 + 9720*yp^4*Log[2]^2 - 
        1908*yp^5*Log[2]^2 + 1944*yp^6*Log[2]^2 - 396*yp^7*Log[2]^2 + 
        108*yp^8*Log[2]^2))/(9*(-1 + yp)^4*yp^2) - 
     (32*H[-1, -1, yp]*(9 + (6*I)*Pi + 12*Pi^2 + 92*yp - (132*I)*Pi*yp - 
        33*Pi^2*yp - 412*yp^2 + (672*I)*Pi*yp^2 + 78*Pi^2*yp^2 + 3300*yp^3 - 
        (252*I)*Pi*yp^3 + 801*Pi^2*yp^3 - 3674*yp^4 - (2124*I)*Pi*yp^4 + 
        1356*Pi^2*yp^4 + 3300*yp^5 - (252*I)*Pi*yp^5 + 801*Pi^2*yp^5 - 
        412*yp^6 + (672*I)*Pi*yp^6 + 78*Pi^2*yp^6 + 92*yp^7 - 
        (132*I)*Pi*yp^7 - 33*Pi^2*yp^7 + 9*yp^8 + (6*I)*Pi*yp^8 + 
        12*Pi^2*yp^8 - 12*Log[2] - (108*I)*Pi*Log[2] + 120*yp*Log[2] + 
        (72*I)*Pi*yp*Log[2] - 600*yp^2*Log[2] - (576*I)*Pi*yp^2*Log[2] - 
        792*yp^3*Log[2] + (6840*I)*Pi*yp^3*Log[2] + 2568*yp^4*Log[2] + 
        (5976*I)*Pi*yp^4*Log[2] - 792*yp^5*Log[2] + (6840*I)*Pi*yp^5*Log[2] - 
        600*yp^6*Log[2] - (576*I)*Pi*yp^6*Log[2] + 120*yp^7*Log[2] + 
        (72*I)*Pi*yp^7*Log[2] - 12*yp^8*Log[2] - (108*I)*Pi*yp^8*Log[2] + 
        108*Log[2]^2 + 36*yp*Log[2]^2 - 72*yp^2*Log[2]^2 - 
        3492*yp^3*Log[2]^2 - 11592*yp^4*Log[2]^2 - 3492*yp^5*Log[2]^2 - 
        72*yp^6*Log[2]^2 + 36*yp^7*Log[2]^2 + 108*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*yp^2) + 
     ((16*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 0, yp])/((-1 + yp)^4*yp) + (768*(1 + 14*yp^2 + yp^4)*
         H[-1, -1, -1, yp])/((-1 + yp)^2*yp) + 
       (512*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, -1, 0, yp])/
        (-1 + yp)^4 + (256*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 3*yp^4)*
         H[-1, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (512*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, 0, -1, yp])/
        (-1 + yp)^4 + (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 
          14*yp^5 + 3*yp^6)*H[-1, 0, 0, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[-1, 0, 1, yp])/((-1 + yp)^4*yp) + 
       (256*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 3*yp^4)*
         H[-1, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[-1, 1, 0, yp])/((-1 + yp)^4*yp) + 
       (384*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 18*yp^5 + 3*yp^6)*
         H[-1, 1, 1, yp])/((-1 + yp)^4*yp) + 
       (512*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[0, -1, -1, yp])/
        (-1 + yp)^4 + (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 
          14*yp^5 + 3*yp^6)*H[0, -1, 0, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[0, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 0, -1, yp])/((-1 + yp)^4*yp) + 
       (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 0, 1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[0, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 1, 0, yp])/((-1 + yp)^4*yp) + (384*(1 + yp)^4*H[0, 1, 1, yp])/
        ((-1 + yp)^2*yp) + (256*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 
          3*yp^4)*H[1, -1, -1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[1, -1, 0, yp])/((-1 + yp)^4*yp) + 
       (384*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 18*yp^5 + 3*yp^6)*
         H[1, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[1, 0, -1, yp])/((-1 + yp)^4*yp) + 
       (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[1, 0, 0, yp])/((-1 + yp)^4*yp) + (384*(1 + yp)^4*H[1, 0, 1, yp])/
        ((-1 + yp)^2*yp) + (384*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 
          18*yp^5 + 3*yp^6)*H[1, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (384*(1 + yp)^4*H[1, 1, 0, yp])/((-1 + yp)^2*yp) + 
       (384*(5 + 22*yp + 43*yp^2 + 116*yp^3 + 43*yp^4 + 22*yp^5 + 5*yp^6)*
         H[1, 1, 1, yp])/((-1 + yp)^4*yp) - 
       (32*H[0, 1, yp]*(-23 + (18*I)*Pi - 66*yp - (24*I)*Pi*yp - 201*yp^2 - 
          (66*I)*Pi*yp^2 - 828*yp^3 - (624*I)*Pi*yp^3 - 201*yp^4 - 
          (66*I)*Pi*yp^4 - 66*yp^5 - (24*I)*Pi*yp^5 - 23*yp^6 + 
          (18*I)*Pi*yp^6 - 18*Log[2] + 84*yp*Log[2] + 114*yp^2*Log[2] + 
          1176*yp^3*Log[2] + 114*yp^4*Log[2] + 84*yp^5*Log[2] - 
          18*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) - 
       (32*H[1, 0, yp]*(-23 + (18*I)*Pi - 66*yp - (24*I)*Pi*yp - 201*yp^2 - 
          (66*I)*Pi*yp^2 - 828*yp^3 - (624*I)*Pi*yp^3 - 201*yp^4 - 
          (66*I)*Pi*yp^4 - 66*yp^5 - (24*I)*Pi*yp^5 - 23*yp^6 + 
          (18*I)*Pi*yp^6 - 18*Log[2] + 84*yp*Log[2] + 114*yp^2*Log[2] + 
          1176*yp^3*Log[2] + 114*yp^4*Log[2] + 84*yp^5*Log[2] - 
          18*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
       (32*H[0, yp]*(7 - (9*I)*Pi + 24*yp + (12*I)*Pi*yp + 105*yp^2 + 
          (33*I)*Pi*yp^2 + 432*yp^3 + (312*I)*Pi*yp^3 + 105*yp^4 + 
          (33*I)*Pi*yp^4 + 24*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
          (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
          588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 9*yp^6*Log[2]))/
        (3*(-1 + yp)^4*yp) + (64*H[-1, 0, yp]*(7 - (9*I)*Pi + 54*yp + 
          (12*I)*Pi*yp + 129*yp^2 + (33*I)*Pi*yp^2 + 708*yp^3 + 
          (312*I)*Pi*yp^3 + 129*yp^4 + (33*I)*Pi*yp^4 + 54*yp^5 + 
          (12*I)*Pi*yp^5 + 7*yp^6 - (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 
          57*yp^2*Log[2] - 588*yp^3*Log[2] - 57*yp^4*Log[2] - 
          42*yp^5*Log[2] + 9*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
       (64*H[0, -1, yp]*(7 - (9*I)*Pi + 54*yp + (12*I)*Pi*yp + 129*yp^2 + 
          (33*I)*Pi*yp^2 + 708*yp^3 + (312*I)*Pi*yp^3 + 129*yp^4 + 
          (33*I)*Pi*yp^4 + 54*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
          (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
          588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 9*yp^6*Log[2]))/
        (3*(-1 + yp)^4*yp) + (128*H[-1, -1, yp]*(I*Pi - (2*I)*Pi*yp + 
          4*yp^2 - (8*I)*Pi*yp^2 - 16*yp^3 - (62*I)*Pi*yp^3 + 24*yp^4 - 
          (114*I)*Pi*yp^4 - 16*yp^5 - (62*I)*Pi*yp^5 + 4*yp^6 - 
          (8*I)*Pi*yp^6 - (2*I)*Pi*yp^7 + I*Pi*yp^8 + 40*yp^2*Log[2] + 
          32*yp^3*Log[2] + 368*yp^4*Log[2] + 32*yp^5*Log[2] + 
          40*yp^6*Log[2]))/((-1 + yp)^4*yp^2) + 
       (((128*I)/3)*H[-1, 1, yp]*(3*Pi - (7*I)*yp - 15*Pi*yp - (66*I)*yp^2 - 
          12*Pi*yp^2 - (81*I)*yp^3 - 153*Pi*yp^3 - (780*I)*yp^4 - 
          30*Pi*yp^4 - (81*I)*yp^5 - 153*Pi*yp^5 - (66*I)*yp^6 - 12*Pi*yp^6 - 
          (7*I)*yp^7 - 15*Pi*yp^7 + 3*Pi*yp^8 - (9*I)*yp*Log[2] - 
          (78*I)*yp^2*Log[2] - (39*I)*yp^3*Log[2] - (516*I)*yp^4*Log[2] - 
          (39*I)*yp^5*Log[2] - (78*I)*yp^6*Log[2] - (9*I)*yp^7*Log[2]))/
        ((-1 + yp)^4*yp^2) + (((128*I)/3)*H[1, -1, yp]*(3*Pi - (7*I)*yp - 
          15*Pi*yp - (66*I)*yp^2 - 12*Pi*yp^2 - (81*I)*yp^3 - 153*Pi*yp^3 - 
          (780*I)*yp^4 - 30*Pi*yp^4 - (81*I)*yp^5 - 153*Pi*yp^5 - 
          (66*I)*yp^6 - 12*Pi*yp^6 - (7*I)*yp^7 - 15*Pi*yp^7 + 3*Pi*yp^8 - 
          (9*I)*yp*Log[2] - (78*I)*yp^2*Log[2] - (39*I)*yp^3*Log[2] - 
          (516*I)*yp^4*Log[2] - (39*I)*yp^5*Log[2] - (78*I)*yp^6*Log[2] - 
          (9*I)*yp^7*Log[2]))/((-1 + yp)^4*yp^2) + 
       (64*H[1, 1, yp]*((6*I)*Pi + 37*yp - (48*I)*Pi*yp + 198*yp^2 + 
          363*yp^3 - (240*I)*Pi*yp^3 + 2388*yp^4 + (564*I)*Pi*yp^4 + 
          363*yp^5 - (240*I)*Pi*yp^5 + 198*yp^6 + 37*yp^7 - (48*I)*Pi*yp^7 + 
          (6*I)*Pi*yp^8 + 36*yp*Log[2] + 72*yp^2*Log[2] - 36*yp^3*Log[2] - 
          144*yp^4*Log[2] - 36*yp^5*Log[2] + 72*yp^6*Log[2] + 
          36*yp^7*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
       (16*H[-1, yp]*(46 + (51*I)*Pi + 6*Pi^2 - 18*yp - (186*I)*Pi*yp - 
          81*Pi^2*yp + 1396*yp^2 + (96*I)*Pi*yp^2 + 6*Pi^2*yp^2 - 558*yp^3 - 
          (3078*I)*Pi*yp^3 + 81*Pi^2*yp^3 + 10044*yp^4 - (6822*I)*Pi*yp^4 + 
          1512*Pi^2*yp^4 - 558*yp^5 - (3078*I)*Pi*yp^5 + 81*Pi^2*yp^5 + 
          1396*yp^6 + (96*I)*Pi*yp^6 + 6*Pi^2*yp^6 - 18*yp^7 - 
          (186*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 46*yp^8 + (51*I)*Pi*yp^8 + 
          6*Pi^2*yp^8 + 168*yp*Log[2] - (216*I)*Pi*yp*Log[2] + 
          1296*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 3096*yp^3*Log[2] + 
          (792*I)*Pi*yp^3*Log[2] + 16992*yp^4*Log[2] + (7488*I)*Pi*yp^4*
           Log[2] + 3096*yp^5*Log[2] + (792*I)*Pi*yp^5*Log[2] + 
          1296*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 168*yp^7*Log[2] - 
          (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 504*yp^2*Log[2]^2 - 
          684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 684*yp^5*Log[2]^2 - 
          504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/(9*(-1 + yp)^4*yp^2) + 
       (16*H[1, yp]*(46 + (51*I)*Pi + 6*Pi^2 + 66*yp - (294*I)*Pi*yp - 
          81*Pi^2*yp + 1684*yp^2 + (240*I)*Pi*yp^2 + 6*Pi^2*yp^2 + 702*yp^3 - 
          (2682*I)*Pi*yp^3 + 81*Pi^2*yp^3 + 15228*yp^4 - (3078*I)*Pi*yp^4 + 
          1512*Pi^2*yp^4 + 702*yp^5 - (2682*I)*Pi*yp^5 + 81*Pi^2*yp^5 + 
          1684*yp^6 + (240*I)*Pi*yp^6 + 6*Pi^2*yp^6 + 66*yp^7 - 
          (294*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 46*yp^8 + (51*I)*Pi*yp^8 + 
          6*Pi^2*yp^8 + 276*yp*Log[2] - (216*I)*Pi*yp*Log[2] + 
          792*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 2412*yp^3*Log[2] + 
          (792*I)*Pi*yp^3*Log[2] + 9936*yp^4*Log[2] + (7488*I)*Pi*yp^4*
           Log[2] + 2412*yp^5*Log[2] + (792*I)*Pi*yp^5*Log[2] + 
          792*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 276*yp^7*Log[2] - 
          (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 504*yp^2*Log[2]^2 - 
          684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 684*yp^5*Log[2]^2 - 
          504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/(9*(-1 + yp)^4*yp^2) + 
       (4*(83 + (66*I)*Pi + 12*Pi^2 - (300*I)*Pi*yp - 162*Pi^2*yp + 
          2324*yp^2 + (480*I)*Pi*yp^2 + 12*Pi^2*yp^2 - (3924*I)*Pi*yp^3 + 
          162*Pi^2*yp^3 + 16434*yp^4 - (9540*I)*Pi*yp^4 + 3024*Pi^2*yp^4 - 
          (3924*I)*Pi*yp^5 + 162*Pi^2*yp^5 + 2324*yp^6 + (480*I)*Pi*yp^6 + 
          12*Pi^2*yp^6 - (300*I)*Pi*yp^7 - 162*Pi^2*yp^7 + 83*yp^8 + 
          (66*I)*Pi*yp^8 + 12*Pi^2*yp^8 + 336*yp*Log[2] - 
          (432*I)*Pi*yp*Log[2] + 1152*yp^2*Log[2] + (576*I)*Pi*yp^2*Log[2] + 
          5040*yp^3*Log[2] + (1584*I)*Pi*yp^3*Log[2] + 20736*yp^4*Log[2] + 
          (14976*I)*Pi*yp^4*Log[2] + 5040*yp^5*Log[2] + (1584*I)*Pi*yp^5*
           Log[2] + 1152*yp^6*Log[2] + (576*I)*Pi*yp^6*Log[2] + 
          336*yp^7*Log[2] - (432*I)*Pi*yp^7*Log[2] + 216*yp*Log[2]^2 - 
          1008*yp^2*Log[2]^2 - 1368*yp^3*Log[2]^2 - 14112*yp^4*Log[2]^2 - 
          1368*yp^5*Log[2]^2 - 1008*yp^6*Log[2]^2 + 216*yp^7*Log[2]^2))/
        (9*(-1 + yp)^4*yp^2))*Log[u2m2] + 
     ((80*(1 + 14*yp^2 + yp^4)^2)/(9*(-1 + yp)^4*yp^2) + 
       (112*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/(3*(-1 + yp)^4*yp^2) + 
       (112*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/(3*(-1 + yp)^4*yp^2) + 
       (64*(1 + 14*yp^2 + yp^4)^2*H[-1, -1, yp])/((-1 + yp)^4*yp^2) + 
       (64*(1 + 14*yp^2 + yp^4)^2*H[-1, 1, yp])/((-1 + yp)^4*yp^2) + 
       (64*(1 + 14*yp^2 + yp^4)^2*H[1, -1, yp])/((-1 + yp)^4*yp^2) + 
       (64*(1 + 14*yp^2 + yp^4)^2*H[1, 1, yp])/((-1 + yp)^4*yp^2))*
      Log[u2m2]^2 + ((256*(1 + 14*yp^2 + yp^4)*(1 + yp + 12*yp^2 + yp^3 + 
          yp^4)*H[-1, -1, yp])/((-1 + yp)^4*yp^2) + 
       (256*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, 0, yp])/
        (-1 + yp)^4 + (256*(1 + yp + 36*yp^2 + 23*yp^3 + 262*yp^4 + 23*yp^5 + 
          36*yp^6 + yp^7 + yp^8)*H[-1, 1, yp])/((-1 + yp)^4*yp^2) + 
       (256*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[0, -1, yp])/
        (-1 + yp)^4 + (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 
          14*yp^5 + 3*yp^6)*H[0, 0, yp])/((-1 + yp)^4*yp) + 
       (192*(1 + yp)^4*H[0, 1, yp])/((-1 + yp)^2*yp) + 
       (256*(1 + yp + 36*yp^2 + 23*yp^3 + 262*yp^4 + 23*yp^5 + 36*yp^6 + 
          yp^7 + yp^8)*H[1, -1, yp])/((-1 + yp)^4*yp^2) + 
       (192*(1 + yp)^4*H[1, 0, yp])/((-1 + yp)^2*yp) + 
       (128*(2 + 5*yp + 78*yp^2 + 43*yp^3 + 512*yp^4 + 43*yp^5 + 78*yp^6 + 
          5*yp^7 + 2*yp^8)*H[1, 1, yp])/((-1 + yp)^4*yp^2) + 
       (64*H[0, yp]*(7 - (9*I)*Pi + 24*yp + (12*I)*Pi*yp + 105*yp^2 + 
          (33*I)*Pi*yp^2 + 432*yp^3 + (312*I)*Pi*yp^3 + 105*yp^4 + 
          (33*I)*Pi*yp^4 + 24*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
          (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
          588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 9*yp^6*Log[2]))/
        (3*(-1 + yp)^4*yp) + (64*H[-1, yp]*(4 + I*Pi - yp - (2*I)*Pi*yp + 
          118*yp^2 - (8*I)*Pi*yp^2 - 31*yp^3 - (62*I)*Pi*yp^3 + 844*yp^4 - 
          (114*I)*Pi*yp^4 - 31*yp^5 - (62*I)*Pi*yp^5 + 118*yp^6 - 
          (8*I)*Pi*yp^6 - yp^7 - (2*I)*Pi*yp^7 + 4*yp^8 + I*Pi*yp^8 + 
          40*yp^2*Log[2] + 32*yp^3*Log[2] + 368*yp^4*Log[2] + 
          32*yp^5*Log[2] + 40*yp^6*Log[2]))/((-1 + yp)^4*yp^2) - 
       (64*H[1, yp]*(-12 - (3*I)*Pi - 11*yp + (24*I)*Pi*yp - 402*yp^2 - 
          117*yp^3 + (120*I)*Pi*yp^3 - 3396*yp^4 - (282*I)*Pi*yp^4 - 
          117*yp^5 + (120*I)*Pi*yp^5 - 402*yp^6 - 11*yp^7 + (24*I)*Pi*yp^7 - 
          12*yp^8 - (3*I)*Pi*yp^8 - 18*yp*Log[2] - 36*yp^2*Log[2] + 
          18*yp^3*Log[2] + 72*yp^4*Log[2] + 18*yp^5*Log[2] - 36*yp^6*Log[2] - 
          18*yp^7*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
       (8*(85 + (22*I)*Pi + 4*Pi^2 - (100*I)*Pi*yp - 54*Pi^2*yp + 2380*yp^2 + 
          (160*I)*Pi*yp^2 + 4*Pi^2*yp^2 - (1308*I)*Pi*yp^3 + 54*Pi^2*yp^3 + 
          16830*yp^4 - (3180*I)*Pi*yp^4 + 1008*Pi^2*yp^4 - (1308*I)*Pi*yp^5 + 
          54*Pi^2*yp^5 + 2380*yp^6 + (160*I)*Pi*yp^6 + 4*Pi^2*yp^6 - 
          (100*I)*Pi*yp^7 - 54*Pi^2*yp^7 + 85*yp^8 + (22*I)*Pi*yp^8 + 
          4*Pi^2*yp^8 + 112*yp*Log[2] - (144*I)*Pi*yp*Log[2] + 
          384*yp^2*Log[2] + (192*I)*Pi*yp^2*Log[2] + 1680*yp^3*Log[2] + 
          (528*I)*Pi*yp^3*Log[2] + 6912*yp^4*Log[2] + (4992*I)*Pi*yp^4*
           Log[2] + 1680*yp^5*Log[2] + (528*I)*Pi*yp^5*Log[2] + 
          384*yp^6*Log[2] + (192*I)*Pi*yp^6*Log[2] + 112*yp^7*Log[2] - 
          (144*I)*Pi*yp^7*Log[2] + 72*yp*Log[2]^2 - 336*yp^2*Log[2]^2 - 
          456*yp^3*Log[2]^2 - 4704*yp^4*Log[2]^2 - 456*yp^5*Log[2]^2 - 
          336*yp^6*Log[2]^2 + 72*yp^7*Log[2]^2))/(3*(-1 + yp)^4*yp^2) + 
       ((448*(1 + 14*yp^2 + yp^4)^2)/(3*(-1 + yp)^4*yp^2) + 
         (192*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*yp^2) + 
         (192*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*yp^2))*
        Log[u2m2] + (32*(1 + 14*yp^2 + yp^4)^2*Log[u2m2]^2)/
        ((-1 + yp)^4*yp^2))*Log[x]^2 + 
     ((1120*(1 + 14*yp^2 + yp^4)^2)/(9*(-1 + yp)^4*yp^2) + 
       (128*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*yp^2) + 
       (128*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*yp^2) + 
       (64*(1 + 14*yp^2 + yp^4)^2*Log[u2m2])/((-1 + yp)^4*yp^2))*Log[x]^3 + 
     (32*(1 + 14*yp^2 + yp^4)^2*Log[x]^4)/((-1 + yp)^4*yp^2) + 
     x^3*((-32*Pi^3*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/
        ((-1 + yp)^5*yp*(1 + yp)) + (1024*Pi^3*yp*(1 + yp^2)*
         (1 + 14*yp^2 + yp^4)*H[0, yp])/((-1 + yp)^5*(1 + yp)^3) - 
       (32*Pi^3*(1 - 6*yp + yp^2)*(1 + 14*yp^2 + yp^4)*(1 + 8*yp - 2*yp^2 + 
          8*yp^3 + yp^4)*H[1, yp])/((-1 + yp)^5*yp*(1 + yp)^3) + 
       (16*Pi^3*(-183 + (6*I)*Pi + 98*yp + (12*I)*Pi*yp - 2427*yp^2 - 
          (210*I)*Pi*yp^2 - 10440*yp^3 + (336*I)*Pi*yp^3 - 44238*yp^4 - 
          (4404*I)*Pi*yp^4 - 73012*yp^5 + (2376*I)*Pi*yp^5 - 44238*yp^6 - 
          (4404*I)*Pi*yp^6 - 10440*yp^7 + (336*I)*Pi*yp^7 - 2427*yp^8 - 
          (210*I)*Pi*yp^8 + 98*yp^9 + (12*I)*Pi*yp^9 - 183*yp^10 + 
          (6*I)*Pi*yp^10 - 12*Log[2] - 24*yp*Log[2] + 36*yp^2*Log[2] - 
          672*yp^3*Log[2] + 3048*yp^4*Log[2] - 4752*yp^5*Log[2] + 
          3048*yp^6*Log[2] - 672*yp^7*Log[2] + 36*yp^8*Log[2] - 
          24*yp^9*Log[2] - 12*yp^10*Log[2]))/(3*(-1 + yp)^5*yp*(1 + yp)^3) + 
       (32*Pi^3*(1 + 14*yp^2 + yp^4)^2*Log[x])/((-1 + yp)^5*yp*(1 + yp))) + 
     x^5*((-4*Pi^3*(47 - 220*yp - 1378*yp^2 + 5204*yp^3 - 14239*yp^4 + 
          124040*yp^5 - 34396*yp^6 + 124040*yp^7 - 14239*yp^8 + 5204*yp^9 - 
          1378*yp^10 - 220*yp^11 + 47*yp^12)*H[-1, yp])/
        ((-1 + yp)^7*yp*(1 + yp)^3) - (2048*Pi^3*yp*(2 - 4*yp - 5*yp^2 - 
          160*yp^3 - 365*yp^4 - 440*yp^5 - 365*yp^6 - 160*yp^7 - 5*yp^8 - 
          4*yp^9 + 2*yp^10)*H[0, yp])/((-1 + yp)^7*(1 + yp)^5) - 
       (4*Pi^3*(1 - 6*yp + yp^2)*(47 + 156*yp + 1166*yp^2 + 4972*yp^3 + 
          18337*yp^4 + 41976*yp^5 + 59204*yp^6 + 41976*yp^7 + 18337*yp^8 + 
          4972*yp^9 + 1166*yp^10 + 156*yp^11 + 47*yp^12)*H[1, yp])/
        ((-1 + yp)^7*yp*(1 + yp)^5) + 
       (Pi^3*(-75549 + (2820*I)*Pi + 108154*yp - (7560*I)*Pi*yp - 
          419951*yp^2 + (16620*I)*Pi*yp^2 - 3289628*yp^3 - 
          (112080*I)*Pi*yp^3 - 18942981*yp^4 - (619740*I)*Pi*yp^4 - 
          112220634*yp^5 - (3784440*I)*Pi*yp^5 - 290010223*yp^6 - 
          (10458900*I)*Pi*yp^6 - 388093192*yp^7 - (16276320*I)*Pi*yp^7 - 
          290010223*yp^8 - (10458900*I)*Pi*yp^8 - 112220634*yp^9 - 
          (3784440*I)*Pi*yp^9 - 18942981*yp^10 - (619740*I)*Pi*yp^10 - 
          3289628*yp^11 - (112080*I)*Pi*yp^11 - 419951*yp^12 + 
          (16620*I)*Pi*yp^12 + 108154*yp^13 - (7560*I)*Pi*yp^13 - 
          75549*yp^14 + (2820*I)*Pi*yp^14 - 5640*Log[2] + 15120*yp*Log[2] + 
          89640*yp^2*Log[2] - 21600*yp^3*Log[2] + 932280*yp^4*Log[2] - 
          2261520*yp^5*Log[2] - 1507800*yp^6*Log[2] + 5519040*yp^7*Log[2] - 
          1507800*yp^8*Log[2] - 2261520*yp^9*Log[2] + 932280*yp^10*Log[2] - 
          21600*yp^11*Log[2] + 89640*yp^12*Log[2] + 15120*yp^13*Log[2] - 
          5640*yp^14*Log[2]))/(15*(-1 + yp)^7*yp*(1 + yp)^5) + 
       (4*Pi^3*(47 - 220*yp - 1378*yp^2 + 5204*yp^3 - 14239*yp^4 + 
          124040*yp^5 - 34396*yp^6 + 124040*yp^7 - 14239*yp^8 + 5204*yp^9 - 
          1378*yp^10 - 220*yp^11 + 47*yp^12)*Log[x])/((-1 + yp)^7*yp*
         (1 + yp)^3)) + (2*H[0, yp]*(3775 - (3840*I)*Pi + 2574*Pi^2 - 
        (36*I)*Pi^3 + 7674*yp + (4368*I)*Pi*yp - 5916*Pi^2*yp - 
        (360*I)*Pi^3*yp + 56625*yp^2 - (32448*I)*Pi*yp^2 + 20850*Pi^2*yp^2 + 
        (1188*I)*Pi^3*yp^2 + 187308*yp^3 + (43872*I)*Pi*yp^3 + 
        107832*Pi^2*yp^3 - (1584*I)*Pi^3*yp^3 + 56625*yp^4 - 
        (32448*I)*Pi*yp^4 + 20850*Pi^2*yp^4 + (1188*I)*Pi^3*yp^4 + 
        7674*yp^5 + (4368*I)*Pi*yp^5 - 5916*Pi^2*yp^5 - (360*I)*Pi^3*yp^5 + 
        3775*yp^6 - (3840*I)*Pi*yp^6 + 2574*Pi^2*yp^6 - (36*I)*Pi^3*yp^6 + 
        4440*Log[2] + (3960*I)*Pi*Log[2] + 1944*Pi^2*Log[2] - 
        5424*yp*Log[2] - (5616*I)*Pi*yp*Log[2] + 1296*Pi^2*yp*Log[2] + 
        28968*yp^2*Log[2] + (75528*I)*Pi*yp^2*Log[2] - 
        4248*Pi^2*yp^2*Log[2] - 16032*yp^3*Log[2] + (460512*I)*Pi*yp^3*
         Log[2] - 16416*Pi^2*yp^3*Log[2] + 28968*yp^4*Log[2] + 
        (75528*I)*Pi*yp^4*Log[2] - 4248*Pi^2*yp^4*Log[2] - 5424*yp^5*Log[2] - 
        (5616*I)*Pi*yp^5*Log[2] + 1296*Pi^2*yp^5*Log[2] + 4440*yp^6*Log[2] + 
        (3960*I)*Pi*yp^6*Log[2] + 1944*Pi^2*yp^6*Log[2] - 2232*Log[2]^2 + 
        (3888*I)*Pi*Log[2]^2 - 12240*yp*Log[2]^2 - (864*I)*Pi*yp*Log[2]^2 - 
        73800*yp^2*Log[2]^2 - (10800*I)*Pi*yp^2*Log[2]^2 - 
        468576*yp^3*Log[2]^2 - (95040*I)*Pi*yp^3*Log[2]^2 - 
        73800*yp^4*Log[2]^2 - (10800*I)*Pi*yp^4*Log[2]^2 - 
        12240*yp^5*Log[2]^2 - (864*I)*Pi*yp^5*Log[2]^2 - 2232*yp^6*Log[2]^2 + 
        (3888*I)*Pi*yp^6*Log[2]^2 - 2016*Log[2]^3 + 6336*yp*Log[2]^3 + 
        11232*yp^2*Log[2]^3 + 116352*yp^3*Log[2]^3 + 11232*yp^4*Log[2]^3 + 
        6336*yp^5*Log[2]^3 - 2016*yp^6*Log[2]^3 - 2160*Zeta[3] + 
        864*yp*Zeta[3] - 25488*yp^2*Zeta[3] - 112320*yp^3*Zeta[3] - 
        25488*yp^4*Zeta[3] + 864*yp^5*Zeta[3] - 2160*yp^6*Zeta[3]))/
      (27*(-1 + yp)^4*yp) + (4*H[1, yp]*(224 + (780*I)*Pi - 318*Pi^2 + 
        2527*yp - (6372*I)*Pi*yp + 1086*Pi^2*yp - (108*I)*Pi^3*yp + 
        21434*yp^2 + (3960*I)*Pi*yp^2 - 15012*Pi^2*yp^2 + 
        (1656*I)*Pi^3*yp^2 + 17937*yp^3 - (79836*I)*Pi*yp^3 + 
        11202*Pi^2*yp^3 + (684*I)*Pi^3*yp^3 + 296556*yp^4 - 
        (56712*I)*Pi*yp^4 + 67524*Pi^2*yp^4 - (4464*I)*Pi^3*yp^4 + 
        17937*yp^5 - (79836*I)*Pi*yp^5 + 11202*Pi^2*yp^5 + 
        (684*I)*Pi^3*yp^5 + 21434*yp^6 + (3960*I)*Pi*yp^6 - 15012*Pi^2*yp^6 + 
        (1656*I)*Pi^3*yp^6 + 2527*yp^7 - (6372*I)*Pi*yp^7 + 1086*Pi^2*yp^7 - 
        (108*I)*Pi^3*yp^7 + 224*yp^8 + (780*I)*Pi*yp^8 - 318*Pi^2*yp^8 + 
        (432*I)*Pi*Log[2] + 360*Pi^2*Log[2] + 7608*yp*Log[2] - 
        (4104*I)*Pi*yp*Log[2] + 1152*Pi^2*yp*Log[2] + 11664*yp^2*Log[2] - 
        (17136*I)*Pi*yp^2*Log[2] - 4032*Pi^2*yp^2*Log[2] + 
        101448*yp^3*Log[2] + (12168*I)*Pi*yp^3*Log[2] - 
        3456*Pi^2*yp^3*Log[2] + 197856*yp^4*Log[2] + (256896*I)*Pi*yp^4*
         Log[2] + 11952*Pi^2*yp^4*Log[2] + 101448*yp^5*Log[2] + 
        (12168*I)*Pi*yp^5*Log[2] - 3456*Pi^2*yp^5*Log[2] + 
        11664*yp^6*Log[2] - (17136*I)*Pi*yp^6*Log[2] - 
        4032*Pi^2*yp^6*Log[2] + 7608*yp^7*Log[2] - (4104*I)*Pi*yp^7*Log[2] + 
        1152*Pi^2*yp^7*Log[2] + (432*I)*Pi*yp^8*Log[2] + 
        360*Pi^2*yp^8*Log[2] - 288*Log[2]^2 - (432*I)*Pi*Log[2]^2 + 
        3528*yp*Log[2]^2 + (3024*I)*Pi*yp*Log[2]^2 + 2736*yp^2*Log[2]^2 - 
        (7776*I)*Pi*yp^2*Log[2]^2 - 24264*yp^3*Log[2]^2 + 
        (17712*I)*Pi*yp^3*Log[2]^2 - 203040*yp^4*Log[2]^2 - 
        (25056*I)*Pi*yp^4*Log[2]^2 - 24264*yp^5*Log[2]^2 + 
        (17712*I)*Pi*yp^5*Log[2]^2 + 2736*yp^6*Log[2]^2 - 
        (7776*I)*Pi*yp^6*Log[2]^2 + 3528*yp^7*Log[2]^2 + 
        (3024*I)*Pi*yp^7*Log[2]^2 - 288*yp^8*Log[2]^2 - 
        (432*I)*Pi*yp^8*Log[2]^2 + 576*Log[2]^3 - 1728*yp*Log[2]^3 + 
        3456*yp^2*Log[2]^3 - 12096*yp^3*Log[2]^3 + 19584*yp^4*Log[2]^3 - 
        12096*yp^5*Log[2]^3 + 3456*yp^6*Log[2]^3 - 1728*yp^7*Log[2]^3 + 
        576*yp^8*Log[2]^3 - 3456*yp*Zeta[3] - 864*yp^2*Zeta[3] - 
        20736*yp^3*Zeta[3] - 115776*yp^4*Zeta[3] - 20736*yp^5*Zeta[3] - 
        864*yp^6*Zeta[3] - 3456*yp^7*Zeta[3]))/(27*(-1 + yp)^4*yp^2) + 
     (8*H[-1, yp]*(112 + (390*I)*Pi - 159*Pi^2 - 624*yp - (1266*I)*Pi*yp - 
        744*Pi^2*yp - (36*I)*Pi^3*yp + 6880*yp^2 - (204*I)*Pi*yp^2 - 
        4548*Pi^2*yp^2 + (1008*I)*Pi^3*yp^2 - 19344*yp^3 - 
        (23694*I)*Pi*yp^3 - 4824*Pi^2*yp^3 - (252*I)*Pi^3*yp^3 + 54624*yp^4 - 
        (50292*I)*Pi*yp^4 - 20154*Pi^2*yp^4 - (1440*I)*Pi^3*yp^4 - 
        19344*yp^5 - (23694*I)*Pi*yp^5 - 4824*Pi^2*yp^5 - (252*I)*Pi^3*yp^5 + 
        6880*yp^6 - (204*I)*Pi*yp^6 - 4548*Pi^2*yp^6 + (1008*I)*Pi^3*yp^6 - 
        624*yp^7 - (1266*I)*Pi*yp^7 - 744*Pi^2*yp^7 - (36*I)*Pi^3*yp^7 + 
        112*yp^8 + (390*I)*Pi*yp^8 - 159*Pi^2*yp^8 + (216*I)*Pi*Log[2] + 
        180*Pi^2*Log[2] + 1584*yp*Log[2] - (4032*I)*Pi*yp*Log[2] - 
        396*Pi^2*yp*Log[2] + 8544*yp^2*Log[2] - (5760*I)*Pi*yp^2*Log[2] - 
        2664*Pi^2*yp^2*Log[2] + 36240*yp^3*Log[2] - (31680*I)*Pi*yp^3*
         Log[2] + 396*Pi^2*yp^3*Log[2] + 106944*yp^4*Log[2] - 
        (101808*I)*Pi*yp^4*Log[2] + 14184*Pi^2*yp^4*Log[2] + 
        36240*yp^5*Log[2] - (31680*I)*Pi*yp^5*Log[2] + 396*Pi^2*yp^5*Log[2] + 
        8544*yp^6*Log[2] - (5760*I)*Pi*yp^6*Log[2] - 2664*Pi^2*yp^6*Log[2] + 
        1584*yp^7*Log[2] - (4032*I)*Pi*yp^7*Log[2] - 396*Pi^2*yp^7*Log[2] + 
        (216*I)*Pi*yp^8*Log[2] + 180*Pi^2*yp^8*Log[2] - 144*Log[2]^2 - 
        (216*I)*Pi*Log[2]^2 + 2880*yp*Log[2]^2 - (432*I)*Pi*yp*Log[2]^2 + 
        7488*yp^2*Log[2]^2 - (3456*I)*Pi*yp^2*Log[2]^2 + 
        24768*yp^3*Log[2]^2 + (14256*I)*Pi*yp^3*Log[2]^2 + 
        132768*yp^4*Log[2]^2 + (34992*I)*Pi*yp^4*Log[2]^2 + 
        24768*yp^5*Log[2]^2 + (14256*I)*Pi*yp^5*Log[2]^2 + 
        7488*yp^6*Log[2]^2 - (3456*I)*Pi*yp^6*Log[2]^2 + 2880*yp^7*Log[2]^2 - 
        (432*I)*Pi*yp^7*Log[2]^2 - 144*yp^8*Log[2]^2 - 
        (216*I)*Pi*yp^8*Log[2]^2 + 288*Log[2]^3 + 144*yp*Log[2]^3 - 
        1440*yp^2*Log[2]^3 - 11664*yp^3*Log[2]^3 - 48384*yp^4*Log[2]^3 - 
        11664*yp^5*Log[2]^3 - 1440*yp^6*Log[2]^3 + 144*yp^7*Log[2]^3 + 
        288*yp^8*Log[2]^3 - 648*yp*Zeta[3] - 864*yp^2*Zeta[3] + 
        2376*yp^3*Zeta[3] - 1728*yp^4*Zeta[3] + 2376*yp^5*Zeta[3] - 
        864*yp^6*Zeta[3] - 648*yp^7*Zeta[3]))/(27*(-1 + yp)^4*yp^2) - 
     (-78515 - (37905*I)*Pi - 975*Pi^2 - (6660*I)*Pi^3 + 216*Pi^4 + 
       (189060*I)*Pi*yp + 61560*Pi^2*yp + (49860*I)*Pi^3*yp - 10530*Pi^4*yp - 
       2198420*yp^2 - (376260*I)*Pi*yp^2 - 123060*Pi^2*yp^2 - 
       (148680*I)*Pi^3*yp^2 + 28260*Pi^4*yp^2 + (2236860*I)*Pi*yp^3 + 
       813960*Pi^2*yp^3 + (324540*I)*Pi^3*yp^3 - 1566*Pi^4*yp^3 - 
       15545970*yp^4 + (5680170*I)*Pi*yp^4 - 1752570*Pi^2*yp^4 + 
       (990360*I)*Pi^3*yp^4 + 275976*Pi^4*yp^4 + (2236860*I)*Pi*yp^5 + 
       813960*Pi^2*yp^5 + (324540*I)*Pi^3*yp^5 - 1566*Pi^4*yp^5 - 
       2198420*yp^6 - (376260*I)*Pi*yp^6 - 123060*Pi^2*yp^6 - 
       (148680*I)*Pi^3*yp^6 + 28260*Pi^4*yp^6 + (189060*I)*Pi*yp^7 + 
       61560*Pi^2*yp^7 + (49860*I)*Pi^3*yp^7 - 10530*Pi^4*yp^7 - 78515*yp^8 - 
       (37905*I)*Pi*yp^8 - 975*Pi^2*yp^8 - (6660*I)*Pi^3*yp^8 + 
       216*Pi^4*yp^8 + 6480*Pi^2*Log[2] - 226500*yp*Log[2] + 
       (230400*I)*Pi*yp*Log[2] - 154440*Pi^2*yp*Log[2] + 
       (2160*I)*Pi^3*yp*Log[2] - 460440*yp^2*Log[2] - 
       (262080*I)*Pi*yp^2*Log[2] + 536400*Pi^2*yp^2*Log[2] + 
       (21600*I)*Pi^3*yp^2*Log[2] - 3397500*yp^3*Log[2] + 
       (1946880*I)*Pi*yp^3*Log[2] - 1251000*Pi^2*yp^3*Log[2] - 
       (71280*I)*Pi^3*yp^3*Log[2] - 11238480*yp^4*Log[2] - 
       (2632320*I)*Pi*yp^4*Log[2] - 5186880*Pi^2*yp^4*Log[2] + 
       (95040*I)*Pi^3*yp^4*Log[2] - 3397500*yp^5*Log[2] + 
       (1946880*I)*Pi*yp^5*Log[2] - 1251000*Pi^2*yp^5*Log[2] - 
       (71280*I)*Pi^3*yp^5*Log[2] - 460440*yp^6*Log[2] - 
       (262080*I)*Pi*yp^6*Log[2] + 536400*Pi^2*yp^6*Log[2] + 
       (21600*I)*Pi^3*yp^6*Log[2] - 226500*yp^7*Log[2] + 
       (230400*I)*Pi*yp^7*Log[2] - 154440*Pi^2*yp^7*Log[2] + 
       (2160*I)*Pi^3*yp^7*Log[2] + 6480*Pi^2*yp^8*Log[2] - 
       133200*yp*Log[2]^2 - (118800*I)*Pi*yp*Log[2]^2 - 
       58320*Pi^2*yp*Log[2]^2 + 162720*yp^2*Log[2]^2 + 
       (168480*I)*Pi*yp^2*Log[2]^2 - 38880*Pi^2*yp^2*Log[2]^2 - 
       869040*yp^3*Log[2]^2 - (2265840*I)*Pi*yp^3*Log[2]^2 + 
       127440*Pi^2*yp^3*Log[2]^2 + 480960*yp^4*Log[2]^2 - 
       (13815360*I)*Pi*yp^4*Log[2]^2 + 492480*Pi^2*yp^4*Log[2]^2 - 
       869040*yp^5*Log[2]^2 - (2265840*I)*Pi*yp^5*Log[2]^2 + 
       127440*Pi^2*yp^5*Log[2]^2 + 162720*yp^6*Log[2]^2 + 
       (168480*I)*Pi*yp^6*Log[2]^2 - 38880*Pi^2*yp^6*Log[2]^2 - 
       133200*yp^7*Log[2]^2 - (118800*I)*Pi*yp^7*Log[2]^2 - 
       58320*Pi^2*yp^7*Log[2]^2 + 44640*yp*Log[2]^3 - 
       (77760*I)*Pi*yp*Log[2]^3 + 244800*yp^2*Log[2]^3 + 
       (17280*I)*Pi*yp^2*Log[2]^3 + 1476000*yp^3*Log[2]^3 + 
       (216000*I)*Pi*yp^3*Log[2]^3 + 9371520*yp^4*Log[2]^3 + 
       (1900800*I)*Pi*yp^4*Log[2]^3 + 1476000*yp^5*Log[2]^3 + 
       (216000*I)*Pi*yp^5*Log[2]^3 + 244800*yp^6*Log[2]^3 + 
       (17280*I)*Pi*yp^6*Log[2]^3 + 44640*yp^7*Log[2]^3 - 
       (77760*I)*Pi*yp^7*Log[2]^3 + 30240*yp*Log[2]^4 - 95040*yp^2*Log[2]^4 - 
       168480*yp^3*Log[2]^4 - 1745280*yp^4*Log[2]^4 - 168480*yp^5*Log[2]^4 - 
       95040*yp^6*Log[2]^4 + 30240*yp^7*Log[2]^4 + 22680*Zeta[3] + 
       (19440*I)*Pi*Zeta[3] + 56160*yp*Zeta[3] - (77760*I)*Pi*yp*Zeta[3] + 
       712800*yp^2*Zeta[3] + (233280*I)*Pi*yp^2*Zeta[3] + 
       116640*yp^3*Zeta[3] - (1788480*I)*Pi*yp^3*Zeta[3] + 
       4542480*yp^4*Zeta[3] - (6726240*I)*Pi*yp^4*Zeta[3] + 
       116640*yp^5*Zeta[3] - (1788480*I)*Pi*yp^5*Zeta[3] + 
       712800*yp^6*Zeta[3] + (233280*I)*Pi*yp^6*Zeta[3] + 
       56160*yp^7*Zeta[3] - (77760*I)*Pi*yp^7*Zeta[3] + 22680*yp^8*Zeta[3] + 
       (19440*I)*Pi*yp^8*Zeta[3] + 129600*yp*Log[2]*Zeta[3] - 
       51840*yp^2*Log[2]*Zeta[3] + 1529280*yp^3*Log[2]*Zeta[3] + 
       6739200*yp^4*Log[2]*Zeta[3] + 1529280*yp^5*Log[2]*Zeta[3] - 
       51840*yp^6*Log[2]*Zeta[3] + 129600*yp^7*Log[2]*Zeta[3])/
      (405*(-1 + yp)^4*yp^2) + 
     Log[x]*((208*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 
          3*yp^6)*H[0, 0, yp])/(3*(-1 + yp)^4*yp) + 
       (1536*(1 + 14*yp^2 + yp^4)*H[-1, -1, -1, yp])/((-1 + yp)^2*yp) + 
       (1024*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, -1, 0, yp])/
        (-1 + yp)^4 + (512*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 3*yp^4)*
         H[-1, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (1024*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, 0, -1, yp])/
        (-1 + yp)^4 + (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 
          14*yp^5 + 3*yp^6)*H[-1, 0, 0, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[-1, 0, 1, yp])/((-1 + yp)^4*yp) + 
       (512*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 3*yp^4)*
         H[-1, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[-1, 1, 0, yp])/((-1 + yp)^4*yp) + 
       (768*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 18*yp^5 + 3*yp^6)*
         H[-1, 1, 1, yp])/((-1 + yp)^4*yp) + 
       (1024*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[0, -1, -1, yp])/
        (-1 + yp)^4 + (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 
          14*yp^5 + 3*yp^6)*H[0, -1, 0, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[0, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 0, -1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 0, 1, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[0, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[0, 1, 0, yp])/((-1 + yp)^4*yp) + (768*(1 + yp)^4*H[0, 1, 1, yp])/
        ((-1 + yp)^2*yp) + (512*(1 + yp)^2*(3 + 8*yp + 42*yp^2 + 8*yp^3 + 
          3*yp^4)*H[1, -1, -1, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[1, -1, 0, yp])/((-1 + yp)^4*yp) + 
       (768*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 18*yp^5 + 3*yp^6)*
         H[1, -1, 1, yp])/((-1 + yp)^4*yp) + 
       (128*(3 + 26*yp + 13*yp^2 + 172*yp^3 + 13*yp^4 + 26*yp^5 + 3*yp^6)*
         H[1, 0, -1, yp])/((-1 + yp)^4*yp) + 
       (64*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
         H[1, 0, 0, yp])/((-1 + yp)^4*yp) + (768*(1 + yp)^4*H[1, 0, 1, yp])/
        ((-1 + yp)^2*yp) + (768*(3 + 18*yp + 45*yp^2 + 124*yp^3 + 45*yp^4 + 
          18*yp^5 + 3*yp^6)*H[1, 1, -1, yp])/((-1 + yp)^4*yp) + 
       (768*(1 + yp)^4*H[1, 1, 0, yp])/((-1 + yp)^2*yp) + 
       (768*(5 + 22*yp + 43*yp^2 + 116*yp^3 + 43*yp^4 + 22*yp^5 + 5*yp^6)*
         H[1, 1, 1, yp])/((-1 + yp)^4*yp) - 
       (32*H[0, 1, yp]*(-67 + (36*I)*Pi - 174*yp - (48*I)*Pi*yp - 381*yp^2 - 
          (132*I)*Pi*yp^2 - 1572*yp^3 - (1248*I)*Pi*yp^3 - 381*yp^4 - 
          (132*I)*Pi*yp^4 - 174*yp^5 - (48*I)*Pi*yp^5 - 67*yp^6 + 
          (36*I)*Pi*yp^6 - 36*Log[2] + 168*yp*Log[2] + 228*yp^2*Log[2] + 
          2352*yp^3*Log[2] + 228*yp^4*Log[2] + 168*yp^5*Log[2] - 
          36*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) - 
       (32*H[1, 0, yp]*(-67 + (36*I)*Pi - 174*yp - (48*I)*Pi*yp - 381*yp^2 - 
          (132*I)*Pi*yp^2 - 1572*yp^3 - (1248*I)*Pi*yp^3 - 381*yp^4 - 
          (132*I)*Pi*yp^4 - 174*yp^5 - (48*I)*Pi*yp^5 - 67*yp^6 + 
          (36*I)*Pi*yp^6 - 36*Log[2] + 168*yp*Log[2] + 228*yp^2*Log[2] + 
          2352*yp^3*Log[2] + 228*yp^4*Log[2] + 168*yp^5*Log[2] - 
          36*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
       (416*H[0, yp]*(7 - (9*I)*Pi + 24*yp + (12*I)*Pi*yp + 105*yp^2 + 
          (33*I)*Pi*yp^2 + 432*yp^3 + (312*I)*Pi*yp^3 + 105*yp^4 + 
          (33*I)*Pi*yp^4 + 24*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
          (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
          588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 9*yp^6*Log[2]))/
        (9*(-1 + yp)^4*yp) + (128*H[-1, 0, yp]*(7 - (9*I)*Pi + 89*yp + 
          (12*I)*Pi*yp + 157*yp^2 + (33*I)*Pi*yp^2 + 1030*yp^3 + 
          (312*I)*Pi*yp^3 + 157*yp^4 + (33*I)*Pi*yp^4 + 89*yp^5 + 
          (12*I)*Pi*yp^5 + 7*yp^6 - (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 
          57*yp^2*Log[2] - 588*yp^3*Log[2] - 57*yp^4*Log[2] - 
          42*yp^5*Log[2] + 9*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
       (128*H[0, -1, yp]*(7 - (9*I)*Pi + 89*yp + (12*I)*Pi*yp + 157*yp^2 + 
          (33*I)*Pi*yp^2 + 1030*yp^3 + (312*I)*Pi*yp^3 + 157*yp^4 + 
          (33*I)*Pi*yp^4 + 89*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
          (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
          588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 9*yp^6*Log[2]))/
        (3*(-1 + yp)^4*yp) + (128*H[-1, -1, yp]*((6*I)*Pi + 7*yp - 
          (12*I)*Pi*yp + 10*yp^2 - (48*I)*Pi*yp^2 + 9*yp^3 - 
          (372*I)*Pi*yp^3 - 52*yp^4 - (684*I)*Pi*yp^4 + 9*yp^5 - 
          (372*I)*Pi*yp^5 + 10*yp^6 - (48*I)*Pi*yp^6 + 7*yp^7 - 
          (12*I)*Pi*yp^7 + (6*I)*Pi*yp^8 + 240*yp^2*Log[2] + 
          192*yp^3*Log[2] + 2208*yp^4*Log[2] + 192*yp^5*Log[2] + 
          240*yp^6*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
       (((128*I)/3)*H[-1, 1, yp]*(6*Pi - (21*I)*yp - 30*Pi*yp - 
          (188*I)*yp^2 - 24*Pi*yp^2 - (323*I)*yp^3 - 306*Pi*yp^3 - 
          (2008*I)*yp^4 - 60*Pi*yp^4 - (323*I)*yp^5 - 306*Pi*yp^5 - 
          (188*I)*yp^6 - 24*Pi*yp^6 - (21*I)*yp^7 - 30*Pi*yp^7 + 6*Pi*yp^8 - 
          (18*I)*yp*Log[2] - (156*I)*yp^2*Log[2] - (78*I)*yp^3*Log[2] - 
          (1032*I)*yp^4*Log[2] - (78*I)*yp^5*Log[2] - (156*I)*yp^6*Log[2] - 
          (18*I)*yp^7*Log[2]))/((-1 + yp)^4*yp^2) + 
       (((128*I)/3)*H[1, -1, yp]*(6*Pi - (21*I)*yp - 30*Pi*yp - 
          (188*I)*yp^2 - 24*Pi*yp^2 - (323*I)*yp^3 - 306*Pi*yp^3 - 
          (2008*I)*yp^4 - 60*Pi*yp^4 - (323*I)*yp^5 - 306*Pi*yp^5 - 
          (188*I)*yp^6 - 24*Pi*yp^6 - (21*I)*yp^7 - 30*Pi*yp^7 + 6*Pi*yp^8 - 
          (18*I)*yp*Log[2] - (156*I)*yp^2*Log[2] - (78*I)*yp^3*Log[2] - 
          (1032*I)*yp^4*Log[2] - (78*I)*yp^5*Log[2] - (156*I)*yp^6*Log[2] - 
          (18*I)*yp^7*Log[2]))/((-1 + yp)^4*yp^2) + 
       (64*H[1, 1, yp]*((12*I)*Pi + 109*yp - (96*I)*Pi*yp + 550*yp^2 + 
          1027*yp^3 - (480*I)*Pi*yp^3 + 5588*yp^4 + (1128*I)*Pi*yp^4 + 
          1027*yp^5 - (480*I)*Pi*yp^5 + 550*yp^6 + 109*yp^7 - 
          (96*I)*Pi*yp^7 + (12*I)*Pi*yp^8 + 72*yp*Log[2] + 144*yp^2*Log[2] - 
          72*yp^3*Log[2] - 288*yp^4*Log[2] - 72*yp^5*Log[2] + 
          144*yp^6*Log[2] + 72*yp^7*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
       (32*H[-1, yp]*(56 + (72*I)*Pi + 6*Pi^2 - 39*yp - (228*I)*Pi*yp - 
          81*Pi^2*yp + 1802*yp^2 - (72*I)*Pi*yp^2 + 6*Pi^2*yp^2 - 1209*yp^3 - 
          (4380*I)*Pi*yp^3 + 81*Pi^2*yp^3 + 13116*yp^4 - (9216*I)*Pi*yp^4 + 
          1512*Pi^2*yp^4 - 1209*yp^5 - (4380*I)*Pi*yp^5 + 81*Pi^2*yp^5 + 
          1802*yp^6 - (72*I)*Pi*yp^6 + 6*Pi^2*yp^6 - 39*yp^7 - 
          (228*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 56*yp^8 + (72*I)*Pi*yp^8 + 
          6*Pi^2*yp^8 + 168*yp*Log[2] - (216*I)*Pi*yp*Log[2] + 
          2136*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 3768*yp^3*Log[2] + 
          (792*I)*Pi*yp^3*Log[2] + 24720*yp^4*Log[2] + (7488*I)*Pi*yp^4*
           Log[2] + 3768*yp^5*Log[2] + (792*I)*Pi*yp^5*Log[2] + 
          2136*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 168*yp^7*Log[2] - 
          (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 504*yp^2*Log[2]^2 - 
          684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 684*yp^5*Log[2]^2 - 
          504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/(9*(-1 + yp)^4*yp^2) + 
       (32*H[1, yp]*(56 + (72*I)*Pi + 6*Pi^2 + 143*yp - (462*I)*Pi*yp - 
          81*Pi^2*yp + 2426*yp^2 + (240*I)*Pi*yp^2 + 6*Pi^2*yp^2 + 
          1521*yp^3 - (3522*I)*Pi*yp^3 + 81*Pi^2*yp^3 + 24348*yp^4 - 
          (1104*I)*Pi*yp^4 + 1512*Pi^2*yp^4 + 1521*yp^5 - (3522*I)*Pi*yp^5 + 
          81*Pi^2*yp^5 + 2426*yp^6 + (240*I)*Pi*yp^6 + 6*Pi^2*yp^6 + 
          143*yp^7 - (462*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 56*yp^8 + 
          (72*I)*Pi*yp^8 + 6*Pi^2*yp^8 + 402*yp*Log[2] - 
          (216*I)*Pi*yp*Log[2] + 1044*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 
          2286*yp^3*Log[2] + (792*I)*Pi*yp^3*Log[2] + 9432*yp^4*Log[2] + 
          (7488*I)*Pi*yp^4*Log[2] + 2286*yp^5*Log[2] + (792*I)*Pi*yp^5*
           Log[2] + 1044*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 
          402*yp^7*Log[2] - (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 
          504*yp^2*Log[2]^2 - 684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 
          684*yp^5*Log[2]^2 - 504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/
        (9*(-1 + yp)^4*yp^2) + 
       ((256*(1 + 14*yp^2 + yp^4)*(1 + yp + 12*yp^2 + yp^3 + yp^4)*
           H[-1, -1, yp])/((-1 + yp)^4*yp^2) + 
         (256*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*H[-1, 0, yp])/
          (-1 + yp)^4 + (256*(1 + yp + 36*yp^2 + 23*yp^3 + 262*yp^4 + 
            23*yp^5 + 36*yp^6 + yp^7 + yp^8)*H[-1, 1, yp])/
          ((-1 + yp)^4*yp^2) + (256*(5 + 4*yp + 46*yp^2 + 4*yp^3 + 5*yp^4)*
           H[0, -1, yp])/(-1 + yp)^4 + (32*(3 - 14*yp - 19*yp^2 - 196*yp^3 - 
            19*yp^4 - 14*yp^5 + 3*yp^6)*H[0, 0, yp])/((-1 + yp)^4*yp) + 
         (192*(1 + yp)^4*H[0, 1, yp])/((-1 + yp)^2*yp) + 
         (256*(1 + yp + 36*yp^2 + 23*yp^3 + 262*yp^4 + 23*yp^5 + 36*yp^6 + 
            yp^7 + yp^8)*H[1, -1, yp])/((-1 + yp)^4*yp^2) + 
         (192*(1 + yp)^4*H[1, 0, yp])/((-1 + yp)^2*yp) + 
         (128*(2 + 5*yp + 78*yp^2 + 43*yp^3 + 512*yp^4 + 43*yp^5 + 78*yp^6 + 
            5*yp^7 + 2*yp^8)*H[1, 1, yp])/((-1 + yp)^4*yp^2) + 
         (64*H[0, yp]*(7 - (9*I)*Pi + 24*yp + (12*I)*Pi*yp + 105*yp^2 + 
            (33*I)*Pi*yp^2 + 432*yp^3 + (312*I)*Pi*yp^3 + 105*yp^4 + 
            (33*I)*Pi*yp^4 + 24*yp^5 + (12*I)*Pi*yp^5 + 7*yp^6 - 
            (9*I)*Pi*yp^6 + 9*Log[2] - 42*yp*Log[2] - 57*yp^2*Log[2] - 
            588*yp^3*Log[2] - 57*yp^4*Log[2] - 42*yp^5*Log[2] + 
            9*yp^6*Log[2]))/(3*(-1 + yp)^4*yp) + 
         (32*H[-1, yp]*(17 + (6*I)*Pi - 6*yp - (12*I)*Pi*yp + 512*yp^2 - 
            (48*I)*Pi*yp^2 - 186*yp^3 - (372*I)*Pi*yp^3 + 3678*yp^4 - 
            (684*I)*Pi*yp^4 - 186*yp^5 - (372*I)*Pi*yp^5 + 512*yp^6 - 
            (48*I)*Pi*yp^6 - 6*yp^7 - (12*I)*Pi*yp^7 + 17*yp^8 + 
            (6*I)*Pi*yp^8 + 240*yp^2*Log[2] + 192*yp^3*Log[2] + 
            2208*yp^4*Log[2] + 192*yp^5*Log[2] + 240*yp^6*Log[2]))/
          (3*(-1 + yp)^4*yp^2) - (32*H[1, yp]*(-17 - (6*I)*Pi - 22*yp + 
            (48*I)*Pi*yp - 608*yp^2 - 234*yp^3 + (240*I)*Pi*yp^3 - 
            5406*yp^4 - (564*I)*Pi*yp^4 - 234*yp^5 + (240*I)*Pi*yp^5 - 
            608*yp^6 - 22*yp^7 + (48*I)*Pi*yp^7 - 17*yp^8 - (6*I)*Pi*yp^8 - 
            36*yp*Log[2] - 72*yp^2*Log[2] + 36*yp^3*Log[2] + 
            144*yp^4*Log[2] + 36*yp^5*Log[2] - 72*yp^6*Log[2] - 
            36*yp^7*Log[2]))/(3*(-1 + yp)^4*yp^2) + 
         (16*(79 + (33*I)*Pi + 6*Pi^2 - (150*I)*Pi*yp - 81*Pi^2*yp + 
            2212*yp^2 + (240*I)*Pi*yp^2 + 6*Pi^2*yp^2 - (1962*I)*Pi*yp^3 + 
            81*Pi^2*yp^3 + 15642*yp^4 - (4770*I)*Pi*yp^4 + 1512*Pi^2*yp^4 - 
            (1962*I)*Pi*yp^5 + 81*Pi^2*yp^5 + 2212*yp^6 + (240*I)*Pi*yp^6 + 
            6*Pi^2*yp^6 - (150*I)*Pi*yp^7 - 81*Pi^2*yp^7 + 79*yp^8 + 
            (33*I)*Pi*yp^8 + 6*Pi^2*yp^8 + 168*yp*Log[2] - 
            (216*I)*Pi*yp*Log[2] + 576*yp^2*Log[2] + (288*I)*Pi*yp^2*Log[2] + 
            2520*yp^3*Log[2] + (792*I)*Pi*yp^3*Log[2] + 10368*yp^4*Log[2] + 
            (7488*I)*Pi*yp^4*Log[2] + 2520*yp^5*Log[2] + (792*I)*Pi*yp^5*
             Log[2] + 576*yp^6*Log[2] + (288*I)*Pi*yp^6*Log[2] + 
            168*yp^7*Log[2] - (216*I)*Pi*yp^7*Log[2] + 108*yp*Log[2]^2 - 
            504*yp^2*Log[2]^2 - 684*yp^3*Log[2]^2 - 7056*yp^4*Log[2]^2 - 
            684*yp^5*Log[2]^2 - 504*yp^6*Log[2]^2 + 108*yp^7*Log[2]^2))/
          (9*(-1 + yp)^4*yp^2))*Log[u2m2] + 
       ((112*(1 + 14*yp^2 + yp^4)^2)/(3*(-1 + yp)^4*yp^2) + 
         (64*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*yp^2) + 
         (64*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*yp^2))*
        Log[u2m2]^2 + (2*(2975 + (1716*I)*Pi + 480*Pi^2 - (7800*I)*Pi*yp - 
          4212*Pi^2*yp + 83300*yp^2 + (12480*I)*Pi*yp^2 + 5016*Pi^2*yp^2 - 
          (102024*I)*Pi*yp^3 + 4212*Pi^2*yp^3 + 589050*yp^4 - 
          (248040*I)*Pi*yp^4 + 111888*Pi^2*yp^4 - (102024*I)*Pi*yp^5 + 
          4212*Pi^2*yp^5 + 83300*yp^6 + (12480*I)*Pi*yp^6 + 5016*Pi^2*yp^6 - 
          (7800*I)*Pi*yp^7 - 4212*Pi^2*yp^7 + 2975*yp^8 + (1716*I)*Pi*yp^8 + 
          480*Pi^2*yp^8 + 8736*yp*Log[2] - (11232*I)*Pi*yp*Log[2] + 
          29952*yp^2*Log[2] + (14976*I)*Pi*yp^2*Log[2] + 131040*yp^3*Log[2] + 
          (41184*I)*Pi*yp^3*Log[2] + 539136*yp^4*Log[2] + 
          (389376*I)*Pi*yp^4*Log[2] + 131040*yp^5*Log[2] + 
          (41184*I)*Pi*yp^5*Log[2] + 29952*yp^6*Log[2] + (14976*I)*Pi*yp^6*
           Log[2] + 8736*yp^7*Log[2] - (11232*I)*Pi*yp^7*Log[2] + 
          5616*yp*Log[2]^2 - 26208*yp^2*Log[2]^2 - 35568*yp^3*Log[2]^2 - 
          366912*yp^4*Log[2]^2 - 35568*yp^5*Log[2]^2 - 26208*yp^6*Log[2]^2 + 
          5616*yp^7*Log[2]^2 - 1296*Zeta[3] - 36288*yp^2*Zeta[3] - 
          256608*yp^4*Zeta[3] - 36288*yp^6*Zeta[3] - 1296*yp^8*Zeta[3]))/
        (27*(-1 + yp)^4*yp^2)) + 
     x^2*((-256*(3 - 116*yp + 278*yp^2 - 2020*yp^3 + 525*yp^4 - 6056*yp^5 + 
          27060*yp^6 - 6056*yp^7 + 525*yp^8 - 2020*yp^9 + 278*yp^10 - 
          116*yp^11 + 3*yp^12)*H[-1, -1, -1, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) + (256*(1 - 43*yp + 104*yp^2 - 479*yp^3 + 983*yp^4 - 
          3062*yp^5 + 11136*yp^6 - 3062*yp^7 + 983*yp^8 - 479*yp^9 + 
          104*yp^10 - 43*yp^11 + yp^12)*H[-1, -1, -1, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (256*(1 - 28*yp + 13*yp^2 - 1008*yp^3 - 3470*yp^4 - 5864*yp^5 - 
          3470*yp^6 - 1008*yp^7 + 13*yp^8 - 28*yp^9 + yp^10)*
         H[-1, -1, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (256*(1 - 43*yp + 104*yp^2 - 479*yp^3 + 983*yp^4 - 3062*yp^5 + 
          11136*yp^6 - 3062*yp^7 + 983*yp^8 - 479*yp^9 + 104*yp^10 - 
          43*yp^11 + yp^12)*H[-1, -1, 0, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) - (64*(1 - 56*yp + 154*yp^2 + 520*yp^3 - 177*yp^4 + 
          560*yp^5 + 10284*yp^6 + 560*yp^7 - 177*yp^8 + 520*yp^9 + 
          154*yp^10 - 56*yp^11 + yp^12)*H[-1, -1, 0, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (128*(1 - 28*yp - 3*yp^2 - 1456*yp^3 - 766*yp^4 - 6760*yp^5 - 
          766*yp^6 - 1456*yp^7 - 3*yp^8 - 28*yp^9 + yp^10)*
         H[-1, -1, 0, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (256*(1 - 28*yp + 13*yp^2 - 1008*yp^3 - 3470*yp^4 - 5864*yp^5 - 
          3470*yp^6 - 1008*yp^7 + 13*yp^8 - 28*yp^9 + yp^10)*
         H[-1, -1, 1, -1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (128*(1 - 28*yp - 3*yp^2 - 1456*yp^3 - 766*yp^4 - 6760*yp^5 - 
          766*yp^6 - 1456*yp^7 - 3*yp^8 - 28*yp^9 + yp^10)*
         H[-1, -1, 1, 0, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (4096*(1 + yp^2)*(1 + 28*yp - 170*yp^2 + 28*yp^3 + yp^4)*
         H[-1, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (128*(3 - 120*yp + 318*yp^2 - 760*yp^3 + 2989*yp^4 - 7312*yp^5 + 
          17956*yp^6 - 7312*yp^7 + 2989*yp^8 - 760*yp^9 + 318*yp^10 - 
          120*yp^11 + 3*yp^12)*H[-1, 0, -1, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) - (64*(1 - 60*yp + 154*yp^2 + 404*yp^3 + 2895*yp^4 - 
          5976*yp^5 + 13356*yp^6 - 5976*yp^7 + 2895*yp^8 + 404*yp^9 + 
          154*yp^10 - 60*yp^11 + yp^12)*H[-1, 0, -1, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (256*(1 - 28*yp + 25*yp^2 - 504*yp^3 - 986*yp^4 - 2136*yp^5 - 
          986*yp^6 - 504*yp^7 + 25*yp^8 - 28*yp^9 + yp^10)*
         H[-1, 0, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (64*(1 - 60*yp + 154*yp^2 + 404*yp^3 + 2895*yp^4 - 5976*yp^5 + 
          13356*yp^6 - 5976*yp^7 + 2895*yp^8 + 404*yp^9 + 154*yp^10 - 
          60*yp^11 + yp^12)*H[-1, 0, 0, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) - (256*(3 + 2*yp - 142*yp^2 - 6*yp^3 + 477*yp^4 - 
          2044*yp^5 - 676*yp^6 - 2044*yp^7 + 477*yp^8 - 6*yp^9 - 142*yp^10 + 
          2*yp^11 + 3*yp^12)*H[-1, 0, 0, 0, yp])/((-1 + yp)^6*yp*
         (1 + yp)^4) - (64*(1 - 32*yp - 14*yp^2 - 480*yp^3 + 2863*yp^4 + 
          10240*yp^5 + 5564*yp^6 + 10240*yp^7 + 2863*yp^8 - 480*yp^9 - 
          14*yp^10 - 32*yp^11 + yp^12)*H[-1, 0, 0, 1, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^4) + 
       (256*(1 - 28*yp + 25*yp^2 - 504*yp^3 - 986*yp^4 - 2136*yp^5 - 
          986*yp^6 - 504*yp^7 + 25*yp^8 - 28*yp^9 + yp^10)*
         H[-1, 0, 1, -1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (64*(1 - 32*yp - 14*yp^2 - 480*yp^3 + 2863*yp^4 + 10240*yp^5 + 
          5564*yp^6 + 10240*yp^7 + 2863*yp^8 - 480*yp^9 - 14*yp^10 - 
          32*yp^11 + yp^12)*H[-1, 0, 1, 0, yp])/((-1 + yp)^4*yp^2*
         (1 + yp)^4) + (128*(1 - 20*yp - 46*yp^2 - 484*yp^3 - 6801*yp^4 - 
          19464*yp^5 - 18052*yp^6 - 19464*yp^7 - 6801*yp^8 - 484*yp^9 - 
          46*yp^10 - 20*yp^11 + yp^12)*H[-1, 0, 1, 1, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^4) - 
       (1024*(1 - 10*yp - 315*yp^2 - 616*yp^3 + 314*yp^4 + 2276*yp^5 + 
          314*yp^6 - 616*yp^7 - 315*yp^8 - 10*yp^9 + yp^10)*
         H[-1, 1, -1, -1, yp])/((-1 + yp)^6*yp*(1 + yp)^2) + 
       (128*(1 - 26*yp + 54*yp^2 - 1362*yp^3 - 929*yp^4 - 148*yp^5 + 
          8916*yp^6 - 148*yp^7 - 929*yp^8 - 1362*yp^9 + 54*yp^10 - 26*yp^11 + 
          yp^12)*H[-1, 1, -1, 0, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (256*(1 - 28*yp + 37*yp^2 + 1498*yp^4 + 1592*yp^5 + 1498*yp^6 + 
          37*yp^8 - 28*yp^9 + yp^10)*H[-1, 1, -1, 1, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (128*(1 - 26*yp + 54*yp^2 - 1362*yp^3 - 929*yp^4 - 148*yp^5 + 
          8916*yp^6 - 148*yp^7 - 929*yp^8 - 1362*yp^9 + 54*yp^10 - 26*yp^11 + 
          yp^12)*H[-1, 1, 0, -1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (64*(1 - 30*yp + 59*yp^2 - 364*yp^3 + 969*yp^4 + 4542*yp^5 - 
          5125*yp^6 + 16280*yp^7 - 5125*yp^8 + 4542*yp^9 + 969*yp^10 - 
          364*yp^11 + 59*yp^12 - 30*yp^13 + yp^14)*H[-1, 1, 0, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (256*(3 - 22*yp - 505*yp^2 - 3272*yp^3 - 9994*yp^4 - 10308*yp^5 - 
          9994*yp^6 - 3272*yp^7 - 505*yp^8 - 22*yp^9 + 3*yp^10)*
         H[-1, 1, 0, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^4) + 
       (256*(1 - 28*yp + 37*yp^2 + 1498*yp^4 + 1592*yp^5 + 1498*yp^6 + 
          37*yp^8 - 28*yp^9 + yp^10)*H[-1, 1, 1, -1, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (256*(3 - 22*yp - 505*yp^2 - 3272*yp^3 - 9994*yp^4 - 10308*yp^5 - 
          9994*yp^6 - 3272*yp^7 - 505*yp^8 - 22*yp^9 + 3*yp^10)*
         H[-1, 1, 1, 0, yp])/((-1 + yp)^4*yp*(1 + yp)^4) + 
       (256*(1 - 20*yp - 62*yp^2 - 964*yp^3 - 5009*yp^4 - 15400*yp^5 - 
          14436*yp^6 - 15400*yp^7 - 5009*yp^8 - 964*yp^9 - 62*yp^10 - 
          20*yp^11 + yp^12)*H[-1, 1, 1, 1, yp])/((-1 + yp)^4*yp^2*
         (1 + yp)^4) + (512*(1 - 22*yp - 379*yp^2 - 248*yp^3 - 902*yp^4 + 
          8220*yp^5 - 902*yp^6 - 248*yp^7 - 379*yp^8 - 22*yp^9 + yp^10)*
         H[0, -1, -1, -1, yp])/((-1 + yp)^6*yp*(1 + yp)^2) - 
       (256*(1 - 36*yp - 27*yp^2 + 512*yp^3 - 998*yp^4 + 6216*yp^5 - 
          998*yp^6 + 512*yp^7 - 27*yp^8 - 36*yp^9 + yp^10)*
         H[0, -1, -1, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^2) + 
       (1024*(7 - 162*yp - 711*yp^2 - 1212*yp^3 - 711*yp^4 - 162*yp^5 + 
          7*yp^6)*H[0, -1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (256*(1 - 36*yp - 27*yp^2 + 512*yp^3 - 998*yp^4 + 6216*yp^5 - 
          998*yp^6 + 512*yp^7 - 27*yp^8 - 36*yp^9 + yp^10)*
         H[0, -1, 0, -1, yp])/((-1 + yp)^6*yp*(1 + yp)^2) + 
       (128*(1 - 48*yp + 122*yp^2 - 112*yp^3 + 655*yp^4 + 3232*yp^5 + 
          12780*yp^6 + 3232*yp^7 + 655*yp^8 - 112*yp^9 + 122*yp^10 - 
          48*yp^11 + yp^12)*H[0, -1, 0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^4) - 
       (512*(7 - 96*yp + 68*yp^2 - 96*yp^3 + 490*yp^4 - 96*yp^5 + 68*yp^6 - 
          96*yp^7 + 7*yp^8)*H[0, -1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(7 - 162*yp - 711*yp^2 - 1212*yp^3 - 711*yp^4 - 162*yp^5 + 
          7*yp^6)*H[0, -1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (512*(7 - 96*yp + 68*yp^2 - 96*yp^3 + 490*yp^4 - 96*yp^5 + 68*yp^6 - 
          96*yp^7 + 7*yp^8)*H[0, -1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (4096*yp*(13 + 274*yp + 675*yp^2 + 1084*yp^3 + 675*yp^4 + 274*yp^5 + 
          13*yp^6)*H[0, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (512*(7 - 4*yp - 324*yp^2 + 516*yp^3 - 2950*yp^4 + 516*yp^5 - 
          324*yp^6 - 4*yp^7 + 7*yp^8)*H[0, 0, -1, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^2) - (256*(1 - 6*yp + yp^2)*
         (13 + 54*yp + 3*yp^2 + 500*yp^3 + 3*yp^4 + 54*yp^5 + 13*yp^6)*
         H[0, 0, -1, 0, yp])/((-1 + yp)^6*(1 + yp)^2) - 
       (1024*(3 - 4*yp + 3*yp^2)*H[0, 0, -1, 1, yp])/(-1 + yp)^2 - 
       (256*(1 - 6*yp + yp^2)*(13 + 54*yp + 3*yp^2 + 500*yp^3 + 3*yp^4 + 
          54*yp^5 + 13*yp^6)*H[0, 0, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^2) + 
       (512*(3 + 2*yp + 3*yp^2)*(1 + yp + 6*yp^2 + 63*yp^3 - 398*yp^4 + 
          63*yp^5 + 6*yp^6 + yp^7 + yp^8)*H[0, 0, 0, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^4) - (256*(1 - 18*yp - 435*yp^2 - 920*yp^3 + 
          1970*yp^4 - 3244*yp^5 + 1970*yp^6 - 920*yp^7 - 435*yp^8 - 18*yp^9 + 
          yp^10)*H[0, 0, 0, 1, yp])/((-1 + yp)^6*(1 + yp)^4) - 
       (1024*(3 - 4*yp + 3*yp^2)*H[0, 0, 1, -1, yp])/(-1 + yp)^2 - 
       (256*(1 - 18*yp - 435*yp^2 - 920*yp^3 + 1970*yp^4 - 3244*yp^5 + 
          1970*yp^6 - 920*yp^7 - 435*yp^8 - 18*yp^9 + yp^10)*
         H[0, 0, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^4) - 
       (512*(7 - 26*yp - 453*yp^2 - 888*yp^3 + 1982*yp^4 - 3292*yp^5 + 
          1982*yp^6 - 888*yp^7 - 453*yp^8 - 26*yp^9 + 7*yp^10)*
         H[0, 0, 1, 1, yp])/((-1 + yp)^6*(1 + yp)^4) + 
       (512*(1 - 6*yp - 400*yp^2 - 1690*yp^3 - 2850*yp^4 - 1690*yp^5 - 
          400*yp^6 - 6*yp^7 + yp^8)*H[0, 1, -1, -1, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^2) - (256*(1 + yp)^2*(1 - 12*yp - 50*yp^2 - 
          12*yp^3 + yp^4)*H[0, 1, -1, 0, yp])/((-1 + yp)^4*yp) + 
       (1024*(1 - 154*yp - 705*yp^2 - 1228*yp^3 - 705*yp^4 - 154*yp^5 + yp^6)*
         H[0, 1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
       (256*(1 + yp)^2*(1 - 12*yp - 50*yp^2 - 12*yp^3 + yp^4)*
         H[0, 1, 0, -1, yp])/((-1 + yp)^4*yp) + 
       (128*(1 - 24*yp + 162*yp^2 + 72*yp^3 + 2287*yp^4 - 5168*yp^5 + 
          9436*yp^6 - 5168*yp^7 + 2287*yp^8 + 72*yp^9 + 162*yp^10 - 
          24*yp^11 + yp^12)*H[0, 1, 0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^4) - 
       (4096*(1 - 16*yp - 21*yp^2 - 156*yp^3 + 340*yp^4 - 552*yp^5 + 
          340*yp^6 - 156*yp^7 - 21*yp^8 - 16*yp^9 + yp^10)*H[0, 1, 0, 1, yp])/
        ((-1 + yp)^6*(1 + yp)^4) + (1024*(1 - 154*yp - 705*yp^2 - 1228*yp^3 - 
          705*yp^4 - 154*yp^5 + yp^6)*H[0, 1, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^2) - (4096*(1 - 16*yp - 21*yp^2 - 156*yp^3 + 
          340*yp^4 - 552*yp^5 + 340*yp^6 - 156*yp^7 - 21*yp^8 - 16*yp^9 + 
          yp^10)*H[0, 1, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^4) - 
       (1024*(7 + 26*yp + 539*yp^2 - 328*yp^3 + 2014*yp^4 - 6564*yp^5 + 
          2014*yp^6 - 328*yp^7 + 539*yp^8 + 26*yp^9 + 7*yp^10)*
         H[0, 1, 1, 1, yp])/((-1 + yp)^6*(1 + yp)^4) - 
       (256*(3 - 120*yp + 366*yp^2 - 504*yp^3 + 1517*yp^4 - 2448*yp^5 - 
          5820*yp^6 - 2448*yp^7 + 1517*yp^8 - 504*yp^9 + 366*yp^10 - 
          120*yp^11 + 3*yp^12)*H[1, -1, -1, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) + (256*(1 - 45*yp + 176*yp^2 - 425*yp^3 - 41*yp^4 - 
          1066*yp^5 - 1296*yp^6 - 1066*yp^7 - 41*yp^8 - 425*yp^9 + 
          176*yp^10 - 45*yp^11 + yp^12)*H[1, -1, -1, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (256*(1 - 30*yp + 16*yp^2 + 286*yp^3 + 1630*yp^4 + 286*yp^5 + 
          16*yp^6 - 30*yp^7 + yp^8)*H[1, -1, -1, 1, yp])/((-1 + yp)^4*yp^2) + 
       (256*(1 - 45*yp + 176*yp^2 - 425*yp^3 - 41*yp^4 - 1066*yp^5 - 
          1296*yp^6 - 1066*yp^7 - 41*yp^8 - 425*yp^9 + 176*yp^10 - 45*yp^11 + 
          yp^12)*H[1, -1, 0, -1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (64*(1 - 58*yp + 235*yp^2 + 284*yp^3 + 1465*yp^4 - 1894*yp^5 - 
          1701*yp^6 - 29432*yp^7 - 1701*yp^8 - 1894*yp^9 + 1465*yp^10 + 
          284*yp^11 + 235*yp^12 - 58*yp^13 + yp^14)*H[1, -1, 0, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (128*(1 - 26*yp - 114*yp^2 - 722*yp^3 - 4225*yp^4 - 8980*yp^5 - 
          18972*yp^6 - 8980*yp^7 - 4225*yp^8 - 722*yp^9 - 114*yp^10 - 
          26*yp^11 + yp^12)*H[1, -1, 0, 1, yp])/((-1 + yp)^4*yp^2*
         (1 + yp)^4) - (256*(1 - 30*yp + 16*yp^2 + 286*yp^3 + 1630*yp^4 + 
          286*yp^5 + 16*yp^6 - 30*yp^7 + yp^8)*H[1, -1, 1, -1, yp])/
        ((-1 + yp)^4*yp^2) + (128*(1 - 26*yp - 114*yp^2 - 722*yp^3 - 
          4225*yp^4 - 8980*yp^5 - 18972*yp^6 - 8980*yp^7 - 4225*yp^8 - 
          722*yp^9 - 114*yp^10 - 26*yp^11 + yp^12)*H[1, -1, 1, 0, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^4) - 
       (4096*(1 + 56*yp + 436*yp^2 + 1096*yp^3 + 1942*yp^4 + 1096*yp^5 + 
          436*yp^6 + 56*yp^7 + yp^8)*H[1, -1, 1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (128*(3 - 120*yp + 374*yp^2 - 792*yp^3 + 
          397*yp^4 - 3184*yp^5 - 5644*yp^6 - 3184*yp^7 + 397*yp^8 - 
          792*yp^9 + 374*yp^10 - 120*yp^11 + 3*yp^12)*H[1, 0, -1, -1, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (64*(1 - 60*yp + 258*yp^2 + 212*yp^3 + 431*yp^4 - 1688*yp^5 - 
          10596*yp^6 - 1688*yp^7 + 431*yp^8 + 212*yp^9 + 258*yp^10 - 
          60*yp^11 + yp^12)*H[1, 0, -1, 0, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) + (256*(1 - 28*yp + yp^2 - 472*yp^3 - 962*yp^4 - 
          2200*yp^5 - 962*yp^6 - 472*yp^7 + yp^8 - 28*yp^9 + yp^10)*
         H[1, 0, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (64*(1 - 60*yp + 258*yp^2 + 212*yp^3 + 431*yp^4 - 1688*yp^5 - 
          10596*yp^6 - 1688*yp^7 + 431*yp^8 + 212*yp^9 + 258*yp^10 - 
          60*yp^11 + yp^12)*H[1, 0, 0, -1, yp])/((-1 + yp)^6*yp^2*
         (1 + yp)^2) - (256*(3 - 10*yp - 162*yp^2 - 98*yp^3 - 339*yp^4 + 
          2156*yp^5 + 996*yp^6 + 2156*yp^7 - 339*yp^8 - 98*yp^9 - 162*yp^10 - 
          10*yp^11 + 3*yp^12)*H[1, 0, 0, 0, yp])/((-1 + yp)^6*yp*
         (1 + yp)^4) - (64*(1 - 34*yp + 59*yp^2 - 628*yp^3 + 329*yp^4 - 
          3326*yp^5 + 3707*yp^6 - 16600*yp^7 + 3707*yp^8 - 3326*yp^9 + 
          329*yp^10 - 628*yp^11 + 59*yp^12 - 34*yp^13 + yp^14)*
         H[1, 0, 0, 1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (256*(1 - 28*yp + yp^2 - 472*yp^3 - 962*yp^4 - 2200*yp^5 - 962*yp^6 - 
          472*yp^7 + yp^8 - 28*yp^9 + yp^10)*H[1, 0, 1, -1, yp])/
        ((-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (64*(1 - 34*yp + 59*yp^2 - 628*yp^3 + 329*yp^4 - 3326*yp^5 + 
          3707*yp^6 - 16600*yp^7 + 3707*yp^8 - 3326*yp^9 + 329*yp^10 - 
          628*yp^11 + 59*yp^12 - 34*yp^13 + yp^14)*H[1, 0, 1, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (128*(1 - 22*yp - 61*yp^2 - 204*yp^3 - 2255*yp^4 + 758*yp^5 - 
          1781*yp^6 + 23512*yp^7 - 1781*yp^8 + 758*yp^9 - 2255*yp^10 - 
          204*yp^11 - 61*yp^12 - 22*yp^13 + yp^14)*H[1, 0, 1, 1, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (2048*(1 - 38*yp - 65*yp^2 + 76*yp^3 - 65*yp^4 - 38*yp^5 + yp^6)*
         H[1, 1, -1, -1, yp])/(-1 + yp)^6 + 
       (128*(1 - 30*yp + 94*yp^2 - 1062*yp^3 - 513*yp^4 - 444*yp^5 + 
          8004*yp^6 - 444*yp^7 - 513*yp^8 - 1062*yp^9 + 94*yp^10 - 30*yp^11 + 
          yp^12)*H[1, 1, -1, 0, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (256*(1 - 28*yp + 45*yp^2 - 1232*yp^3 - 4142*yp^4 - 8232*yp^5 - 
          4142*yp^6 - 1232*yp^7 + 45*yp^8 - 28*yp^9 + yp^10)*
         H[1, 1, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (128*(1 - 30*yp + 94*yp^2 - 1062*yp^3 - 513*yp^4 - 444*yp^5 + 
          8004*yp^6 - 444*yp^7 - 513*yp^8 - 1062*yp^9 + 94*yp^10 - 30*yp^11 + 
          yp^12)*H[1, 1, 0, -1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (64*(1 - 32*yp + 90*yp^2 - 800*yp^3 - 1009*yp^4 - 5824*yp^5 + 
          4908*yp^6 - 5824*yp^7 - 1009*yp^8 - 800*yp^9 + 90*yp^10 - 
          32*yp^11 + yp^12)*H[1, 1, 0, 0, yp])/((-1 + yp)^4*yp^2*
         (1 + yp)^4) + (256*(3 - 60*yp + 54*yp^2 - 1612*yp^3 + 1037*yp^4 - 
          4472*yp^5 + 18292*yp^6 - 4472*yp^7 + 1037*yp^8 - 1612*yp^9 + 
          54*yp^10 - 60*yp^11 + 3*yp^12)*H[1, 1, 0, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^4) + (256*(1 - 28*yp + 45*yp^2 - 1232*yp^3 - 
          4142*yp^4 - 8232*yp^5 - 4142*yp^6 - 1232*yp^7 + 45*yp^8 - 28*yp^9 + 
          yp^10)*H[1, 1, 1, -1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) + 
       (256*(3 - 60*yp + 54*yp^2 - 1612*yp^3 + 1037*yp^4 - 4472*yp^5 + 
          18292*yp^6 - 4472*yp^7 + 1037*yp^8 - 1612*yp^9 + 54*yp^10 - 
          60*yp^11 + 3*yp^12)*H[1, 1, 1, 0, yp])/((-1 + yp)^6*yp*
         (1 + yp)^4) + (256*(1 - 22*yp - 77*yp^2 - 1068*yp^3 - 7455*yp^4 - 
          3722*yp^5 - 4757*yp^6 + 50584*yp^7 - 4757*yp^8 - 3722*yp^9 - 
          7455*yp^10 - 1068*yp^11 - 77*yp^12 - 22*yp^13 + yp^14)*
         H[1, 1, 1, 1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (128*H[0, 0, -1, yp]*(3 + 58*yp + (60*I)*Pi*yp - 197*yp^2 - 
          (264*I)*Pi*yp^2 - 976*yp^3 - (1440*I)*Pi*yp^3 + 7362*yp^4 + 
          (264*I)*Pi*yp^4 + 33580*yp^5 - (3384*I)*Pi*yp^5 + 7362*yp^6 + 
          (264*I)*Pi*yp^6 - 976*yp^7 - (1440*I)*Pi*yp^7 - 197*yp^8 - 
          (264*I)*Pi*yp^8 + 58*yp^9 + (60*I)*Pi*yp^9 + 3*yp^10 - 
          156*yp*Log[2] + 288*yp^2*Log[2] + 3696*yp^3*Log[2] - 
          6432*yp^4*Log[2] + 35928*yp^5*Log[2] - 6432*yp^6*Log[2] + 
          3696*yp^7*Log[2] + 288*yp^8*Log[2] - 156*yp^9*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^2) + (128*H[0, -1, -1, yp]*
         (-12 + (3*I)*Pi - 58*yp - (294*I)*Pi*yp + 764*yp^2 + 
          (1911*I)*Pi*yp^2 - 3016*yp^3 + (3480*I)*Pi*yp^3 - 240*yp^4 - 
          (378*I)*Pi*yp^4 - 50172*yp^5 + (2844*I)*Pi*yp^5 - 240*yp^6 - 
          (378*I)*Pi*yp^6 - 3016*yp^7 + (3480*I)*Pi*yp^7 + 764*yp^8 + 
          (1911*I)*Pi*yp^8 - 58*yp^9 - (294*I)*Pi*yp^9 - 12*yp^10 + 
          (3*I)*Pi*yp^10 - 12*Log[2] + 432*yp*Log[2] + 324*yp^2*Log[2] - 
          6144*yp^3*Log[2] + 11976*yp^4*Log[2] - 74592*yp^5*Log[2] + 
          11976*yp^6*Log[2] - 6144*yp^7*Log[2] + 324*yp^8*Log[2] + 
          432*yp^9*Log[2] - 12*yp^10*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
       (128*H[-1, -1, 1, yp]*(9 - 42*yp + (36*I)*Pi*yp + 321*yp^2 + 
          (240*I)*Pi*yp^2 - 1680*yp^3 + (3312*I)*Pi*yp^3 + 2998*yp^4 - 
          (10608*I)*Pi*yp^4 + 884*yp^5 + (12504*I)*Pi*yp^5 + 2998*yp^6 - 
          (10608*I)*Pi*yp^6 - 1680*yp^7 + (3312*I)*Pi*yp^7 + 321*yp^8 + 
          (240*I)*Pi*yp^8 - 42*yp^9 + (36*I)*Pi*yp^9 + 9*yp^10 + 6*Log[2] - 
          168*yp*Log[2] - 18*yp^2*Log[2] - 8736*yp^3*Log[2] - 
          4596*yp^4*Log[2] - 40560*yp^5*Log[2] - 4596*yp^6*Log[2] - 
          8736*yp^7*Log[2] - 18*yp^8*Log[2] - 168*yp^9*Log[2] + 
          6*yp^10*Log[2]))/(3*(-1 + yp)^4*yp^2*(1 + yp)^2) - 
       (128*H[0, 1, -1, yp]*(6 - (3*I)*Pi - 58*yp + (174*I)*Pi*yp - 
          370*yp^2 - (1383*I)*Pi*yp^2 + 4968*yp^3 - (600*I)*Pi*yp^3 - 
          14484*yp^4 - (150*I)*Pi*yp^4 - 16988*yp^5 + (3924*I)*Pi*yp^5 - 
          14484*yp^6 - (150*I)*Pi*yp^6 + 4968*yp^7 - (600*I)*Pi*yp^7 - 
          370*yp^8 - (1383*I)*Pi*yp^8 - 58*yp^9 + (174*I)*Pi*yp^9 + 6*yp^10 - 
          (3*I)*Pi*yp^10 + 12*Log[2] - 120*yp*Log[2] - 900*yp^2*Log[2] - 
          1248*yp^3*Log[2] + 888*yp^4*Log[2] + 2736*yp^5*Log[2] + 
          888*yp^6*Log[2] - 1248*yp^7*Log[2] - 900*yp^8*Log[2] - 
          120*yp^9*Log[2] + 12*yp^10*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
       (128*H[0, 1, 1, yp]*(9 + (6*I)*Pi - 58*yp + (12*I)*Pi*yp + 774*yp^2 - 
          (1308*I)*Pi*yp^2 - 4562*yp^3 + (3804*I)*Pi*yp^3 + 40855*yp^4 - 
          (19398*I)*Pi*yp^4 + 10764*yp^5 + (51480*I)*Pi*yp^5 + 76468*yp^6 - 
          (93768*I)*Pi*yp^6 + 10764*yp^7 + (51480*I)*Pi*yp^7 + 40855*yp^8 - 
          (19398*I)*Pi*yp^8 - 4562*yp^9 + (3804*I)*Pi*yp^9 + 774*yp^10 - 
          (1308*I)*Pi*yp^10 - 58*yp^11 + (12*I)*Pi*yp^11 + 9*yp^12 + 
          (6*I)*Pi*yp^12 - 192*yp*Log[2] + 3072*yp^2*Log[2] + 
          4032*yp^3*Log[2] + 29952*yp^4*Log[2] - 65280*yp^5*Log[2] + 
          105984*yp^6*Log[2] - 65280*yp^7*Log[2] + 29952*yp^8*Log[2] + 
          4032*yp^9*Log[2] + 3072*yp^10*Log[2] - 192*yp^11*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^4) - 
       (64*H[0, 0, 1, yp]*(-15 - (9*I)*Pi + 104*yp - (36*I)*Pi*yp - 
          294*yp^2 + (366*I)*Pi*yp^2 + 392*yp^3 + (7596*I)*Pi*yp^3 - 
          35937*yp^4 + (15129*I)*Pi*yp^4 + 30224*yp^5 - (38280*I)*Pi*yp^5 - 
          13524*yp^6 + (55044*I)*Pi*yp^6 + 30224*yp^7 - (38280*I)*Pi*yp^7 - 
          35937*yp^8 + (15129*I)*Pi*yp^8 + 392*yp^9 + (7596*I)*Pi*yp^9 - 
          294*yp^10 + (366*I)*Pi*yp^10 + 104*yp^11 - (36*I)*Pi*yp^11 - 
          15*yp^12 - (9*I)*Pi*yp^12 + 24*yp*Log[2] - 432*yp^2*Log[2] - 
          10440*yp^3*Log[2] - 22080*yp^4*Log[2] + 47280*yp^5*Log[2] - 
          77856*yp^6*Log[2] + 47280*yp^7*Log[2] - 22080*yp^8*Log[2] - 
          10440*yp^9*Log[2] - 432*yp^10*Log[2] + 24*yp^11*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^4) - (128*H[0, -1, 1, yp]*
         (6 + (3*I)*Pi - 46*yp + (24*I)*Pi*yp - 480*yp^2 + (942*I)*Pi*yp^2 + 
          4170*yp^3 - (11400*I)*Pi*yp^3 - 4918*yp^4 + (4269*I)*Pi*yp^4 - 
          40988*yp^5 - (13200*I)*Pi*yp^5 - 62944*yp^6 + (38724*I)*Pi*yp^6 - 
          40988*yp^7 - (13200*I)*Pi*yp^7 - 4918*yp^8 + (4269*I)*Pi*yp^8 + 
          4170*yp^9 - (11400*I)*Pi*yp^9 - 480*yp^10 + (942*I)*Pi*yp^10 - 
          46*yp^11 + (24*I)*Pi*yp^11 + 6*yp^12 + (3*I)*Pi*yp^12 + 
          168*yp*Log[2] - 2640*yp^2*Log[2] + 6408*yp^3*Log[2] - 
          7872*yp^4*Log[2] + 18000*yp^5*Log[2] - 28128*yp^6*Log[2] + 
          18000*yp^7*Log[2] - 7872*yp^8*Log[2] + 6408*yp^9*Log[2] - 
          2640*yp^10*Log[2] + 168*yp^11*Log[2]))/(3*(-1 + yp)^6*yp*
         (1 + yp)^4) + (32*H[0, 0, 0, yp]*(9 + (9*I)*Pi - 232*yp - 
          (84*I)*Pi*yp + 450*yp^2 - (78*I)*Pi*yp^2 + 2232*yp^3 - 
          (3780*I)*Pi*yp^3 + 25511*yp^4 - (9369*I)*Pi*yp^4 - 124880*yp^5 + 
          (46872*I)*Pi*yp^5 - 150244*yp^6 - (42564*I)*Pi*yp^6 - 124880*yp^7 + 
          (46872*I)*Pi*yp^7 + 25511*yp^8 - (9369*I)*Pi*yp^8 + 2232*yp^9 - 
          (3780*I)*Pi*yp^9 + 450*yp^10 - (78*I)*Pi*yp^10 - 232*yp^11 - 
          (84*I)*Pi*yp^11 + 9*yp^12 + (9*I)*Pi*yp^12 + 288*yp*Log[2] + 
          480*yp^2*Log[2] + 2208*yp^3*Log[2] + 19584*yp^4*Log[2] - 
          100800*yp^5*Log[2] - 40128*yp^6*Log[2] - 100800*yp^7*Log[2] + 
          19584*yp^8*Log[2] + 2208*yp^9*Log[2] + 480*yp^10*Log[2] + 
          288*yp^11*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^4) - 
       (64*H[0, 1, 0, yp]*(-15 - (3*I)*Pi + 104*yp - (180*I)*Pi*yp - 
          294*yp^2 + (2346*I)*Pi*yp^2 + 392*yp^3 - (612*I)*Pi*yp^3 - 
          35937*yp^4 + (22131*I)*Pi*yp^4 + 30224*yp^5 - (54504*I)*Pi*yp^5 - 
          13524*yp^6 + (86220*I)*Pi*yp^6 + 30224*yp^7 - (54504*I)*Pi*yp^7 - 
          35937*yp^8 + (22131*I)*Pi*yp^8 + 392*yp^9 - (612*I)*Pi*yp^9 - 
          294*yp^10 + (2346*I)*Pi*yp^10 + 104*yp^11 - (180*I)*Pi*yp^11 - 
          15*yp^12 - (3*I)*Pi*yp^12 - 12*Log[2] + 288*yp*Log[2] - 
          1944*yp^2*Log[2] - 864*yp^3*Log[2] - 27444*yp^4*Log[2] + 
          62016*yp^5*Log[2] - 113232*yp^6*Log[2] + 62016*yp^7*Log[2] - 
          27444*yp^8*Log[2] - 864*yp^9*Log[2] - 1944*yp^10*Log[2] + 
          288*yp^11*Log[2] - 12*yp^12*Log[2]))/(3*(-1 + yp)^6*yp*
         (1 + yp)^4) - (128*H[1, -1, -1, yp]*(-18 - (3*I)*Pi + 170*yp - 
          (90*I)*Pi*yp - 672*yp^2 + (654*I)*Pi*yp^2 + 1586*yp^3 - 
          (1074*I)*Pi*yp^3 - 7102*yp^4 - (5277*I)*Pi*yp^4 + 16676*yp^5 + 
          (1164*I)*Pi*yp^5 + 15584*yp^6 - (3036*I)*Pi*yp^6 + 16676*yp^7 + 
          (1164*I)*Pi*yp^7 - 7102*yp^8 - (5277*I)*Pi*yp^8 + 1586*yp^9 - 
          (1074*I)*Pi*yp^9 - 672*yp^10 + (654*I)*Pi*yp^10 + 170*yp^11 - 
          (90*I)*Pi*yp^11 - 18*yp^12 - (3*I)*Pi*yp^12 - 12*Log[2] + 
          540*yp*Log[2] - 2112*yp^2*Log[2] + 5100*yp^3*Log[2] + 
          492*yp^4*Log[2] + 12792*yp^5*Log[2] + 15552*yp^6*Log[2] + 
          12792*yp^7*Log[2] + 492*yp^8*Log[2] + 5100*yp^9*Log[2] - 
          2112*yp^10*Log[2] + 540*yp^11*Log[2] - 12*yp^12*Log[2]))/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^2) - (128*H[-1, 1, -1, yp]*
         (-9 + (3*I)*Pi + 60*yp - (114*I)*Pi*yp - 414*yp^2 + 
          (162*I)*Pi*yp^2 + 2364*yp^3 - (1578*I)*Pi*yp^3 - 6679*yp^4 + 
          (1629*I)*Pi*yp^4 + 6792*yp^5 - (1380*I)*Pi*yp^5 - 4228*yp^6 + 
          (14844*I)*Pi*yp^6 + 6792*yp^7 - (1380*I)*Pi*yp^7 - 6679*yp^8 + 
          (1629*I)*Pi*yp^8 + 2364*yp^9 - (1578*I)*Pi*yp^9 - 414*yp^10 + 
          (162*I)*Pi*yp^10 + 60*yp^11 - (114*I)*Pi*yp^11 - 9*yp^12 + 
          (3*I)*Pi*yp^12 - 6*Log[2] + 156*yp*Log[2] - 324*yp^2*Log[2] + 
          8172*yp^3*Log[2] + 5574*yp^4*Log[2] + 888*yp^5*Log[2] - 
          53496*yp^6*Log[2] + 888*yp^7*Log[2] + 5574*yp^8*Log[2] + 
          8172*yp^9*Log[2] - 324*yp^10*Log[2] + 156*yp^11*Log[2] - 
          6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (64*H[-1, -1, 0, yp]*(-9 - (3*I)*Pi + 86*yp - (48*I)*Pi*yp - 
          374*yp^2 + (234*I)*Pi*yp^2 + 750*yp^3 + (5616*I)*Pi*yp^3 - 
          6455*yp^4 - (15309*I)*Pi*yp^4 + 9404*yp^5 + (37440*I)*Pi*yp^5 - 
          80532*yp^6 - (43572*I)*Pi*yp^6 + 9404*yp^7 + (37440*I)*Pi*yp^7 - 
          6455*yp^8 - (15309*I)*Pi*yp^8 + 750*yp^9 + (5616*I)*Pi*yp^9 - 
          374*yp^10 + (234*I)*Pi*yp^10 + 86*yp^11 - (48*I)*Pi*yp^11 - 
          9*yp^12 - (3*I)*Pi*yp^12 - 6*Log[2] + 336*yp*Log[2] - 
          924*yp^2*Log[2] - 3120*yp^3*Log[2] + 1062*yp^4*Log[2] - 
          3360*yp^5*Log[2] - 61704*yp^6*Log[2] - 3360*yp^7*Log[2] + 
          1062*yp^8*Log[2] - 3120*yp^9*Log[2] - 924*yp^10*Log[2] + 
          336*yp^11*Log[2] - 6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^2) + (64*H[-1, 0, -1, yp]*(-9 - (6*I)*Pi + 86*yp + 
          (30*I)*Pi*yp - 374*yp^2 - (96*I)*Pi*yp^2 + 750*yp^3 + 
          (4326*I)*Pi*yp^3 - 6455*yp^4 + (54*I)*Pi*yp^4 + 9404*yp^5 + 
          (1788*I)*Pi*yp^5 - 80532*yp^6 - (12192*I)*Pi*yp^6 + 9404*yp^7 + 
          (1788*I)*Pi*yp^7 - 6455*yp^8 + (54*I)*Pi*yp^8 + 750*yp^9 + 
          (4326*I)*Pi*yp^9 - 374*yp^10 - (96*I)*Pi*yp^10 + 86*yp^11 + 
          (30*I)*Pi*yp^11 - 9*yp^12 - (6*I)*Pi*yp^12 - 6*Log[2] + 
          360*yp*Log[2] - 924*yp^2*Log[2] - 2424*yp^3*Log[2] - 
          17370*yp^4*Log[2] + 35856*yp^5*Log[2] - 80136*yp^6*Log[2] + 
          35856*yp^7*Log[2] - 17370*yp^8*Log[2] - 2424*yp^9*Log[2] - 
          924*yp^10*Log[2] + 360*yp^11*Log[2] - 6*yp^12*Log[2]))/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
       (64*H[1, 0, -1, yp]*(9 + (6*I)*Pi - 98*yp - (30*I)*Pi*yp + 142*yp^2 - 
          (144*I)*Pi*yp^2 + 38*yp^3 - (3270*I)*Pi*yp^3 + 10359*yp^4 + 
          (5706*I)*Pi*yp^4 - 38852*yp^5 - (2844*I)*Pi*yp^5 - 53788*yp^6 + 
          (25728*I)*Pi*yp^6 - 38852*yp^7 - (2844*I)*Pi*yp^7 + 10359*yp^8 + 
          (5706*I)*Pi*yp^8 + 38*yp^9 - (3270*I)*Pi*yp^9 + 142*yp^10 - 
          (144*I)*Pi*yp^10 - 98*yp^11 - (30*I)*Pi*yp^11 + 9*yp^12 + 
          (6*I)*Pi*yp^12 + 6*Log[2] - 360*yp*Log[2] + 1548*yp^2*Log[2] + 
          1272*yp^3*Log[2] + 2586*yp^4*Log[2] - 10128*yp^5*Log[2] - 
          63576*yp^6*Log[2] - 10128*yp^7*Log[2] + 2586*yp^8*Log[2] + 
          1272*yp^9*Log[2] + 1548*yp^10*Log[2] - 360*yp^11*Log[2] + 
          6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (128*H[0, -1, 0, yp]*(3 - (3*I)*Pi + 64*yp + (132*I)*Pi*yp - 78*yp^2 - 
          (1134*I)*Pi*yp^2 - 1312*yp^3 + (2196*I)*Pi*yp^3 + 5213*yp^4 - 
          (6381*I)*Pi*yp^4 + 47328*yp^5 + (3816*I)*Pi*yp^5 + 81884*yp^6 - 
          (21828*I)*Pi*yp^6 + 47328*yp^7 + (3816*I)*Pi*yp^7 + 5213*yp^8 - 
          (6381*I)*Pi*yp^8 - 1312*yp^9 + (2196*I)*Pi*yp^9 - 78*yp^10 - 
          (1134*I)*Pi*yp^10 + 64*yp^11 + (132*I)*Pi*yp^11 + 3*yp^12 - 
          (3*I)*Pi*yp^12 + 6*Log[2] - 288*yp*Log[2] + 732*yp^2*Log[2] - 
          672*yp^3*Log[2] + 3930*yp^4*Log[2] + 19392*yp^5*Log[2] + 
          76680*yp^6*Log[2] + 19392*yp^7*Log[2] + 3930*yp^8*Log[2] - 
          672*yp^9*Log[2] + 732*yp^10*Log[2] - 288*yp^11*Log[2] + 
          6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^4) + 
       (128*H[1, 1, -1, yp]*(9 - (3*I)*Pi - 72*yp + (120*I)*Pi*yp + 
          530*yp^2 - (510*I)*Pi*yp^2 - 1624*yp^3 + (4344*I)*Pi*yp^3 - 
          3257*yp^4 - (429*I)*Pi*yp^4 + 22176*yp^5 + (1680*I)*Pi*yp^5 + 
          38204*yp^6 - (22692*I)*Pi*yp^6 + 22176*yp^7 + (1680*I)*Pi*yp^7 - 
          3257*yp^8 - (429*I)*Pi*yp^8 - 1624*yp^9 + (4344*I)*Pi*yp^9 + 
          530*yp^10 - (510*I)*Pi*yp^10 - 72*yp^11 + (120*I)*Pi*yp^11 + 
          9*yp^12 - (3*I)*Pi*yp^12 + 6*Log[2] - 180*yp*Log[2] + 
          564*yp^2*Log[2] - 6372*yp^3*Log[2] - 3078*yp^4*Log[2] - 
          2664*yp^5*Log[2] + 48024*yp^6*Log[2] - 2664*yp^7*Log[2] - 
          3078*yp^8*Log[2] - 6372*yp^9*Log[2] + 564*yp^10*Log[2] - 
          180*yp^11*Log[2] + 6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^2) + (128*H[-1, -1, -1, yp]*(18 + (3*I)*Pi - 146*yp + 
          (84*I)*Pi*yp + 788*yp^2 - (66*I)*Pi*yp^2 - 3114*yp^3 - 
          (2748*I)*Pi*yp^3 + 13134*yp^4 - (1683*I)*Pi*yp^4 - 16196*yp^5 - 
          (408*I)*Pi*yp^5 + 84760*yp^6 - (2652*I)*Pi*yp^6 - 16196*yp^7 - 
          (408*I)*Pi*yp^7 + 13134*yp^8 - (1683*I)*Pi*yp^8 - 3114*yp^9 - 
          (2748*I)*Pi*yp^9 + 788*yp^10 - (66*I)*Pi*yp^10 - 146*yp^11 + 
          (84*I)*Pi*yp^11 + 18*yp^12 + (3*I)*Pi*yp^12 + 12*Log[2] - 
          516*yp*Log[2] + 1248*yp^2*Log[2] - 5748*yp^3*Log[2] + 
          11796*yp^4*Log[2] - 36744*yp^5*Log[2] + 133632*yp^6*Log[2] - 
          36744*yp^7*Log[2] + 11796*yp^8*Log[2] - 5748*yp^9*Log[2] + 
          1248*yp^10*Log[2] - 516*yp^11*Log[2] + 12*yp^12*Log[2]))/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (32*H[-1, 0, 0, yp]*((3*I)*Pi + 80*yp - (36*I)*Pi*yp + 404*yp^2 + 
          (9*I)*Pi*yp^2 + 1096*yp^3 - (3960*I)*Pi*yp^3 + 2628*yp^4 + 
          (8403*I)*Pi*yp^4 + 15888*yp^5 + (14628*I)*Pi*yp^5 + 144424*yp^6 - 
          (57567*I)*Pi*yp^6 + 260784*yp^7 + (77040*I)*Pi*yp^7 + 144424*yp^8 - 
          (57567*I)*Pi*yp^8 + 15888*yp^9 + (14628*I)*Pi*yp^9 + 2628*yp^10 + 
          (8403*I)*Pi*yp^10 + 1096*yp^11 - (3960*I)*Pi*yp^11 + 404*yp^12 + 
          (9*I)*Pi*yp^12 + 80*yp^13 - (36*I)*Pi*yp^13 + (3*I)*Pi*yp^14 - 
          144*yp*Log[2] - 96*yp^2*Log[2] + 6816*yp^3*Log[2] + 
          288*yp^4*Log[2] - 22896*yp^5*Log[2] + 98112*yp^6*Log[2] + 
          32448*yp^7*Log[2] + 98112*yp^8*Log[2] - 22896*yp^9*Log[2] + 
          288*yp^10*Log[2] + 6816*yp^11*Log[2] - 96*yp^12*Log[2] - 
          144*yp^13*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (128*H[1, 1, 1, yp]*((3*I)*Pi - 124*yp - (30*I)*Pi*yp - 380*yp^2 - 
          (231*I)*Pi*yp^2 - 1136*yp^3 - (828*I)*Pi*yp^3 + 9460*yp^4 - 
          (13533*I)*Pi*yp^4 - 99044*yp^5 + (12030*I)*Pi*yp^5 - 95096*yp^6 - 
          (47679*I)*Pi*yp^6 - 266336*yp^7 + (149688*I)*Pi*yp^7 - 95096*yp^8 - 
          (47679*I)*Pi*yp^8 - 99044*yp^9 + (12030*I)*Pi*yp^9 + 9460*yp^10 - 
          (13533*I)*Pi*yp^10 - 1136*yp^11 - (828*I)*Pi*yp^11 - 380*yp^12 - 
          (231*I)*Pi*yp^12 - 124*yp^13 - (30*I)*Pi*yp^13 + (3*I)*Pi*yp^14 - 
          36*yp*Log[2] + 720*yp^2*Log[2] - 648*yp^3*Log[2] + 
          19344*yp^4*Log[2] - 12444*yp^5*Log[2] + 53664*yp^6*Log[2] - 
          219504*yp^7*Log[2] + 53664*yp^8*Log[2] - 12444*yp^9*Log[2] + 
          19344*yp^10*Log[2] - 648*yp^11*Log[2] + 720*yp^12*Log[2] - 
          36*yp^13*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (128*H[-1, 1, 1, yp]*((-3*I)*Pi + 106*yp + (18*I)*Pi*yp + 496*yp^2 + 
          (207*I)*Pi*yp^2 - 412*yp^3 + (3444*I)*Pi*yp^3 - 336*yp^4 + 
          (5925*I)*Pi*yp^4 + 17334*yp^5 + (26766*I)*Pi*yp^5 + 73568*yp^6 - 
          (55281*I)*Pi*yp^6 + 113400*yp^7 + (37848*I)*Pi*yp^7 + 73568*yp^8 - 
          (55281*I)*Pi*yp^8 + 17334*yp^9 + (26766*I)*Pi*yp^9 - 336*yp^10 + 
          (5925*I)*Pi*yp^10 - 412*yp^11 + (3444*I)*Pi*yp^11 + 496*yp^12 + 
          (207*I)*Pi*yp^12 + 106*yp^13 + (18*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 
          36*yp*Log[2] - 336*yp^2*Log[2] - 5496*yp^3*Log[2] - 
          27408*yp^4*Log[2] - 47460*yp^5*Log[2] + 76896*yp^6*Log[2] + 
          7536*yp^7*Log[2] + 76896*yp^8*Log[2] - 47460*yp^9*Log[2] - 
          27408*yp^10*Log[2] - 5496*yp^11*Log[2] - 336*yp^12*Log[2] + 
          36*yp^13*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (32*H[1, 0, 0, yp]*((-3*I)*Pi - 98*yp + (18*I)*Pi*yp + 60*yp^2 + 
          (159*I)*Pi*yp^2 - 1996*yp^3 + (4116*I)*Pi*yp^3 - 7092*yp^4 - 
          (843*I)*Pi*yp^4 - 66910*yp^5 + (4110*I)*Pi*yp^5 + 105336*yp^6 - 
          (36177*I)*Pi*yp^6 + 39704*yp^7 + (8088*I)*Pi*yp^7 + 105336*yp^8 - 
          (36177*I)*Pi*yp^8 - 66910*yp^9 + (4110*I)*Pi*yp^9 - 7092*yp^10 - 
          (843*I)*Pi*yp^10 - 1996*yp^11 + (4116*I)*Pi*yp^11 + 60*yp^12 + 
          (159*I)*Pi*yp^12 - 98*yp^13 + (18*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 
          144*yp*Log[2] - 480*yp^2*Log[2] - 7776*yp^3*Log[2] - 
          4704*yp^4*Log[2] - 16272*yp^5*Log[2] + 103488*yp^6*Log[2] + 
          47808*yp^7*Log[2] + 103488*yp^8*Log[2] - 16272*yp^9*Log[2] - 
          4704*yp^10*Log[2] - 7776*yp^11*Log[2] - 480*yp^12*Log[2] + 
          144*yp^13*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (64*H[1, 0, 1, yp]*(-9 - (3*I)*Pi + 178*yp - 15*yp^2 + 
          (39*I)*Pi*yp^2 + 1772*yp^3 - (528*I)*Pi*yp^3 - 3485*yp^4 + 
          (1821*I)*Pi*yp^4 + 85006*yp^5 - (9408*I)*Pi*yp^5 + 15797*yp^6 + 
          (10431*I)*Pi*yp^6 + 145576*yp^7 - (53856*I)*Pi*yp^7 + 15797*yp^8 + 
          (10431*I)*Pi*yp^8 + 85006*yp^9 - (9408*I)*Pi*yp^9 - 3485*yp^10 + 
          (1821*I)*Pi*yp^10 + 1772*yp^11 - (528*I)*Pi*yp^11 - 15*yp^12 + 
          (39*I)*Pi*yp^12 + 178*yp^13 - 9*yp^14 - (3*I)*Pi*yp^14 - 6*Log[2] + 
          204*yp*Log[2] - 354*yp^2*Log[2] + 3768*yp^3*Log[2] - 
          1974*yp^4*Log[2] + 19956*yp^5*Log[2] - 22242*yp^6*Log[2] + 
          99600*yp^7*Log[2] - 22242*yp^8*Log[2] + 19956*yp^9*Log[2] - 
          1974*yp^10*Log[2] + 3768*yp^11*Log[2] - 354*yp^12*Log[2] + 
          204*yp^13*Log[2] - 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^4) - (64*H[1, -1, 0, yp]*(9 + (3*I)*Pi - 80*yp + 
          (66*I)*Pi*yp - 45*yp^2 - (663*I)*Pi*yp^2 + 224*yp^3 - 
          (1500*I)*Pi*yp^3 + 10577*yp^4 - (4941*I)*Pi*yp^4 - 18096*yp^5 + 
          (13086*I)*Pi*yp^5 - 121133*yp^6 - (31263*I)*Pi*yp^6 - 185280*yp^7 + 
          (99576*I)*Pi*yp^7 - 121133*yp^8 - (31263*I)*Pi*yp^8 - 18096*yp^9 + 
          (13086*I)*Pi*yp^9 + 10577*yp^10 - (4941*I)*Pi*yp^10 + 224*yp^11 - 
          (1500*I)*Pi*yp^11 - 45*yp^12 - (663*I)*Pi*yp^12 - 80*yp^13 + 
          (66*I)*Pi*yp^13 + 9*yp^14 + (3*I)*Pi*yp^14 + 6*Log[2] - 
          348*yp*Log[2] + 1410*yp^2*Log[2] + 1704*yp^3*Log[2] + 
          8790*yp^4*Log[2] - 11364*yp^5*Log[2] - 10206*yp^6*Log[2] - 
          176592*yp^7*Log[2] - 10206*yp^8*Log[2] - 11364*yp^9*Log[2] + 
          8790*yp^10*Log[2] + 1704*yp^11*Log[2] + 1410*yp^12*Log[2] - 
          348*yp^13*Log[2] + 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^4) - (64*H[-1, 0, 1, yp]*(9 + (3*I)*Pi - 148*yp + 
          (18*I)*Pi*yp - 193*yp^2 + (33*I)*Pi*yp^2 - 1184*yp^3 - 
          (204*I)*Pi*yp^3 + 2701*yp^4 - (17013*I)*Pi*yp^4 - 13132*yp^5 - 
          (20850*I)*Pi*yp^5 - 76245*yp^6 + (66129*I)*Pi*yp^6 - 118528*yp^7 - 
          (56232*I)*Pi*yp^7 - 76245*yp^8 + (66129*I)*Pi*yp^8 - 13132*yp^9 - 
          (20850*I)*Pi*yp^9 + 2701*yp^10 - (17013*I)*Pi*yp^10 - 1184*yp^11 - 
          (204*I)*Pi*yp^11 - 193*yp^12 + (33*I)*Pi*yp^12 - 148*yp^13 + 
          (18*I)*Pi*yp^13 + 9*yp^14 + (3*I)*Pi*yp^14 + 6*Log[2] - 
          204*yp*Log[2] + 306*yp^2*Log[2] - 2904*yp^3*Log[2] + 
          22854*yp^4*Log[2] + 24204*yp^5*Log[2] - 72318*yp^6*Log[2] + 
          56112*yp^7*Log[2] - 72318*yp^8*Log[2] + 24204*yp^9*Log[2] + 
          22854*yp^10*Log[2] - 2904*yp^11*Log[2] + 306*yp^12*Log[2] - 
          204*yp^13*Log[2] + 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^4) - (64*H[1, 1, 0, yp]*(9 - 178*yp + (84*I)*Pi*yp + 
          15*yp^2 - (504*I)*Pi*yp^2 - 1772*yp^3 + (2616*I)*Pi*yp^3 + 
          3485*yp^4 - (5784*I)*Pi*yp^4 - 85006*yp^5 + (17196*I)*Pi*yp^5 - 
          15797*yp^6 - (67440*I)*Pi*yp^6 - 145576*yp^7 + (107664*I)*Pi*yp^7 - 
          15797*yp^8 - (67440*I)*Pi*yp^8 - 85006*yp^9 + (17196*I)*Pi*yp^9 + 
          3485*yp^10 - (5784*I)*Pi*yp^10 - 1772*yp^11 + (2616*I)*Pi*yp^11 + 
          15*yp^12 - (504*I)*Pi*yp^12 - 178*yp^13 + (84*I)*Pi*yp^13 + 
          9*yp^14 + 6*Log[2] - 204*yp*Log[2] + 930*yp^2*Log[2] - 
          6072*yp^3*Log[2] + 4086*yp^4*Log[2] - 27636*yp^5*Log[2] + 
          93282*yp^6*Log[2] - 128784*yp^7*Log[2] + 93282*yp^8*Log[2] - 
          27636*yp^9*Log[2] + 4086*yp^10*Log[2] - 6072*yp^11*Log[2] + 
          930*yp^12*Log[2] - 204*yp^13*Log[2] + 6*yp^14*Log[2]))/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (64*H[-1, 1, 0, yp]*(9 - 148*yp + (90*I)*Pi*yp - 193*yp^2 - 
          (144*I)*Pi*yp^2 - 1184*yp^3 - (2076*I)*Pi*yp^3 + 2701*yp^4 - 
          (4560*I)*Pi*yp^4 - 13132*yp^5 - (27066*I)*Pi*yp^5 - 76245*yp^6 + 
          (41568*I)*Pi*yp^6 - 118528*yp^7 - (64776*I)*Pi*yp^7 - 76245*yp^8 + 
          (41568*I)*Pi*yp^8 - 13132*yp^9 - (27066*I)*Pi*yp^9 + 2701*yp^10 - 
          (4560*I)*Pi*yp^10 - 1184*yp^11 - (2076*I)*Pi*yp^11 - 193*yp^12 - 
          (144*I)*Pi*yp^12 - 148*yp^13 + (90*I)*Pi*yp^13 + 9*yp^14 + 
          6*Log[2] - 180*yp*Log[2] + 354*yp^2*Log[2] - 2184*yp^3*Log[2] + 
          5814*yp^4*Log[2] + 27252*yp^5*Log[2] - 30750*yp^6*Log[2] + 
          97680*yp^7*Log[2] - 30750*yp^8*Log[2] + 27252*yp^9*Log[2] + 
          5814*yp^10*Log[2] - 2184*yp^11*Log[2] + 354*yp^12*Log[2] - 
          180*yp^13*Log[2] + 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp^2*
         (1 + yp)^4) + (128*H[1, -1, 1, yp]*(9 - 54*yp + (30*I)*Pi*yp + 
          395*yp^2 + (192*I)*Pi*yp^2 - 636*yp^3 + (1356*I)*Pi*yp^3 - 
          5975*yp^4 + (11712*I)*Pi*yp^4 + 14038*yp^5 - (2622*I)*Pi*yp^5 + 
          79299*yp^6 + (37248*I)*Pi*yp^6 + 120760*yp^7 - (95832*I)*Pi*yp^7 + 
          79299*yp^8 + (37248*I)*Pi*yp^8 + 14038*yp^9 - (2622*I)*Pi*yp^9 - 
          5975*yp^10 + (11712*I)*Pi*yp^10 - 636*yp^11 + (1356*I)*Pi*yp^11 + 
          395*yp^12 + (192*I)*Pi*yp^12 - 54*yp^13 + (30*I)*Pi*yp^13 + 
          9*yp^14 + 6*Log[2] - 168*yp*Log[2] - 366*yp^2*Log[2] - 
          3120*yp^3*Log[2] - 17370*yp^4*Log[2] - 7512*yp^5*Log[2] - 
          31422*yp^6*Log[2] + 119904*yp^7*Log[2] - 31422*yp^8*Log[2] - 
          7512*yp^9*Log[2] - 17370*yp^10*Log[2] - 3120*yp^11*Log[2] - 
          366*yp^12*Log[2] - 168*yp^13*Log[2] + 6*yp^14*Log[2]))/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (32*H[0, 0, yp]*(60 + (69*I)*Pi + 57*Pi^2 + 213*yp - (276*I)*Pi*yp - 
          36*Pi^2*yp + 5174*yp^2 + (2706*I)*Pi*yp^2 + 162*Pi^2*yp^2 + 
          34337*yp^3 - (5892*I)*Pi*yp^3 - 5076*Pi^2*yp^3 + 49868*yp^4 - 
          (140853*I)*Pi*yp^4 - 9225*Pi^2*yp^4 + 191242*yp^5 + 
          (430104*I)*Pi*yp^5 + 57336*Pi^2*yp^5 + 341380*yp^6 + 
          (239292*I)*Pi*yp^6 - 172452*Pi^2*yp^6 + 191242*yp^7 + 
          (430104*I)*Pi*yp^7 + 57336*Pi^2*yp^7 + 49868*yp^8 - 
          (140853*I)*Pi*yp^8 - 9225*Pi^2*yp^8 + 34337*yp^9 - 
          (5892*I)*Pi*yp^9 - 5076*Pi^2*yp^9 + 5174*yp^10 + 
          (2706*I)*Pi*yp^10 + 162*Pi^2*yp^10 + 213*yp^11 - (276*I)*Pi*yp^11 - 
          36*Pi^2*yp^11 + 60*yp^12 + (69*I)*Pi*yp^12 + 57*Pi^2*yp^12 + 
          54*Log[2] + (54*I)*Pi*Log[2] - 1392*yp*Log[2] - 
          (504*I)*Pi*yp*Log[2] + 2700*yp^2*Log[2] - (468*I)*Pi*yp^2*Log[2] + 
          13392*yp^3*Log[2] - (22680*I)*Pi*yp^3*Log[2] + 153066*yp^4*Log[2] - 
          (56214*I)*Pi*yp^4*Log[2] - 749280*yp^5*Log[2] + 
          (281232*I)*Pi*yp^5*Log[2] - 901464*yp^6*Log[2] - 
          (255384*I)*Pi*yp^6*Log[2] - 749280*yp^7*Log[2] + 
          (281232*I)*Pi*yp^7*Log[2] + 153066*yp^8*Log[2] - 
          (56214*I)*Pi*yp^8*Log[2] + 13392*yp^9*Log[2] - (22680*I)*Pi*yp^9*
           Log[2] + 2700*yp^10*Log[2] - (468*I)*Pi*yp^10*Log[2] - 
          1392*yp^11*Log[2] - (504*I)*Pi*yp^11*Log[2] + 54*yp^12*Log[2] + 
          (54*I)*Pi*yp^12*Log[2] + 864*yp*Log[2]^2 + 1440*yp^2*Log[2]^2 + 
          6624*yp^3*Log[2]^2 + 58752*yp^4*Log[2]^2 - 302400*yp^5*Log[2]^2 - 
          120384*yp^6*Log[2]^2 - 302400*yp^7*Log[2]^2 + 58752*yp^8*Log[2]^2 + 
          6624*yp^9*Log[2]^2 + 1440*yp^10*Log[2]^2 + 864*yp^11*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^4) - 
       (64*H[0, -1, yp]*(-27 + 15*Pi^2 - 34*yp - (348*I)*Pi*yp + 
          144*Pi^2*yp - 78*yp^2 + (2664*I)*Pi*yp^2 + 5094*Pi^2*yp^2 + 
          30870*yp^3 - (17388*I)*Pi*yp^3 - 9840*Pi^2*yp^3 - 35893*yp^4 + 
          (38496*I)*Pi*yp^4 + 38625*Pi^2*yp^4 - 159860*yp^5 + 
          (238920*I)*Pi*yp^5 - 51744*Pi^2*yp^5 - 186052*yp^6 + 
          (360048*I)*Pi*yp^6 + 10836*Pi^2*yp^6 - 159860*yp^7 + 
          (238920*I)*Pi*yp^7 - 51744*Pi^2*yp^7 - 35893*yp^8 + 
          (38496*I)*Pi*yp^8 + 38625*Pi^2*yp^8 + 30870*yp^9 - 
          (17388*I)*Pi*yp^9 - 9840*Pi^2*yp^9 - 78*yp^10 + (2664*I)*Pi*yp^10 + 
          5094*Pi^2*yp^10 - 34*yp^11 - (348*I)*Pi*yp^11 + 144*Pi^2*yp^11 - 
          27*yp^12 + 15*Pi^2*yp^12 - 36*Log[2] + (36*I)*Pi*Log[2] - 
          768*yp*Log[2] - (1584*I)*Pi*yp*Log[2] + 936*yp^2*Log[2] + 
          (13608*I)*Pi*yp^2*Log[2] + 15744*yp^3*Log[2] - (26352*I)*Pi*yp^3*
           Log[2] - 62556*yp^4*Log[2] + (76572*I)*Pi*yp^4*Log[2] - 
          567936*yp^5*Log[2] - (45792*I)*Pi*yp^5*Log[2] - 
          982608*yp^6*Log[2] + (261936*I)*Pi*yp^6*Log[2] - 
          567936*yp^7*Log[2] - (45792*I)*Pi*yp^7*Log[2] - 62556*yp^8*Log[2] + 
          (76572*I)*Pi*yp^8*Log[2] + 15744*yp^9*Log[2] - (26352*I)*Pi*yp^9*
           Log[2] + 936*yp^10*Log[2] + (13608*I)*Pi*yp^10*Log[2] - 
          768*yp^11*Log[2] - (1584*I)*Pi*yp^11*Log[2] - 36*yp^12*Log[2] + 
          (36*I)*Pi*yp^12*Log[2] - 36*Log[2]^2 + 1728*yp*Log[2]^2 - 
          4392*yp^2*Log[2]^2 + 4032*yp^3*Log[2]^2 - 23580*yp^4*Log[2]^2 - 
          116352*yp^5*Log[2]^2 - 460080*yp^6*Log[2]^2 - 
          116352*yp^7*Log[2]^2 - 23580*yp^8*Log[2]^2 + 4032*yp^9*Log[2]^2 - 
          4392*yp^10*Log[2]^2 + 1728*yp^11*Log[2]^2 - 36*yp^12*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^4) - 
       (32*H[-1, -1, yp]*(36 + (54*I)*Pi + 3*Pi^2 - 144*yp - (456*I)*Pi*yp - 
          546*Pi^2*yp - 1648*yp^2 + (3924*I)*Pi*yp^2 + 402*Pi^2*yp^2 + 
          27536*yp^3 - (21480*I)*Pi*yp^3 - 19770*Pi^2*yp^3 - 147140*yp^4 + 
          (31050*I)*Pi*yp^4 + 59229*Pi^2*yp^4 + 443136*yp^5 - 
          (33360*I)*Pi*yp^5 - 182436*Pi^2*yp^5 - 496096*yp^6 - 
          (180648*I)*Pi*yp^6 + 298524*Pi^2*yp^6 + 443136*yp^7 - 
          (33360*I)*Pi*yp^7 - 182436*Pi^2*yp^7 - 147140*yp^8 + 
          (31050*I)*Pi*yp^8 + 59229*Pi^2*yp^8 + 27536*yp^9 - 
          (21480*I)*Pi*yp^9 - 19770*Pi^2*yp^9 - 1648*yp^10 + 
          (3924*I)*Pi*yp^10 + 402*Pi^2*yp^10 - 144*yp^11 - (456*I)*Pi*yp^11 - 
          546*Pi^2*yp^11 + 36*yp^12 + (54*I)*Pi*yp^12 + 3*Pi^2*yp^12 + 
          108*Log[2] + (36*I)*Pi*Log[2] - 1032*yp*Log[2] + 
          (576*I)*Pi*yp*Log[2] + 4488*yp^2*Log[2] - (2808*I)*Pi*yp^2*Log[2] - 
          9000*yp^3*Log[2] - (67392*I)*Pi*yp^3*Log[2] + 77460*yp^4*Log[2] + 
          (183708*I)*Pi*yp^4*Log[2] - 112848*yp^5*Log[2] - 
          (449280*I)*Pi*yp^5*Log[2] + 966384*yp^6*Log[2] + 
          (522864*I)*Pi*yp^6*Log[2] - 112848*yp^7*Log[2] - 
          (449280*I)*Pi*yp^7*Log[2] + 77460*yp^8*Log[2] + 
          (183708*I)*Pi*yp^8*Log[2] - 9000*yp^9*Log[2] - (67392*I)*Pi*yp^9*
           Log[2] + 4488*yp^10*Log[2] - (2808*I)*Pi*yp^10*Log[2] - 
          1032*yp^11*Log[2] + (576*I)*Pi*yp^11*Log[2] + 108*yp^12*Log[2] + 
          (36*I)*Pi*yp^12*Log[2] + 36*Log[2]^2 - 2016*yp*Log[2]^2 + 
          5544*yp^2*Log[2]^2 + 18720*yp^3*Log[2]^2 - 6372*yp^4*Log[2]^2 + 
          20160*yp^5*Log[2]^2 + 370224*yp^6*Log[2]^2 + 20160*yp^7*Log[2]^2 - 
          6372*yp^8*Log[2]^2 + 18720*yp^9*Log[2]^2 + 5544*yp^10*Log[2]^2 - 
          2016*yp^11*Log[2]^2 + 36*yp^12*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
         (1 + yp)^2) + (64*H[0, 1, yp]*(87 + (69*I)*Pi + 42*Pi^2 + 247*yp + 
          (72*I)*Pi*yp - 180*Pi^2*yp + 5252*yp^2 + (42*I)*Pi*yp^2 - 
          4932*Pi^2*yp^2 + 3467*yp^3 + (11496*I)*Pi*yp^3 + 4764*Pi^2*yp^3 + 
          85761*yp^4 - (179349*I)*Pi*yp^4 - 47850*Pi^2*yp^4 + 351102*yp^5 + 
          (191184*I)*Pi*yp^5 + 109080*Pi^2*yp^5 + 527432*yp^6 - 
          (120756*I)*Pi*yp^6 - 183288*Pi^2*yp^6 + 351102*yp^7 + 
          (191184*I)*Pi*yp^7 + 109080*Pi^2*yp^7 + 85761*yp^8 - 
          (179349*I)*Pi*yp^8 - 47850*Pi^2*yp^8 + 3467*yp^9 + 
          (11496*I)*Pi*yp^9 + 4764*Pi^2*yp^9 + 5252*yp^10 + (42*I)*Pi*yp^10 - 
          4932*Pi^2*yp^10 + 247*yp^11 + (72*I)*Pi*yp^11 - 180*Pi^2*yp^11 + 
          87*yp^12 + (69*I)*Pi*yp^12 + 42*Pi^2*yp^12 + 90*Log[2] + 
          (18*I)*Pi*Log[2] - 624*yp*Log[2] + (1080*I)*Pi*yp*Log[2] + 
          1764*yp^2*Log[2] - (14076*I)*Pi*yp^2*Log[2] - 2352*yp^3*Log[2] + 
          (3672*I)*Pi*yp^3*Log[2] + 215622*yp^4*Log[2] - (132786*I)*Pi*yp^4*
           Log[2] - 181344*yp^5*Log[2] + (327024*I)*Pi*yp^5*Log[2] + 
          81144*yp^6*Log[2] - (517320*I)*Pi*yp^6*Log[2] - 
          181344*yp^7*Log[2] + (327024*I)*Pi*yp^7*Log[2] + 
          215622*yp^8*Log[2] - (132786*I)*Pi*yp^8*Log[2] - 2352*yp^9*Log[2] + 
          (3672*I)*Pi*yp^9*Log[2] + 1764*yp^10*Log[2] - (14076*I)*Pi*yp^10*
           Log[2] - 624*yp^11*Log[2] + (1080*I)*Pi*yp^11*Log[2] + 
          90*yp^12*Log[2] + (18*I)*Pi*yp^12*Log[2] + 36*Log[2]^2 - 
          864*yp*Log[2]^2 + 5832*yp^2*Log[2]^2 + 2592*yp^3*Log[2]^2 + 
          82332*yp^4*Log[2]^2 - 186048*yp^5*Log[2]^2 + 339696*yp^6*Log[2]^2 - 
          186048*yp^7*Log[2]^2 + 82332*yp^8*Log[2]^2 + 2592*yp^9*Log[2]^2 + 
          5832*yp^10*Log[2]^2 - 864*yp^11*Log[2]^2 + 36*yp^12*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^4) + 
       (16*H[-1, 0, yp]*((54*I)*Pi + 3*Pi^2 + 108*yp - (1368*I)*Pi*yp - 
          558*Pi^2*yp + 136*yp^2 - (102*I)*Pi*yp^2 - 903*Pi^2*yp^2 + 
          312*yp^3 - (20448*I)*Pi*yp^3 - 3804*Pi^2*yp^3 - 123480*yp^4 - 
          (11538*I)*Pi*yp^4 + 24963*Pi^2*yp^4 + 143572*yp^5 - 
          (143976*I)*Pi*yp^5 + 57102*Pi^2*yp^5 + 639440*yp^6 - 
          (651966*I)*Pi*yp^6 - 282111*Pi^2*yp^6 + 744208*yp^7 - 
          (995520*I)*Pi*yp^7 + 459768*Pi^2*yp^7 + 639440*yp^8 - 
          (651966*I)*Pi*yp^8 - 282111*Pi^2*yp^8 + 143572*yp^9 - 
          (143976*I)*Pi*yp^9 + 57102*Pi^2*yp^9 - 123480*yp^10 - 
          (11538*I)*Pi*yp^10 + 24963*Pi^2*yp^10 + 312*yp^11 - 
          (20448*I)*Pi*yp^11 - 3804*Pi^2*yp^11 + 136*yp^12 - 
          (102*I)*Pi*yp^12 - 903*Pi^2*yp^12 + 108*yp^13 - (1368*I)*Pi*yp^13 - 
          558*Pi^2*yp^13 + (54*I)*Pi*yp^14 + 3*Pi^2*yp^14 + 
          (36*I)*Pi*Log[2] + 960*yp*Log[2] - (432*I)*Pi*yp*Log[2] + 
          4848*yp^2*Log[2] + (108*I)*Pi*yp^2*Log[2] + 13152*yp^3*Log[2] - 
          (47520*I)*Pi*yp^3*Log[2] + 31536*yp^4*Log[2] + (100836*I)*Pi*yp^4*
           Log[2] + 190656*yp^5*Log[2] + (175536*I)*Pi*yp^5*Log[2] + 
          1733088*yp^6*Log[2] - (690804*I)*Pi*yp^6*Log[2] + 
          3129408*yp^7*Log[2] + (924480*I)*Pi*yp^7*Log[2] + 
          1733088*yp^8*Log[2] - (690804*I)*Pi*yp^8*Log[2] + 
          190656*yp^9*Log[2] + (175536*I)*Pi*yp^9*Log[2] + 
          31536*yp^10*Log[2] + (100836*I)*Pi*yp^10*Log[2] + 
          13152*yp^11*Log[2] - (47520*I)*Pi*yp^11*Log[2] + 
          4848*yp^12*Log[2] + (108*I)*Pi*yp^12*Log[2] + 960*yp^13*Log[2] - 
          (432*I)*Pi*yp^13*Log[2] + (36*I)*Pi*yp^14*Log[2] - 
          864*yp*Log[2]^2 - 576*yp^2*Log[2]^2 + 40896*yp^3*Log[2]^2 + 
          1728*yp^4*Log[2]^2 - 137376*yp^5*Log[2]^2 + 588672*yp^6*Log[2]^2 + 
          194688*yp^7*Log[2]^2 + 588672*yp^8*Log[2]^2 - 
          137376*yp^9*Log[2]^2 + 1728*yp^10*Log[2]^2 + 40896*yp^11*Log[2]^2 - 
          576*yp^12*Log[2]^2 - 864*yp^13*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
         (1 + yp)^4) + (16*H[1, 0, yp]*((54*I)*Pi + 3*Pi^2 + 348*yp - 
          (1092*I)*Pi*yp - 330*Pi^2*yp + 988*yp^2 - (1206*I)*Pi*yp^2 - 
          1047*Pi^2*yp^2 + 21008*yp^3 - (9624*I)*Pi*yp^3 - 3156*Pi^2*yp^3 + 
          13868*yp^4 - (35106*I)*Pi*yp^4 + 4659*Pi^2*yp^4 + 343044*yp^5 - 
          (707388*I)*Pi*yp^5 + 20202*Pi^2*yp^5 + 1404408*yp^6 + 
          (1068450*I)*Pi*yp^6 - 52767*Pi^2*yp^6 + 2109728*yp^7 - 
          (38352*I)*Pi*yp^7 - 230040*Pi^2*yp^7 + 1404408*yp^8 + 
          (1068450*I)*Pi*yp^8 - 52767*Pi^2*yp^8 + 343044*yp^9 - 
          (707388*I)*Pi*yp^9 + 20202*Pi^2*yp^9 + 13868*yp^10 - 
          (35106*I)*Pi*yp^10 + 4659*Pi^2*yp^10 + 21008*yp^11 - 
          (9624*I)*Pi*yp^11 - 3156*Pi^2*yp^11 + 988*yp^12 - 
          (1206*I)*Pi*yp^12 - 1047*Pi^2*yp^12 + 348*yp^13 - 
          (1092*I)*Pi*yp^13 - 330*Pi^2*yp^13 + (54*I)*Pi*yp^14 + 
          3*Pi^2*yp^14 + (36*I)*Pi*Log[2] + 1176*yp*Log[2] - 
          (216*I)*Pi*yp*Log[2] - 720*yp^2*Log[2] - (1908*I)*Pi*yp^2*Log[2] + 
          23952*yp^3*Log[2] - (49392*I)*Pi*yp^3*Log[2] + 85104*yp^4*Log[2] + 
          (10116*I)*Pi*yp^4*Log[2] + 802920*yp^5*Log[2] - 
          (49320*I)*Pi*yp^5*Log[2] - 1264032*yp^6*Log[2] + 
          (434124*I)*Pi*yp^6*Log[2] - 476448*yp^7*Log[2] - 
          (97056*I)*Pi*yp^7*Log[2] - 1264032*yp^8*Log[2] + 
          (434124*I)*Pi*yp^8*Log[2] + 802920*yp^9*Log[2] - 
          (49320*I)*Pi*yp^9*Log[2] + 85104*yp^10*Log[2] + 
          (10116*I)*Pi*yp^10*Log[2] + 23952*yp^11*Log[2] - 
          (49392*I)*Pi*yp^11*Log[2] - 720*yp^12*Log[2] - (1908*I)*Pi*yp^12*
           Log[2] + 1176*yp^13*Log[2] - (216*I)*Pi*yp^13*Log[2] + 
          (36*I)*Pi*yp^14*Log[2] - 864*yp*Log[2]^2 + 2880*yp^2*Log[2]^2 + 
          46656*yp^3*Log[2]^2 + 28224*yp^4*Log[2]^2 + 97632*yp^5*Log[2]^2 - 
          620928*yp^6*Log[2]^2 - 286848*yp^7*Log[2]^2 - 
          620928*yp^8*Log[2]^2 + 97632*yp^9*Log[2]^2 + 28224*yp^10*Log[2]^2 + 
          46656*yp^11*Log[2]^2 + 2880*yp^12*Log[2]^2 - 864*yp^13*Log[2]^2))/
        (9*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (64*H[1, 1, yp]*(18 - 264*yp + (372*I)*Pi*yp - 75*Pi^2*yp - 
          1512*yp^2 + (1440*I)*Pi*yp^2 + 468*Pi^2*yp^2 + 1388*yp^3 + 
          (3096*I)*Pi*yp^3 + 2010*Pi^2*yp^3 + 7948*yp^4 - (21216*I)*Pi*yp^4 - 
          11964*Pi^2*yp^4 - 155112*yp^5 + (434316*I)*Pi*yp^5 + 
          25275*Pi^2*yp^5 - 900406*yp^6 - (164544*I)*Pi*yp^6 - 
          80664*Pi^2*yp^6 - 1479928*yp^7 + (525264*I)*Pi*yp^7 + 
          252780*Pi^2*yp^7 - 900406*yp^8 - (164544*I)*Pi*yp^8 - 
          80664*Pi^2*yp^8 - 155112*yp^9 + (434316*I)*Pi*yp^9 + 
          25275*Pi^2*yp^9 + 7948*yp^10 - (21216*I)*Pi*yp^10 - 
          11964*Pi^2*yp^10 + 1388*yp^11 + (3096*I)*Pi*yp^11 + 
          2010*Pi^2*yp^11 - 1512*yp^12 + (1440*I)*Pi*yp^12 + 468*Pi^2*yp^12 - 
          264*yp^13 + (372*I)*Pi*yp^13 - 75*Pi^2*yp^13 + 18*yp^14 + 
          54*Log[2] - 1068*yp*Log[2] + (504*I)*Pi*yp*Log[2] + 
          90*yp^2*Log[2] - (3024*I)*Pi*yp^2*Log[2] - 10632*yp^3*Log[2] + 
          (15696*I)*Pi*yp^3*Log[2] + 20910*yp^4*Log[2] - (34704*I)*Pi*yp^4*
           Log[2] - 510036*yp^5*Log[2] + (103176*I)*Pi*yp^5*Log[2] - 
          94782*yp^6*Log[2] - (404640*I)*Pi*yp^6*Log[2] - 
          873456*yp^7*Log[2] + (645984*I)*Pi*yp^7*Log[2] - 
          94782*yp^8*Log[2] - (404640*I)*Pi*yp^8*Log[2] - 
          510036*yp^9*Log[2] + (103176*I)*Pi*yp^9*Log[2] + 
          20910*yp^10*Log[2] - (34704*I)*Pi*yp^10*Log[2] - 
          10632*yp^11*Log[2] + (15696*I)*Pi*yp^11*Log[2] + 90*yp^12*Log[2] - 
          (3024*I)*Pi*yp^12*Log[2] - 1068*yp^13*Log[2] + 
          (504*I)*Pi*yp^13*Log[2] + 54*yp^14*Log[2] + 18*Log[2]^2 - 
          612*yp*Log[2]^2 + 2790*yp^2*Log[2]^2 - 18216*yp^3*Log[2]^2 + 
          12258*yp^4*Log[2]^2 - 82908*yp^5*Log[2]^2 + 279846*yp^6*Log[2]^2 - 
          386352*yp^7*Log[2]^2 + 279846*yp^8*Log[2]^2 - 82908*yp^9*Log[2]^2 + 
          12258*yp^10*Log[2]^2 - 18216*yp^11*Log[2]^2 + 2790*yp^12*Log[2]^2 - 
          612*yp^13*Log[2]^2 + 18*yp^14*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
         (1 + yp)^4) - (64*H[-1, 1, yp]*(18 - 90*yp + (510*I)*Pi*yp + 
          9*Pi^2*yp - 1018*yp^2 + (1584*I)*Pi*yp^2 + 108*Pi^2*yp^2 + 
          11892*yp^3 + (3180*I)*Pi*yp^3 - 7854*Pi^2*yp^3 + 14882*yp^4 + 
          (1776*I)*Pi*yp^4 - 2436*Pi^2*yp^4 + 16410*yp^5 + 
          (75618*I)*Pi*yp^5 - 70425*Pi^2*yp^5 - 198202*yp^6 + 
          (217824*I)*Pi*yp^6 + 137496*Pi^2*yp^6 - 425064*yp^7 + 
          (283752*I)*Pi*yp^7 - 113796*Pi^2*yp^7 - 198202*yp^8 + 
          (217824*I)*Pi*yp^8 + 137496*Pi^2*yp^8 + 16410*yp^9 + 
          (75618*I)*Pi*yp^9 - 70425*Pi^2*yp^9 + 14882*yp^10 + 
          (1776*I)*Pi*yp^10 - 2436*Pi^2*yp^10 + 11892*yp^11 + 
          (3180*I)*Pi*yp^11 - 7854*Pi^2*yp^11 - 1018*yp^12 + 
          (1584*I)*Pi*yp^12 + 108*Pi^2*yp^12 - 90*yp^13 + (510*I)*Pi*yp^13 + 
          9*Pi^2*yp^13 + 18*yp^14 + 54*Log[2] - 888*yp*Log[2] + 
          (540*I)*Pi*yp*Log[2] - 1158*yp^2*Log[2] - (864*I)*Pi*yp^2*Log[2] - 
          7104*yp^3*Log[2] - (12456*I)*Pi*yp^3*Log[2] + 16206*yp^4*Log[2] - 
          (27360*I)*Pi*yp^4*Log[2] - 78792*yp^5*Log[2] - (162396*I)*Pi*yp^5*
           Log[2] - 457470*yp^6*Log[2] + (249408*I)*Pi*yp^6*Log[2] - 
          711168*yp^7*Log[2] - (388656*I)*Pi*yp^7*Log[2] - 
          457470*yp^8*Log[2] + (249408*I)*Pi*yp^8*Log[2] - 
          78792*yp^9*Log[2] - (162396*I)*Pi*yp^9*Log[2] + 
          16206*yp^10*Log[2] - (27360*I)*Pi*yp^10*Log[2] - 
          7104*yp^11*Log[2] - (12456*I)*Pi*yp^11*Log[2] - 1158*yp^12*Log[2] - 
          (864*I)*Pi*yp^12*Log[2] - 888*yp^13*Log[2] + (540*I)*Pi*yp^13*
           Log[2] + 54*yp^14*Log[2] + 18*Log[2]^2 - 540*yp*Log[2]^2 + 
          1062*yp^2*Log[2]^2 - 6552*yp^3*Log[2]^2 + 17442*yp^4*Log[2]^2 + 
          81756*yp^5*Log[2]^2 - 92250*yp^6*Log[2]^2 + 293040*yp^7*Log[2]^2 - 
          92250*yp^8*Log[2]^2 + 81756*yp^9*Log[2]^2 + 17442*yp^10*Log[2]^2 - 
          6552*yp^11*Log[2]^2 + 1062*yp^12*Log[2]^2 - 540*yp^13*Log[2]^2 + 
          18*yp^14*Log[2]^2))/(9*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (32*H[1, -1, yp]*(36 + (54*I)*Pi + 3*Pi^2 - 180*yp - (348*I)*Pi*yp - 
          480*Pi^2*yp - 2036*yp^2 + (1674*I)*Pi*yp^2 - 111*Pi^2*yp^2 + 
          23784*yp^3 - (3432*I)*Pi*yp^3 + 864*Pi^2*yp^3 + 29764*yp^4 - 
          (77538*I)*Pi*yp^4 - 19269*Pi^2*yp^4 + 32820*yp^5 + 
          (161244*I)*Pi*yp^5 + 70752*Pi^2*yp^5 - 396404*yp^6 + 
          (739362*I)*Pi*yp^6 - 214095*Pi^2*yp^6 - 850128*yp^7 + 
          (1012176*I)*Pi*yp^7 + 275520*Pi^2*yp^7 - 396404*yp^8 + 
          (739362*I)*Pi*yp^8 - 214095*Pi^2*yp^8 + 32820*yp^9 + 
          (161244*I)*Pi*yp^9 + 70752*Pi^2*yp^9 + 29764*yp^10 - 
          (77538*I)*Pi*yp^10 - 19269*Pi^2*yp^10 + 23784*yp^11 - 
          (3432*I)*Pi*yp^11 + 864*Pi^2*yp^11 - 2036*yp^12 + 
          (1674*I)*Pi*yp^12 - 111*Pi^2*yp^12 - 180*yp^13 - (348*I)*Pi*yp^13 - 
          480*Pi^2*yp^13 + 36*yp^14 + (54*I)*Pi*yp^14 + 3*Pi^2*yp^14 + 
          108*Log[2] + (36*I)*Pi*Log[2] - 960*yp*Log[2] + 
          (792*I)*Pi*yp*Log[2] - 540*yp^2*Log[2] - (7956*I)*Pi*yp^2*Log[2] + 
          2688*yp^3*Log[2] - (18000*I)*Pi*yp^3*Log[2] + 126924*yp^4*Log[2] - 
          (59292*I)*Pi*yp^4*Log[2] - 217152*yp^5*Log[2] + 
          (157032*I)*Pi*yp^5*Log[2] - 1453596*yp^6*Log[2] - 
          (375156*I)*Pi*yp^6*Log[2] - 2223360*yp^7*Log[2] + 
          (1194912*I)*Pi*yp^7*Log[2] - 1453596*yp^8*Log[2] - 
          (375156*I)*Pi*yp^8*Log[2] - 217152*yp^9*Log[2] + 
          (157032*I)*Pi*yp^9*Log[2] + 126924*yp^10*Log[2] - 
          (59292*I)*Pi*yp^10*Log[2] + 2688*yp^11*Log[2] - 
          (18000*I)*Pi*yp^11*Log[2] - 540*yp^12*Log[2] - (7956*I)*Pi*yp^12*
           Log[2] - 960*yp^13*Log[2] + (792*I)*Pi*yp^13*Log[2] + 
          108*yp^14*Log[2] + (36*I)*Pi*yp^14*Log[2] + 36*Log[2]^2 - 
          2088*yp*Log[2]^2 + 8460*yp^2*Log[2]^2 + 10224*yp^3*Log[2]^2 + 
          52740*yp^4*Log[2]^2 - 68184*yp^5*Log[2]^2 - 61236*yp^6*Log[2]^2 - 
          1059552*yp^7*Log[2]^2 - 61236*yp^8*Log[2]^2 - 68184*yp^9*Log[2]^2 + 
          52740*yp^10*Log[2]^2 + 10224*yp^11*Log[2]^2 + 8460*yp^12*Log[2]^2 - 
          2088*yp^13*Log[2]^2 + 36*yp^14*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
         (1 + yp)^4) + ((32*(3 - 38*yp + 103*yp^2 - 264*yp^3 - 362*yp^4 - 
            2980*yp^5 - 362*yp^6 - 264*yp^7 + 103*yp^8 - 38*yp^9 + 3*yp^10)*
           H[0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^2) - 
         (6144*(1 + 8*yp - 2*yp^2 + 8*yp^3 + yp^4)*H[-1, -1, -1, yp])/
          ((-1 + yp)^2*(1 + yp)^2) + (4096*(1 - 3*yp - 37*yp^2 - 50*yp^3 - 
            37*yp^4 - 3*yp^5 + yp^6)*H[-1, -1, 0, yp])/((-1 + yp)^4*
           (1 + yp)^2) + (2048*(1 - 30*yp - 97*yp^2 - 260*yp^3 - 97*yp^4 - 
            30*yp^5 + yp^6)*H[-1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (4096*(1 - 3*yp - 37*yp^2 - 50*yp^3 - 37*yp^4 - 3*yp^5 + yp^6)*
           H[-1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*H[-1, 0, 0, yp])/
          (-1 + yp)^4 + (1024*(1 - 8*yp - 121*yp^2 - 160*yp^3 - 121*yp^4 - 
            8*yp^5 + yp^6)*H[-1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (2048*(1 - 30*yp - 97*yp^2 - 260*yp^3 - 97*yp^4 - 30*yp^5 + yp^6)*
           H[-1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (1024*(1 - 8*yp - 121*yp^2 - 160*yp^3 - 121*yp^4 - 8*yp^5 + yp^6)*
           H[-1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (4096*(1 - 19*yp - 109*yp^2 - 210*yp^3 - 109*yp^4 - 19*yp^5 + yp^6)*
           H[-1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (4096*(1 - 3*yp - 37*yp^2 - 50*yp^3 - 37*yp^4 - 3*yp^5 + yp^6)*
           H[0, -1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*H[0, -1, 0, yp])/
          (-1 + yp)^4 + (1024*(1 - 8*yp - 121*yp^2 - 160*yp^3 - 121*yp^4 - 
            8*yp^5 + yp^6)*H[0, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*H[0, 0, -1, yp])/
          (-1 + yp)^4 - (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*
           H[0, 0, 1, yp])/(-1 + yp)^4 + (1024*(1 - 8*yp - 121*yp^2 - 
            160*yp^3 - 121*yp^4 - 8*yp^5 + yp^6)*H[0, 1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^2) - (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 
            3*yp^4)*H[0, 1, 0, yp])/(-1 + yp)^4 - 
         (2048*(1 + 2*yp + 47*yp^2 + 60*yp^3 + 47*yp^4 + 2*yp^5 + yp^6)*
           H[0, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (2048*(1 - 30*yp - 97*yp^2 - 260*yp^3 - 97*yp^4 - 30*yp^5 + yp^6)*
           H[1, -1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (1024*(1 - 8*yp - 121*yp^2 - 160*yp^3 - 121*yp^4 - 8*yp^5 + yp^6)*
           H[1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (4096*(1 - 19*yp - 109*yp^2 - 210*yp^3 - 109*yp^4 - 19*yp^5 + yp^6)*
           H[1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (1024*(1 - 8*yp - 121*yp^2 - 160*yp^3 - 121*yp^4 - 8*yp^5 + yp^6)*
           H[1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*H[1, 0, 0, yp])/
          (-1 + yp)^4 - (2048*(1 + 2*yp + 47*yp^2 + 60*yp^3 + 47*yp^4 + 
            2*yp^5 + yp^6)*H[1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
         (4096*(1 - 19*yp - 109*yp^2 - 210*yp^3 - 109*yp^4 - 19*yp^5 + yp^6)*
           H[1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (2048*(1 + 2*yp + 47*yp^2 + 60*yp^3 + 47*yp^4 + 2*yp^5 + yp^6)*
           H[1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^2) - 
         (12288*yp*(7 + 38*yp + 7*yp^2)*H[1, 1, 1, yp])/(-1 + yp)^4 + 
         (256*H[-1, -1, yp]*(1 - (8*I)*Pi - 4*yp + (8*I)*Pi*yp - 92*yp^2 + 
            (112*I)*Pi*yp^2 + 452*yp^3 + (504*I)*Pi*yp^3 - 458*yp^4 + 
            (816*I)*Pi*yp^4 + 452*yp^5 + (504*I)*Pi*yp^5 - 92*yp^6 + 
            (112*I)*Pi*yp^6 - 4*yp^7 + (8*I)*Pi*yp^7 + yp^8 - (8*I)*Pi*yp^8 + 
            32*yp*Log[2] - 96*yp^2*Log[2] - 1184*yp^3*Log[2] - 
            1600*yp^4*Log[2] - 1184*yp^5*Log[2] - 96*yp^6*Log[2] + 
            32*yp^7*Log[2]))/((-1 + yp)^4*yp*(1 + yp)^2) + 
         (64*H[-1, 0, yp]*(3 + (3*I)*Pi + 150*yp + (42*I)*Pi*yp + 231*yp^2 - 
            (201*I)*Pi*yp^2 - 2936*yp^3 - (168*I)*Pi*yp^3 + 9750*yp^4 + 
            (198*I)*Pi*yp^4 + 16324*yp^5 + (252*I)*Pi*yp^5 + 9750*yp^6 + 
            (198*I)*Pi*yp^6 - 2936*yp^7 - (168*I)*Pi*yp^7 + 231*yp^8 - 
            (201*I)*Pi*yp^8 + 150*yp^9 + (42*I)*Pi*yp^9 + 3*yp^10 + 
            (3*I)*Pi*yp^10 - 144*yp*Log[2] + 480*yp^2*Log[2] + 
            768*yp^3*Log[2] - 480*yp^4*Log[2] - 1248*yp^5*Log[2] - 
            480*yp^6*Log[2] + 768*yp^7*Log[2] + 480*yp^8*Log[2] - 
            144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
         (64*H[0, -1, yp]*(3 + (3*I)*Pi + 150*yp + (42*I)*Pi*yp + 231*yp^2 - 
            (201*I)*Pi*yp^2 - 2936*yp^3 - (168*I)*Pi*yp^3 + 9750*yp^4 + 
            (198*I)*Pi*yp^4 + 16324*yp^5 + (252*I)*Pi*yp^5 + 9750*yp^6 + 
            (198*I)*Pi*yp^6 - 2936*yp^7 - (168*I)*Pi*yp^7 + 231*yp^8 - 
            (201*I)*Pi*yp^8 + 150*yp^9 + (42*I)*Pi*yp^9 + 3*yp^10 + 
            (3*I)*Pi*yp^10 - 144*yp*Log[2] + 480*yp^2*Log[2] + 
            768*yp^3*Log[2] - 480*yp^4*Log[2] - 1248*yp^5*Log[2] - 
            480*yp^6*Log[2] + 768*yp^7*Log[2] + 480*yp^8*Log[2] - 
            144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
         (128*H[1, 1, yp]*(21 - (42*I)*Pi + 150*yp + (228*I)*Pi*yp + 
            273*yp^2 + (126*I)*Pi*yp^2 - 2872*yp^3 + (1392*I)*Pi*yp^3 + 
            9690*yp^4 - (84*I)*Pi*yp^4 + 34628*yp^5 - (3240*I)*Pi*yp^5 + 
            9690*yp^6 - (84*I)*Pi*yp^6 - 2872*yp^7 + (1392*I)*Pi*yp^7 + 
            273*yp^8 + (126*I)*Pi*yp^8 + 150*yp^9 + (228*I)*Pi*yp^9 + 
            21*yp^10 - (42*I)*Pi*yp^10 - 96*yp*Log[2] - 4224*yp^3*Log[2] + 
            3072*yp^4*Log[2] + 2496*yp^5*Log[2] + 3072*yp^6*Log[2] - 
            4224*yp^7*Log[2] - 96*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^2) - (128*H[-1, 1, yp]*(-9 + (45*I)*Pi - 114*yp - 
            (186*I)*Pi*yp + 267*yp^2 - (327*I)*Pi*yp^2 - 856*yp^3 - 
            (1560*I)*Pi*yp^3 - 1026*yp^4 + (282*I)*Pi*yp^4 - 27244*yp^5 + 
            (3492*I)*Pi*yp^5 - 1026*yp^6 + (282*I)*Pi*yp^6 - 856*yp^7 - 
            (1560*I)*Pi*yp^7 + 267*yp^8 - (327*I)*Pi*yp^8 - 114*yp^9 - 
            (186*I)*Pi*yp^9 - 9*yp^10 + (45*I)*Pi*yp^10 - 48*yp*Log[2] + 
            480*yp^2*Log[2] + 4992*yp^3*Log[2] - 3552*yp^4*Log[2] - 
            3744*yp^5*Log[2] - 3552*yp^6*Log[2] + 4992*yp^7*Log[2] + 
            480*yp^8*Log[2] - 48*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^2) - (128*H[1, -1, yp]*(-9 + (45*I)*Pi - 114*yp - 
            (186*I)*Pi*yp + 267*yp^2 - (327*I)*Pi*yp^2 - 856*yp^3 - 
            (1560*I)*Pi*yp^3 - 1026*yp^4 + (282*I)*Pi*yp^4 - 27244*yp^5 + 
            (3492*I)*Pi*yp^5 - 1026*yp^6 + (282*I)*Pi*yp^6 - 856*yp^7 - 
            (1560*I)*Pi*yp^7 + 267*yp^8 - (327*I)*Pi*yp^8 - 114*yp^9 - 
            (186*I)*Pi*yp^9 - 9*yp^10 + (45*I)*Pi*yp^10 - 48*yp*Log[2] + 
            480*yp^2*Log[2] + 4992*yp^3*Log[2] - 3552*yp^4*Log[2] - 
            3744*yp^5*Log[2] - 3552*yp^6*Log[2] + 4992*yp^7*Log[2] + 
            480*yp^8*Log[2] - 48*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^2) - (64*H[0, 1, yp]*(-12 - (3*I)*Pi - 36*yp - 
            (42*I)*Pi*yp - 540*yp^2 + (201*I)*Pi*yp^2 + 3728*yp^3 + 
            (168*I)*Pi*yp^3 - 8664*yp^4 - (198*I)*Pi*yp^4 - 7384*yp^5 - 
            (252*I)*Pi*yp^5 - 8664*yp^6 - (198*I)*Pi*yp^6 + 3728*yp^7 + 
            (168*I)*Pi*yp^7 - 540*yp^8 + (201*I)*Pi*yp^8 - 36*yp^9 - 
            (42*I)*Pi*yp^9 - 12*yp^10 - (3*I)*Pi*yp^10 + 144*yp*Log[2] - 
            480*yp^2*Log[2] - 768*yp^3*Log[2] + 480*yp^4*Log[2] + 
            1248*yp^5*Log[2] + 480*yp^6*Log[2] - 768*yp^7*Log[2] - 
            480*yp^8*Log[2] + 144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^2) - (64*H[1, 0, yp]*(-12 - (3*I)*Pi - 36*yp - 
            (42*I)*Pi*yp - 540*yp^2 + (201*I)*Pi*yp^2 + 3728*yp^3 + 
            (168*I)*Pi*yp^3 - 8664*yp^4 - (198*I)*Pi*yp^4 - 7384*yp^5 - 
            (252*I)*Pi*yp^5 - 8664*yp^6 - (198*I)*Pi*yp^6 + 3728*yp^7 + 
            (168*I)*Pi*yp^7 - 540*yp^8 + (201*I)*Pi*yp^8 - 36*yp^9 - 
            (42*I)*Pi*yp^9 - 12*yp^10 - (3*I)*Pi*yp^10 + 144*yp*Log[2] - 
            480*yp^2*Log[2] - 768*yp^3*Log[2] + 480*yp^4*Log[2] + 
            1248*yp^5*Log[2] + 480*yp^6*Log[2] - 768*yp^7*Log[2] - 
            480*yp^8*Log[2] + 144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^2) + (32*H[0, yp]*(17 - (15*I)*Pi + 90*yp + 
            (66*I)*Pi*yp + 829*yp^2 - (387*I)*Pi*yp^2 - 1352*yp^3 + 
            (792*I)*Pi*yp^3 + 11186*yp^4 + (1170*I)*Pi*yp^4 + 19420*yp^5 + 
            (9036*I)*Pi*yp^5 + 11186*yp^6 + (1170*I)*Pi*yp^6 - 1352*yp^7 + 
            (792*I)*Pi*yp^7 + 829*yp^8 - (387*I)*Pi*yp^8 + 90*yp^9 + 
            (66*I)*Pi*yp^9 + 17*yp^10 - (15*I)*Pi*yp^10 + 18*Log[2] - 
            228*yp*Log[2] + 618*yp^2*Log[2] - 1584*yp^3*Log[2] - 
            2172*yp^4*Log[2] - 17880*yp^5*Log[2] - 2172*yp^6*Log[2] - 
            1584*yp^7*Log[2] + 618*yp^8*Log[2] - 228*yp^9*Log[2] + 
            18*yp^10*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
         (32*H[-1, yp]*(27 + (45*I)*Pi - 512*yp - (498*I)*Pi*yp - 
            30*Pi^2*yp + 3054*yp^2 + (2070*I)*Pi*yp^2 - 12*Pi^2*yp^2 - 
            8384*yp^3 - (4170*I)*Pi*yp^3 - 294*Pi^2*yp^3 + 2261*yp^4 + 
            (11475*I)*Pi*yp^4 - 1488*Pi^2*yp^4 - 18752*yp^5 - 
            (41412*I)*Pi*yp^5 + 1860*Pi^2*yp^5 + 155204*yp^6 - 
            (119340*I)*Pi*yp^6 - 72*Pi^2*yp^6 - 18752*yp^7 - 
            (41412*I)*Pi*yp^7 + 1860*Pi^2*yp^7 + 2261*yp^8 + 
            (11475*I)*Pi*yp^8 - 1488*Pi^2*yp^8 - 8384*yp^9 - 
            (4170*I)*Pi*yp^9 - 294*Pi^2*yp^9 + 3054*yp^10 + 
            (2070*I)*Pi*yp^10 - 12*Pi^2*yp^10 - 512*yp^11 - 
            (498*I)*Pi*yp^11 - 30*Pi^2*yp^11 + 27*yp^12 + (45*I)*Pi*yp^12 + 
            36*yp*Log[2] + (36*I)*Pi*yp*Log[2] + 1800*yp^2*Log[2] + 
            (504*I)*Pi*yp^2*Log[2] + 2772*yp^3*Log[2] - (2412*I)*Pi*yp^3*
             Log[2] - 35232*yp^4*Log[2] - (2016*I)*Pi*yp^4*Log[2] + 
            117000*yp^5*Log[2] + (2376*I)*Pi*yp^5*Log[2] + 
            195888*yp^6*Log[2] + (3024*I)*Pi*yp^6*Log[2] + 
            117000*yp^7*Log[2] + (2376*I)*Pi*yp^7*Log[2] - 
            35232*yp^8*Log[2] - (2016*I)*Pi*yp^8*Log[2] + 2772*yp^9*Log[2] - 
            (2412*I)*Pi*yp^9*Log[2] + 1800*yp^10*Log[2] + (504*I)*Pi*yp^10*
             Log[2] + 36*yp^11*Log[2] + (36*I)*Pi*yp^11*Log[2] - 
            864*yp^2*Log[2]^2 + 2880*yp^3*Log[2]^2 + 4608*yp^4*Log[2]^2 - 
            2880*yp^5*Log[2]^2 - 7488*yp^6*Log[2]^2 - 2880*yp^7*Log[2]^2 + 
            4608*yp^8*Log[2]^2 + 2880*yp^9*Log[2]^2 - 864*yp^10*Log[2]^2))/
          (9*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (32*H[1, yp]*(-27 - (45*I)*Pi + 410*yp + (588*I)*Pi*yp + 
            30*Pi^2*yp - 3594*yp^2 - (2466*I)*Pi*yp^2 + 12*Pi^2*yp^2 + 
            3410*yp^3 + (6492*I)*Pi*yp^3 + 294*Pi^2*yp^3 + 5851*yp^4 - 
            (16227*I)*Pi*yp^4 + 1488*Pi^2*yp^4 - 48364*yp^5 + 
            (34392*I)*Pi*yp^5 - 1860*Pi^2*yp^5 - 271724*yp^6 + 
            (65124*I)*Pi*yp^6 + 72*Pi^2*yp^6 - 48364*yp^7 + 
            (34392*I)*Pi*yp^7 - 1860*Pi^2*yp^7 + 5851*yp^8 - 
            (16227*I)*Pi*yp^8 + 1488*Pi^2*yp^8 + 3410*yp^9 + 
            (6492*I)*Pi*yp^9 + 294*Pi^2*yp^9 - 3594*yp^10 - 
            (2466*I)*Pi*yp^10 + 12*Pi^2*yp^10 + 410*yp^11 + 
            (588*I)*Pi*yp^11 + 30*Pi^2*yp^11 - 27*yp^12 - (45*I)*Pi*yp^12 - 
            144*yp*Log[2] - (36*I)*Pi*yp*Log[2] - 432*yp^2*Log[2] - 
            (504*I)*Pi*yp^2*Log[2] - 6480*yp^3*Log[2] + (2412*I)*Pi*yp^3*
             Log[2] + 44736*yp^4*Log[2] + (2016*I)*Pi*yp^4*Log[2] - 
            103968*yp^5*Log[2] - (2376*I)*Pi*yp^5*Log[2] - 
            88608*yp^6*Log[2] - (3024*I)*Pi*yp^6*Log[2] - 
            103968*yp^7*Log[2] - (2376*I)*Pi*yp^7*Log[2] + 
            44736*yp^8*Log[2] + (2016*I)*Pi*yp^8*Log[2] - 6480*yp^9*Log[2] + 
            (2412*I)*Pi*yp^9*Log[2] - 432*yp^10*Log[2] - (504*I)*Pi*yp^10*
             Log[2] - 144*yp^11*Log[2] - (36*I)*Pi*yp^11*Log[2] + 
            864*yp^2*Log[2]^2 - 2880*yp^3*Log[2]^2 - 4608*yp^4*Log[2]^2 + 
            2880*yp^5*Log[2]^2 + 7488*yp^6*Log[2]^2 + 2880*yp^7*Log[2]^2 - 
            4608*yp^8*Log[2]^2 - 2880*yp^9*Log[2]^2 + 864*yp^10*Log[2]^2))/
          (9*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (16*(73 + (60*I)*Pi + 6*Pi^2 - 458*yp - (468*I)*Pi*yp - 
            111*Pi^2*yp + 4662*yp^2 + (2232*I)*Pi*yp^2 + 78*Pi^2*yp^2 - 
            5378*yp^3 - (8196*I)*Pi*yp^3 - 1347*Pi^2*yp^3 + 18647*yp^4 + 
            (8964*I)*Pi*yp^4 + 114*Pi^2*yp^4 + 15052*yp^5 - 
            (52776*I)*Pi*yp^5 + 2994*Pi^2*yp^5 + 233812*yp^6 - 
            (145392*I)*Pi*yp^6 + 21108*Pi^2*yp^6 + 15052*yp^7 - 
            (52776*I)*Pi*yp^7 + 2994*Pi^2*yp^7 + 18647*yp^8 + 
            (8964*I)*Pi*yp^8 + 114*Pi^2*yp^8 - 5378*yp^9 - (8196*I)*Pi*yp^9 - 
            1347*Pi^2*yp^9 + 4662*yp^10 + (2232*I)*Pi*yp^10 + 78*Pi^2*yp^10 - 
            458*yp^11 - (468*I)*Pi*yp^11 - 111*Pi^2*yp^11 + 73*yp^12 + 
            (60*I)*Pi*yp^12 + 6*Pi^2*yp^12 + 204*yp*Log[2] - 
            (180*I)*Pi*yp*Log[2] + 1080*yp^2*Log[2] + (792*I)*Pi*yp^2*
             Log[2] + 9948*yp^3*Log[2] - (4644*I)*Pi*yp^3*Log[2] - 
            16224*yp^4*Log[2] + (9504*I)*Pi*yp^4*Log[2] + 
            134232*yp^5*Log[2] + (14040*I)*Pi*yp^5*Log[2] + 
            233040*yp^6*Log[2] + (108432*I)*Pi*yp^6*Log[2] + 
            134232*yp^7*Log[2] + (14040*I)*Pi*yp^7*Log[2] - 
            16224*yp^8*Log[2] + (9504*I)*Pi*yp^8*Log[2] + 9948*yp^9*Log[2] - 
            (4644*I)*Pi*yp^9*Log[2] + 1080*yp^10*Log[2] + (792*I)*Pi*yp^10*
             Log[2] + 204*yp^11*Log[2] - (180*I)*Pi*yp^11*Log[2] + 
            108*yp*Log[2]^2 - 1368*yp^2*Log[2]^2 + 3708*yp^3*Log[2]^2 - 
            9504*yp^4*Log[2]^2 - 13032*yp^5*Log[2]^2 - 107280*yp^6*Log[2]^2 - 
            13032*yp^7*Log[2]^2 - 9504*yp^8*Log[2]^2 + 3708*yp^9*Log[2]^2 - 
            1368*yp^10*Log[2]^2 + 108*yp^11*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
           (1 + yp)^2))*Log[u2m2] + 
       ((16*(21 - 80*yp + 1362*yp^2 - 1040*yp^3 + 7931*yp^4 + 1120*yp^5 + 
            67388*yp^6 + 1120*yp^7 + 7931*yp^8 - 1040*yp^9 + 1362*yp^10 - 
            80*yp^11 + 21*yp^12))/(9*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (64*(3 - 28*yp + 294*yp^2 - 364*yp^3 + 205*yp^4 + 392*yp^5 + 
            11284*yp^6 + 392*yp^7 + 205*yp^8 - 364*yp^9 + 294*yp^10 - 
            28*yp^11 + 3*yp^12)*H[-1, yp])/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (64*(3 - 28*yp + 294*yp^2 - 364*yp^3 + 205*yp^4 + 392*yp^5 + 
            11284*yp^6 + 392*yp^7 + 205*yp^8 - 364*yp^9 + 294*yp^10 - 
            28*yp^11 + 3*yp^12)*H[1, yp])/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*H[-1, -1, yp])/
          ((-1 + yp)^4*yp) - (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + 
            yp^4)*H[-1, 1, yp])/((-1 + yp)^4*yp) - 
         (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*H[1, -1, yp])/
          ((-1 + yp)^4*yp) - (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + 
            yp^4)*H[1, 1, yp])/((-1 + yp)^4*yp))*Log[u2m2]^2 + 
       ((-128*(1 + yp^2)*(1 + 6*yp + yp^2)*(1 + 16*yp - 116*yp^2 + 688*yp^3 - 
            922*yp^4 + 688*yp^5 - 116*yp^6 + 16*yp^7 + yp^8)*H[-1, -1, yp])/
          ((-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (8192*yp*(3 + 7*yp + 25*yp^2 - 102*yp^3 + 25*yp^4 + 7*yp^5 + 3*yp^6)*
           H[-1, 0, yp])/((-1 + yp)^6*(1 + yp)^2) - 
         (128*(1 + 24*yp + 29*yp^2 + 448*yp^3 + 4834*yp^4 + 8272*yp^5 + 
            4834*yp^6 + 448*yp^7 + 29*yp^8 + 24*yp^9 + yp^10)*H[-1, 1, yp])/
          ((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (8192*yp*(3 + 7*yp + 25*yp^2 - 102*yp^3 + 25*yp^4 + 7*yp^5 + 3*yp^6)*
           H[0, -1, yp])/((-1 + yp)^6*(1 + yp)^2) + 
         (128*(1 - 12*yp + 60*yp^2 + 236*yp^3 + 1350*yp^4 + 236*yp^5 + 
            60*yp^6 - 12*yp^7 + yp^8)*H[0, 0, yp])/((-1 + yp)^4*yp*
           (1 + yp)^2) + (256*(1 - 14*yp - 11*yp^2 - 120*yp^3 + 138*yp^4 + 
            1036*yp^5 + 138*yp^6 - 120*yp^7 - 11*yp^8 - 14*yp^9 + yp^10)*
           H[0, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^2) - 
         (128*(1 + 24*yp + 29*yp^2 + 448*yp^3 + 4834*yp^4 + 8272*yp^5 + 
            4834*yp^6 + 448*yp^7 + 29*yp^8 + 24*yp^9 + yp^10)*H[1, -1, yp])/
          ((-1 + yp)^4*yp^2*(1 + yp)^2) + 
         (256*(1 - 14*yp - 11*yp^2 - 120*yp^3 + 138*yp^4 + 1036*yp^5 + 
            138*yp^6 - 120*yp^7 - 11*yp^8 - 14*yp^9 + yp^10)*H[1, 0, yp])/
          ((-1 + yp)^6*yp*(1 + yp)^2) - (128*(1 + 16*yp + 5*yp^2 + 432*yp^3 + 
            3578*yp^4 - 9088*yp^5 + 3578*yp^6 + 432*yp^7 + 5*yp^8 + 16*yp^9 + 
            yp^10)*H[1, 1, yp])/((-1 + yp)^6*yp^2) + 
         (64*H[-1, yp]*(6 + I*Pi - 74*yp - (52*I)*Pi*yp + 580*yp^2 + 
            (266*I)*Pi*yp^2 - 1282*yp^3 - (420*I)*Pi*yp^3 + 1786*yp^4 + 
            (2895*I)*Pi*yp^4 - 3764*yp^5 - (552*I)*Pi*yp^5 + 30072*yp^6 - 
            (8372*I)*Pi*yp^6 - 3764*yp^7 - (552*I)*Pi*yp^7 + 1786*yp^8 + 
            (2895*I)*Pi*yp^8 - 1282*yp^9 - (420*I)*Pi*yp^9 + 580*yp^10 + 
            (266*I)*Pi*yp^10 - 74*yp^11 - (52*I)*Pi*yp^11 + 6*yp^12 + 
            I*Pi*yp^12 - 768*yp^3*Log[2] - 1792*yp^4*Log[2] - 
            6400*yp^5*Log[2] + 26112*yp^6*Log[2] - 6400*yp^7*Log[2] - 
            1792*yp^8*Log[2] - 768*yp^9*Log[2]))/((-1 + yp)^6*yp^2*
           (1 + yp)^2) + (64*H[0, yp]*(19 + (3*I)*Pi - 216*yp - 
            (66*I)*Pi*yp + 1807*yp^2 + (375*I)*Pi*yp^2 - 8880*yp^3 - 
            (4344*I)*Pi*yp^3 + 33758*yp^4 + (5766*I)*Pi*yp^4 - 9968*yp^5 - 
            (3468*I)*Pi*yp^5 + 33758*yp^6 + (5766*I)*Pi*yp^6 - 8880*yp^7 - 
            (4344*I)*Pi*yp^7 + 1807*yp^8 + (375*I)*Pi*yp^8 - 216*yp^9 - 
            (66*I)*Pi*yp^9 + 19*yp^10 + (3*I)*Pi*yp^10 + 12*Log[2] - 
            168*yp*Log[2] + 1020*yp^2*Log[2] + 1248*yp^3*Log[2] + 
            11256*yp^4*Log[2] - 26736*yp^5*Log[2] + 11256*yp^6*Log[2] + 
            1248*yp^7*Log[2] + 1020*yp^8*Log[2] - 168*yp^9*Log[2] + 
            12*yp^10*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) - 
         (64*H[1, yp]*(-18 - (3*I)*Pi + 184*yp + (150*I)*Pi*yp - 1308*yp^2 - 
            (666*I)*Pi*yp^2 + 232*yp^3 + (510*I)*Pi*yp^3 + 12402*yp^4 + 
            (3*I)*Pi*yp^4 - 56224*yp^5 - (9876*I)*Pi*yp^5 - 70280*yp^6 + 
            (32052*I)*Pi*yp^6 - 56224*yp^7 - (9876*I)*Pi*yp^7 + 12402*yp^8 + 
            (3*I)*Pi*yp^8 + 232*yp^9 + (510*I)*Pi*yp^9 - 1308*yp^10 - 
            (666*I)*Pi*yp^10 + 184*yp^11 + (150*I)*Pi*yp^11 - 18*yp^12 - 
            (3*I)*Pi*yp^12 - 24*yp*Log[2] + 336*yp^2*Log[2] + 
            264*yp^3*Log[2] + 2880*yp^4*Log[2] - 3312*yp^5*Log[2] - 
            24864*yp^6*Log[2] - 3312*yp^7*Log[2] + 2880*yp^8*Log[2] + 
            264*yp^9*Log[2] + 336*yp^10*Log[2] - 24*yp^11*Log[2]))/
          (3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (8*(-873 - (252*I)*Pi + 30*Pi^2 + 7320*yp + (2400*I)*Pi*yp + 
            372*Pi^2*yp - 44866*yp^2 - (8904*I)*Pi*yp^2 + 3252*Pi^2*yp^2 + 
            41912*yp^3 + (15456*I)*Pi*yp^3 - 5916*Pi^2*yp^3 + 70585*yp^4 - 
            (32004*I)*Pi*yp^4 + 86178*Pi^2*yp^4 - 901200*yp^5 + 
            (240192*I)*Pi*yp^5 - 166488*Pi^2*yp^5 - 1921564*yp^6 + 
            (598416*I)*Pi*yp^6 + 288024*Pi^2*yp^6 - 901200*yp^7 + 
            (240192*I)*Pi*yp^7 - 166488*Pi^2*yp^7 + 70585*yp^8 - 
            (32004*I)*Pi*yp^8 + 86178*Pi^2*yp^8 + 41912*yp^9 + 
            (15456*I)*Pi*yp^9 - 5916*Pi^2*yp^9 - 44866*yp^10 - 
            (8904*I)*Pi*yp^10 + 3252*Pi^2*yp^10 + 7320*yp^11 + 
            (2400*I)*Pi*yp^11 + 372*Pi^2*yp^11 - 873*yp^12 - 
            (252*I)*Pi*yp^12 + 30*Pi^2*yp^12 - 912*yp*Log[2] - 
            (144*I)*Pi*yp*Log[2] + 10368*yp^2*Log[2] + (3168*I)*Pi*yp^2*
             Log[2] - 86736*yp^3*Log[2] - (18000*I)*Pi*yp^3*Log[2] + 
            426240*yp^4*Log[2] + (208512*I)*Pi*yp^4*Log[2] - 
            1620384*yp^5*Log[2] - (276768*I)*Pi*yp^5*Log[2] + 
            478464*yp^6*Log[2] + (166464*I)*Pi*yp^6*Log[2] - 
            1620384*yp^7*Log[2] - (276768*I)*Pi*yp^7*Log[2] + 
            426240*yp^8*Log[2] + (208512*I)*Pi*yp^8*Log[2] - 
            86736*yp^9*Log[2] - (18000*I)*Pi*yp^9*Log[2] + 
            10368*yp^10*Log[2] + (3168*I)*Pi*yp^10*Log[2] - 
            912*yp^11*Log[2] - (144*I)*Pi*yp^11*Log[2] - 288*yp*Log[2]^2 + 
            4032*yp^2*Log[2]^2 - 24480*yp^3*Log[2]^2 - 29952*yp^4*Log[2]^2 - 
            270144*yp^5*Log[2]^2 + 641664*yp^6*Log[2]^2 - 
            270144*yp^7*Log[2]^2 - 29952*yp^8*Log[2]^2 - 
            24480*yp^9*Log[2]^2 + 4032*yp^10*Log[2]^2 - 288*yp^11*Log[2]^2))/
          (9*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
         ((-128*(27 - 80*yp + 132*yp^2 + 1936*yp^3 + 2882*yp^4 + 1936*yp^5 + 
              132*yp^6 - 80*yp^7 + 27*yp^8)*H[-1, yp])/((-1 + yp)^4*yp*
             (1 + yp)^2) + (128*(1 - 16*yp - 20*yp^2 - 304*yp^3 - 346*yp^4 - 
              304*yp^5 - 20*yp^6 - 16*yp^7 + yp^8)*H[0, yp])/
            ((-1 + yp)^4*yp*(1 + yp)^2) - (128*(25 - 48*yp + 172*yp^2 + 
              2544*yp^3 + 3574*yp^4 + 2544*yp^5 + 172*yp^6 - 48*yp^7 + 
              25*yp^8)*H[1, yp])/((-1 + yp)^4*yp*(1 + yp)^2) + 
           (64*(12 - 127*yp - (30*I)*Pi*yp + 918*yp^2 + (156*I)*Pi*yp^2 - 
              595*yp^3 - (198*I)*Pi*yp^3 - 4964*yp^4 + (1872*I)*Pi*yp^4 + 
              17618*yp^5 + (228*I)*Pi*yp^5 + 23428*yp^6 - (4056*I)*Pi*yp^6 + 
              17618*yp^7 + (228*I)*Pi*yp^7 - 4964*yp^8 + (1872*I)*Pi*yp^8 - 
              595*yp^9 - (198*I)*Pi*yp^9 + 918*yp^10 + (156*I)*Pi*yp^10 - 
              127*yp^11 - (30*I)*Pi*yp^11 + 12*yp^12 + 12*yp*Log[2] - 
              216*yp^2*Log[2] + 156*yp^3*Log[2] - 3360*yp^4*Log[2] + 
              2904*yp^5*Log[2] + 1008*yp^6*Log[2] + 2904*yp^7*Log[2] - 
              3360*yp^8*Log[2] + 156*yp^9*Log[2] - 216*yp^10*Log[2] + 
              12*yp^11*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2))*Log[u2m2] - 
         (512*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*Log[u2m2]^2)/
          ((-1 + yp)^4*yp))*Log[x]^2 + 
       ((-256*(37 - 68*yp + 436*yp^2 + 1924*yp^3 + 4814*yp^4 + 1924*yp^5 + 
            436*yp^6 - 68*yp^7 + 37*yp^8)*H[-1, yp])/(3*(-1 + yp)^4*yp*
           (1 + yp)^2) + (128*(5 - 78*yp + 273*yp^2 - 1480*yp^3 + 4074*yp^4 - 
            3540*yp^5 + 4074*yp^6 - 1480*yp^7 + 273*yp^8 - 78*yp^9 + 5*yp^10)*
           H[0, yp])/(3*(-1 + yp)^6*yp*(1 + yp)^2) - 
         (4096*(2 - 4*yp + 21*yp^2 + 154*yp^3 - 167*yp^4 - 140*yp^5 - 
            167*yp^6 + 154*yp^7 + 21*yp^8 - 4*yp^9 + 2*yp^10)*H[1, yp])/
          (3*(-1 + yp)^6*yp*(1 + yp)^2) + 
         (64*(39 + (3*I)*Pi - 346*yp - (78*I)*Pi*yp + 1618*yp^2 + 
            (354*I)*Pi*yp^2 + 2094*yp^3 - (438*I)*Pi*yp^3 - 27495*yp^4 + 
            (3357*I)*Pi*yp^4 + 103724*yp^5 - (2556*I)*Pi*yp^5 + 476*yp^6 - 
            (13572*I)*Pi*yp^6 + 103724*yp^7 - (2556*I)*Pi*yp^7 - 27495*yp^8 + 
            (3357*I)*Pi*yp^8 + 2094*yp^9 - (438*I)*Pi*yp^9 + 1618*yp^10 + 
            (354*I)*Pi*yp^10 - 346*yp^11 - (78*I)*Pi*yp^11 + 39*yp^12 + 
            (3*I)*Pi*yp^12 + 60*yp*Log[2] - 936*yp^2*Log[2] + 
            3276*yp^3*Log[2] - 17760*yp^4*Log[2] + 48888*yp^5*Log[2] - 
            42480*yp^6*Log[2] + 48888*yp^7*Log[2] - 17760*yp^8*Log[2] + 
            3276*yp^9*Log[2] - 936*yp^10*Log[2] + 60*yp^11*Log[2]))/
          (9*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (128*(11 - 16*yp + 68*yp^2 + 848*yp^3 + 994*yp^4 + 848*yp^5 + 
            68*yp^6 - 16*yp^7 + 11*yp^8)*Log[u2m2])/((-1 + yp)^4*yp*
           (1 + yp)^2))*Log[x]^3 + (32*(1 - 80*yp + 90*yp^2 - 272*yp^3 - 
          6769*yp^4 + 12640*yp^5 - 7124*yp^6 + 12640*yp^7 - 6769*yp^8 - 
          272*yp^9 + 90*yp^10 - 80*yp^11 + yp^12)*Log[x]^4)/
        (3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
       (8*H[0, yp]*(2388 - (735*I)*Pi + 1926*Pi^2 - (684*I)*Pi^3 - 6216*yp + 
          (2892*I)*Pi*yp - 10860*Pi^2*yp + (792*I)*Pi^3*yp + 68208*yp^2 - 
          (69774*I)*Pi*yp^2 + 47268*Pi^2*yp^2 - (2088*I)*Pi^3*yp^2 - 
          475784*yp^3 - (355620*I)*Pi*yp^3 + 38148*Pi^2*yp^3 - 
          (72*I)*Pi^3*yp^3 + 637580*yp^4 - (716913*I)*Pi*yp^4 - 
          1602246*Pi^2*yp^4 - (3924*I)*Pi^3*yp^4 + 3329744*yp^5 - 
          (2356776*I)*Pi*yp^5 + 2608488*Pi^2*yp^5 - (295632*I)*Pi^3*yp^5 + 
          4279136*yp^6 - (3844164*I)*Pi*yp^6 - 1354440*Pi^2*yp^6 + 
          (898128*I)*Pi^3*yp^6 + 3329744*yp^7 - (2356776*I)*Pi*yp^7 + 
          2608488*Pi^2*yp^7 - (295632*I)*Pi^3*yp^7 + 637580*yp^8 - 
          (716913*I)*Pi*yp^8 - 1602246*Pi^2*yp^8 - (3924*I)*Pi^3*yp^8 - 
          475784*yp^9 - (355620*I)*Pi*yp^9 + 38148*Pi^2*yp^9 - 
          (72*I)*Pi^3*yp^9 + 68208*yp^10 - (69774*I)*Pi*yp^10 + 
          47268*Pi^2*yp^10 - (2088*I)*Pi^3*yp^10 - 6216*yp^11 + 
          (2892*I)*Pi*yp^11 - 10860*Pi^2*yp^11 + (792*I)*Pi^3*yp^11 + 
          2388*yp^12 - (735*I)*Pi*yp^12 + 1926*Pi^2*yp^12 - 
          (684*I)*Pi^3*yp^12 + 1440*Log[2] + (1656*I)*Pi*Log[2] + 
          1368*Pi^2*Log[2] + 5112*yp*Log[2] - (6624*I)*Pi*yp*Log[2] - 
          864*Pi^2*yp*Log[2] + 124176*yp^2*Log[2] + (64944*I)*Pi*yp^2*
           Log[2] + 3888*Pi^2*yp^2*Log[2] + 824088*yp^3*Log[2] - 
          (141408*I)*Pi*yp^3*Log[2] - 121824*Pi^2*yp^3*Log[2] + 
          1196832*yp^4*Log[2] - (3380472*I)*Pi*yp^4*Log[2] - 
          221400*Pi^2*yp^4*Log[2] + 4589808*yp^5*Log[2] + 
          (10322496*I)*Pi*yp^5*Log[2] + 1376064*Pi^2*yp^5*Log[2] + 
          8193120*yp^6*Log[2] + (5743008*I)*Pi*yp^6*Log[2] - 
          4138848*Pi^2*yp^6*Log[2] + 4589808*yp^7*Log[2] + 
          (10322496*I)*Pi*yp^7*Log[2] + 1376064*Pi^2*yp^7*Log[2] + 
          1196832*yp^8*Log[2] - (3380472*I)*Pi*yp^8*Log[2] - 
          221400*Pi^2*yp^8*Log[2] + 824088*yp^9*Log[2] - (141408*I)*Pi*yp^9*
           Log[2] - 121824*Pi^2*yp^9*Log[2] + 124176*yp^10*Log[2] + 
          (64944*I)*Pi*yp^10*Log[2] + 3888*Pi^2*yp^10*Log[2] + 
          5112*yp^11*Log[2] - (6624*I)*Pi*yp^11*Log[2] - 
          864*Pi^2*yp^11*Log[2] + 1440*yp^12*Log[2] + (1656*I)*Pi*yp^12*
           Log[2] + 1368*Pi^2*yp^12*Log[2] + 648*Log[2]^2 + 
          (648*I)*Pi*Log[2]^2 - 16704*yp*Log[2]^2 - (6048*I)*Pi*yp*Log[2]^2 + 
          32400*yp^2*Log[2]^2 - (5616*I)*Pi*yp^2*Log[2]^2 + 
          160704*yp^3*Log[2]^2 - (272160*I)*Pi*yp^3*Log[2]^2 + 
          1836792*yp^4*Log[2]^2 - (674568*I)*Pi*yp^4*Log[2]^2 - 
          8991360*yp^5*Log[2]^2 + (3374784*I)*Pi*yp^5*Log[2]^2 - 
          10817568*yp^6*Log[2]^2 - (3064608*I)*Pi*yp^6*Log[2]^2 - 
          8991360*yp^7*Log[2]^2 + (3374784*I)*Pi*yp^7*Log[2]^2 + 
          1836792*yp^8*Log[2]^2 - (674568*I)*Pi*yp^8*Log[2]^2 + 
          160704*yp^9*Log[2]^2 - (272160*I)*Pi*yp^9*Log[2]^2 + 
          32400*yp^10*Log[2]^2 - (5616*I)*Pi*yp^10*Log[2]^2 - 
          16704*yp^11*Log[2]^2 - (6048*I)*Pi*yp^11*Log[2]^2 + 
          648*yp^12*Log[2]^2 + (648*I)*Pi*yp^12*Log[2]^2 + 6912*yp*Log[2]^3 + 
          11520*yp^2*Log[2]^3 + 52992*yp^3*Log[2]^3 + 470016*yp^4*Log[2]^3 - 
          2419200*yp^5*Log[2]^3 - 963072*yp^6*Log[2]^3 - 
          2419200*yp^7*Log[2]^3 + 470016*yp^8*Log[2]^3 + 
          52992*yp^9*Log[2]^3 + 11520*yp^10*Log[2]^3 + 6912*yp^11*Log[2]^3 + 
          1188*Zeta[3] + 14256*yp*Zeta[3] - 21816*yp^2*Zeta[3] + 
          316656*yp^3*Zeta[3] + 353052*yp^4*Zeta[3] + 3208032*yp^5*Zeta[3] + 
          1104624*yp^6*Zeta[3] + 3208032*yp^7*Zeta[3] + 353052*yp^8*Zeta[3] + 
          316656*yp^9*Zeta[3] - 21816*yp^10*Zeta[3] + 14256*yp^11*Zeta[3] + 
          1188*yp^12*Zeta[3]))/(27*(-1 + yp)^6*yp*(1 + yp)^4) + 
       (16*H[-1, yp]*(324 + (378*I)*Pi - 135*Pi^2 - (9*I)*Pi^3 - 896*yp - 
          (5280*I)*Pi*yp - 960*Pi^2*yp + (126*I)*Pi^3*yp + 21728*yp^2 + 
          (3102*I)*Pi*yp^2 - 7665*Pi^2*yp^2 + (2133*I)*Pi^3*yp^2 - 
          52408*yp^3 + (74112*I)*Pi*yp^3 - 49224*Pi^2*yp^3 - 
          (16164*I)*Pi^3*yp^3 + 401992*yp^4 + (181194*I)*Pi*yp^4 - 
          14979*Pi^2*yp^4 + (7479*I)*Pi^3*yp^4 - 120480*yp^5 - 
          (250464*I)*Pi*yp^5 - 308256*Pi^2*yp^5 - (116190*I)*Pi^3*yp^5 + 
          903060*yp^6 - (1732962*I)*Pi*yp^6 - 530181*Pi^2*yp^6 + 
          (506493*I)*Pi^3*yp^6 + 3001776*yp^7 - (2733312*I)*Pi*yp^7 - 
          389040*Pi^2*yp^7 - (472824*I)*Pi^3*yp^7 + 903060*yp^8 - 
          (1732962*I)*Pi*yp^8 - 530181*Pi^2*yp^8 + (506493*I)*Pi^3*yp^8 - 
          120480*yp^9 - (250464*I)*Pi*yp^9 - 308256*Pi^2*yp^9 - 
          (116190*I)*Pi^3*yp^9 + 401992*yp^10 + (181194*I)*Pi*yp^10 - 
          14979*Pi^2*yp^10 + (7479*I)*Pi^3*yp^10 - 52408*yp^11 + 
          (74112*I)*Pi*yp^11 - 49224*Pi^2*yp^11 - (16164*I)*Pi^3*yp^11 + 
          21728*yp^12 + (3102*I)*Pi*yp^12 - 7665*Pi^2*yp^12 + 
          (2133*I)*Pi^3*yp^12 - 896*yp^13 - (5280*I)*Pi*yp^13 - 
          960*Pi^2*yp^13 + (126*I)*Pi^3*yp^13 + 324*yp^14 + 
          (378*I)*Pi*yp^14 - 135*Pi^2*yp^14 - (9*I)*Pi^3*yp^14 + 
          (324*I)*Pi*Log[2] + 18*Pi^2*Log[2] + 648*yp*Log[2] - 
          (8208*I)*Pi*yp*Log[2] - 3348*Pi^2*yp*Log[2] + 816*yp^2*Log[2] - 
          (612*I)*Pi*yp^2*Log[2] - 5418*Pi^2*yp^2*Log[2] + 1872*yp^3*Log[2] - 
          (122688*I)*Pi*yp^3*Log[2] - 22824*Pi^2*yp^3*Log[2] - 
          740880*yp^4*Log[2] - (69228*I)*Pi*yp^4*Log[2] + 
          149778*Pi^2*yp^4*Log[2] + 861432*yp^5*Log[2] - (863856*I)*Pi*yp^5*
           Log[2] + 342612*Pi^2*yp^5*Log[2] + 3836640*yp^6*Log[2] - 
          (3911796*I)*Pi*yp^6*Log[2] - 1692666*Pi^2*yp^6*Log[2] + 
          4465248*yp^7*Log[2] - (5973120*I)*Pi*yp^7*Log[2] + 
          2758608*Pi^2*yp^7*Log[2] + 3836640*yp^8*Log[2] - 
          (3911796*I)*Pi*yp^8*Log[2] - 1692666*Pi^2*yp^8*Log[2] + 
          861432*yp^9*Log[2] - (863856*I)*Pi*yp^9*Log[2] + 
          342612*Pi^2*yp^9*Log[2] - 740880*yp^10*Log[2] - 
          (69228*I)*Pi*yp^10*Log[2] + 149778*Pi^2*yp^10*Log[2] + 
          1872*yp^11*Log[2] - (122688*I)*Pi*yp^11*Log[2] - 
          22824*Pi^2*yp^11*Log[2] + 816*yp^12*Log[2] - (612*I)*Pi*yp^12*
           Log[2] - 5418*Pi^2*yp^12*Log[2] + 648*yp^13*Log[2] - 
          (8208*I)*Pi*yp^13*Log[2] - 3348*Pi^2*yp^13*Log[2] + 
          (324*I)*Pi*yp^14*Log[2] + 18*Pi^2*yp^14*Log[2] + 
          (108*I)*Pi*Log[2]^2 + 2880*yp*Log[2]^2 - (1296*I)*Pi*yp*Log[2]^2 + 
          14544*yp^2*Log[2]^2 + (324*I)*Pi*yp^2*Log[2]^2 + 
          39456*yp^3*Log[2]^2 - (142560*I)*Pi*yp^3*Log[2]^2 + 
          94608*yp^4*Log[2]^2 + (302508*I)*Pi*yp^4*Log[2]^2 + 
          571968*yp^5*Log[2]^2 + (526608*I)*Pi*yp^5*Log[2]^2 + 
          5199264*yp^6*Log[2]^2 - (2072412*I)*Pi*yp^6*Log[2]^2 + 
          9388224*yp^7*Log[2]^2 + (2773440*I)*Pi*yp^7*Log[2]^2 + 
          5199264*yp^8*Log[2]^2 - (2072412*I)*Pi*yp^8*Log[2]^2 + 
          571968*yp^9*Log[2]^2 + (526608*I)*Pi*yp^9*Log[2]^2 + 
          94608*yp^10*Log[2]^2 + (302508*I)*Pi*yp^10*Log[2]^2 + 
          39456*yp^11*Log[2]^2 - (142560*I)*Pi*yp^11*Log[2]^2 + 
          14544*yp^12*Log[2]^2 + (324*I)*Pi*yp^12*Log[2]^2 + 
          2880*yp^13*Log[2]^2 - (1296*I)*Pi*yp^13*Log[2]^2 + 
          (108*I)*Pi*yp^14*Log[2]^2 - 1728*yp*Log[2]^3 - 1152*yp^2*Log[2]^3 + 
          81792*yp^3*Log[2]^3 + 3456*yp^4*Log[2]^3 - 274752*yp^5*Log[2]^3 + 
          1177344*yp^6*Log[2]^3 + 389376*yp^7*Log[2]^3 + 
          1177344*yp^8*Log[2]^3 - 274752*yp^9*Log[2]^3 + 
          3456*yp^10*Log[2]^3 + 81792*yp^11*Log[2]^3 - 1152*yp^12*Log[2]^3 - 
          1728*yp^13*Log[2]^3 - 216*Zeta[3] + 3132*yp*Zeta[3] - 
          14904*yp^2*Zeta[3] + 6264*yp^3*Zeta[3] - 43848*yp^4*Zeta[3] + 
          71172*yp^5*Zeta[3] - 604584*yp^6*Zeta[3] - 1488240*yp^7*Zeta[3] - 
          604584*yp^8*Zeta[3] + 71172*yp^9*Zeta[3] - 43848*yp^10*Zeta[3] + 
          6264*yp^11*Zeta[3] - 14904*yp^12*Zeta[3] + 3132*yp^13*Zeta[3] - 
          216*yp^14*Zeta[3]))/(27*(-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (16*H[1, yp]*(-324 - (378*I)*Pi + 135*Pi^2 + (9*I)*Pi^3 - 1492*yp + 
          (6015*I)*Pi*yp - 966*Pi^2*yp + (558*I)*Pi^3*yp - 15512*yp^2 - 
          (5994*I)*Pi*yp^2 + 18525*Pi^2*yp^2 - (2925*I)*Pi^3*yp^2 - 
          15800*yp^3 - (4338*I)*Pi*yp^3 + 1956*Pi^2*yp^3 + 
          (18252*I)*Pi^3*yp^3 + 73792*yp^4 + (174426*I)*Pi*yp^4 - 
          23169*Pi^2*yp^4 - (7407*I)*Pi^3*yp^4 - 517100*yp^5 + 
          (967377*I)*Pi*yp^5 + 1910502*Pi^2*yp^5 + (120114*I)*Pi^3*yp^5 - 
          4232804*yp^6 + (4089738*I)*Pi*yp^6 - 2078307*Pi^2*yp^6 - 
          (210861*I)*Pi^3*yp^6 - 7280912*yp^7 + (6577476*I)*Pi*yp^7 + 
          1743480*Pi^2*yp^7 - (425304*I)*Pi^3*yp^7 - 4232804*yp^8 + 
          (4089738*I)*Pi*yp^8 - 2078307*Pi^2*yp^8 - (210861*I)*Pi^3*yp^8 - 
          517100*yp^9 + (967377*I)*Pi*yp^9 + 1910502*Pi^2*yp^9 + 
          (120114*I)*Pi^3*yp^9 + 73792*yp^10 + (174426*I)*Pi*yp^10 - 
          23169*Pi^2*yp^10 - (7407*I)*Pi^3*yp^10 - 15800*yp^11 - 
          (4338*I)*Pi*yp^11 + 1956*Pi^2*yp^11 + (18252*I)*Pi^3*yp^11 - 
          15512*yp^12 - (5994*I)*Pi*yp^12 + 18525*Pi^2*yp^12 - 
          (2925*I)*Pi^3*yp^12 - 1492*yp^13 + (6015*I)*Pi*yp^13 - 
          966*Pi^2*yp^13 + (558*I)*Pi^3*yp^13 - 324*yp^14 - 
          (378*I)*Pi*yp^14 + 135*Pi^2*yp^14 + (9*I)*Pi^3*yp^14 - 
          (324*I)*Pi*Log[2] - 18*Pi^2*Log[2] - 2088*yp*Log[2] + 
          (6552*I)*Pi*yp*Log[2] + 1980*Pi^2*yp*Log[2] - 5928*yp^2*Log[2] + 
          (7236*I)*Pi*yp^2*Log[2] + 6282*Pi^2*yp^2*Log[2] - 
          126048*yp^3*Log[2] + (57744*I)*Pi*yp^3*Log[2] + 
          18936*Pi^2*yp^3*Log[2] - 83208*yp^4*Log[2] + (210636*I)*Pi*yp^4*
           Log[2] - 27954*Pi^2*yp^4*Log[2] - 2058264*yp^5*Log[2] + 
          (4244328*I)*Pi*yp^5*Log[2] - 121212*Pi^2*yp^5*Log[2] - 
          8426448*yp^6*Log[2] - (6410700*I)*Pi*yp^6*Log[2] + 
          316602*Pi^2*yp^6*Log[2] - 12658368*yp^7*Log[2] + 
          (230112*I)*Pi*yp^7*Log[2] + 1380240*Pi^2*yp^7*Log[2] - 
          8426448*yp^8*Log[2] - (6410700*I)*Pi*yp^8*Log[2] + 
          316602*Pi^2*yp^8*Log[2] - 2058264*yp^9*Log[2] + 
          (4244328*I)*Pi*yp^9*Log[2] - 121212*Pi^2*yp^9*Log[2] - 
          83208*yp^10*Log[2] + (210636*I)*Pi*yp^10*Log[2] - 
          27954*Pi^2*yp^10*Log[2] - 126048*yp^11*Log[2] + 
          (57744*I)*Pi*yp^11*Log[2] + 18936*Pi^2*yp^11*Log[2] - 
          5928*yp^12*Log[2] + (7236*I)*Pi*yp^12*Log[2] + 
          6282*Pi^2*yp^12*Log[2] - 2088*yp^13*Log[2] + (6552*I)*Pi*yp^13*
           Log[2] + 1980*Pi^2*yp^13*Log[2] - (324*I)*Pi*yp^14*Log[2] - 
          18*Pi^2*yp^14*Log[2] - (108*I)*Pi*Log[2]^2 - 3528*yp*Log[2]^2 + 
          (648*I)*Pi*yp*Log[2]^2 + 2160*yp^2*Log[2]^2 + (5724*I)*Pi*yp^2*
           Log[2]^2 - 71856*yp^3*Log[2]^2 + (148176*I)*Pi*yp^3*Log[2]^2 - 
          255312*yp^4*Log[2]^2 - (30348*I)*Pi*yp^4*Log[2]^2 - 
          2408760*yp^5*Log[2]^2 + (147960*I)*Pi*yp^5*Log[2]^2 + 
          3792096*yp^6*Log[2]^2 - (1302372*I)*Pi*yp^6*Log[2]^2 + 
          1429344*yp^7*Log[2]^2 + (291168*I)*Pi*yp^7*Log[2]^2 + 
          3792096*yp^8*Log[2]^2 - (1302372*I)*Pi*yp^8*Log[2]^2 - 
          2408760*yp^9*Log[2]^2 + (147960*I)*Pi*yp^9*Log[2]^2 - 
          255312*yp^10*Log[2]^2 - (30348*I)*Pi*yp^10*Log[2]^2 - 
          71856*yp^11*Log[2]^2 + (148176*I)*Pi*yp^11*Log[2]^2 + 
          2160*yp^12*Log[2]^2 + (5724*I)*Pi*yp^12*Log[2]^2 - 
          3528*yp^13*Log[2]^2 + (648*I)*Pi*yp^13*Log[2]^2 - 
          (108*I)*Pi*yp^14*Log[2]^2 + 1728*yp*Log[2]^3 - 5760*yp^2*Log[2]^3 - 
          93312*yp^3*Log[2]^3 - 56448*yp^4*Log[2]^3 - 195264*yp^5*Log[2]^3 + 
          1241856*yp^6*Log[2]^3 + 573696*yp^7*Log[2]^3 + 
          1241856*yp^8*Log[2]^3 - 195264*yp^9*Log[2]^3 - 
          56448*yp^10*Log[2]^3 - 93312*yp^11*Log[2]^3 - 5760*yp^12*Log[2]^3 + 
          1728*yp^13*Log[2]^3 + 216*Zeta[3] - 4320*yp*Zeta[3] + 
          648*yp^2*Zeta[3] + 15552*yp^3*Zeta[3] - 272808*yp^4*Zeta[3] - 
          424224*yp^5*Zeta[3] - 2603448*yp^6*Zeta[3] + 383616*yp^7*Zeta[3] - 
          2603448*yp^8*Zeta[3] - 424224*yp^9*Zeta[3] - 272808*yp^10*Zeta[3] + 
          15552*yp^11*Zeta[3] + 648*yp^12*Zeta[3] - 4320*yp^13*Zeta[3] + 
          216*yp^14*Zeta[3]))/(27*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (2*(101895 + (41715*I)*Pi - 14850*Pi^2 - (810*I)*Pi^3 + 387*Pi^4 - 
          705580*yp - (573780*I)*Pi*yp - 65400*Pi^2*yp - (112680*I)*Pi^3*yp - 
          36216*Pi^4*yp + 4239685*yp^2 + (1470945*I)*Pi*yp^2 - 
          141150*Pi^2*yp^2 + (547650*I)*Pi^3*yp^2 + 26145*Pi^4*yp^2 + 
          1845880*yp^3 + (1211160*I)*Pi*yp^3 - 336000*Pi^2*yp^3 - 
          (817200*I)*Pi^3*yp^3 - 476496*Pi^4*yp^3 - 3930745*yp^4 + 
          (16040235*I)*Pi*yp^4 - 14271450*Pi^2*yp^4 - (3861450*I)*Pi^3*yp^4 + 
          344331*Pi^4*yp^4 + 60390060*yp^5 - (990060*I)*Pi*yp^5 - 
          23257800*Pi^2*yp^5 + (53196840*I)*Pi^3*yp^5 - 889992*Pi^4*yp^5 + 
          416951085*yp^6 - (188417535*I)*Pi*yp^6 - 46398150*Pi^2*yp^6 - 
          (66358350*I)*Pi^3*yp^6 - 5974191*Pi^4*yp^6 + 711663120*yp^7 - 
          (341023920*I)*Pi*yp^7 - 74332800*Pi^2*yp^7 + (74625120*I)*Pi^3*
           yp^7 + 16961184*Pi^4*yp^7 + 416951085*yp^8 - (188417535*I)*Pi*
           yp^8 - 46398150*Pi^2*yp^8 - (66358350*I)*Pi^3*yp^8 - 
          5974191*Pi^4*yp^8 + 60390060*yp^9 - (990060*I)*Pi*yp^9 - 
          23257800*Pi^2*yp^9 + (53196840*I)*Pi^3*yp^9 - 889992*Pi^4*yp^9 - 
          3930745*yp^10 + (16040235*I)*Pi*yp^10 - 14271450*Pi^2*yp^10 - 
          (3861450*I)*Pi^3*yp^10 + 344331*Pi^4*yp^10 + 1845880*yp^11 + 
          (1211160*I)*Pi*yp^11 - 336000*Pi^2*yp^11 - (817200*I)*Pi^3*yp^11 - 
          476496*Pi^4*yp^11 + 4239685*yp^12 + (1470945*I)*Pi*yp^12 - 
          141150*Pi^2*yp^12 + (547650*I)*Pi^3*yp^12 + 26145*Pi^4*yp^12 - 
          705580*yp^13 - (573780*I)*Pi*yp^13 - 65400*Pi^2*yp^13 - 
          (112680*I)*Pi^3*yp^13 - 36216*Pi^4*yp^13 + 101895*yp^14 + 
          (41715*I)*Pi*yp^14 - 14850*Pi^2*yp^14 - (810*I)*Pi^3*yp^14 + 
          387*Pi^4*yp^14 - 19440*Pi^2*Log[2] + 286560*yp*Log[2] - 
          (88200*I)*Pi*yp*Log[2] + 270000*Pi^2*yp*Log[2] - 
          (82080*I)*Pi^3*yp*Log[2] - 745920*yp^2*Log[2] + 
          (347040*I)*Pi*yp^2*Log[2] - 1620720*Pi^2*yp^2*Log[2] + 
          (95040*I)*Pi^3*yp^2*Log[2] + 8184960*yp^3*Log[2] - 
          (8372880*I)*Pi*yp^3*Log[2] + 4194720*Pi^2*yp^3*Log[2] - 
          (250560*I)*Pi^3*yp^3*Log[2] - 57094080*yp^4*Log[2] - 
          (42674400*I)*Pi*yp^4*Log[2] + 2329200*Pi^2*yp^4*Log[2] - 
          (8640*I)*Pi^3*yp^4*Log[2] + 76509600*yp^5*Log[2] - 
          (86029560*I)*Pi*yp^5*Log[2] - 219887280*Pi^2*yp^5*Log[2] - 
          (470880*I)*Pi^3*yp^5*Log[2] + 399569280*yp^6*Log[2] - 
          (282813120*I)*Pi*yp^6*Log[2] + 235977840*Pi^2*yp^6*Log[2] - 
          (35475840*I)*Pi^3*yp^6*Log[2] + 513496320*yp^7*Log[2] - 
          (461299680*I)*Pi*yp^7*Log[2] - 263672640*Pi^2*yp^7*Log[2] + 
          (107775360*I)*Pi^3*yp^7*Log[2] + 399569280*yp^8*Log[2] - 
          (282813120*I)*Pi*yp^8*Log[2] + 235977840*Pi^2*yp^8*Log[2] - 
          (35475840*I)*Pi^3*yp^8*Log[2] + 76509600*yp^9*Log[2] - 
          (86029560*I)*Pi*yp^9*Log[2] - 219887280*Pi^2*yp^9*Log[2] - 
          (470880*I)*Pi^3*yp^9*Log[2] - 57094080*yp^10*Log[2] - 
          (42674400*I)*Pi*yp^10*Log[2] + 2329200*Pi^2*yp^10*Log[2] - 
          (8640*I)*Pi^3*yp^10*Log[2] + 8184960*yp^11*Log[2] - 
          (8372880*I)*Pi*yp^11*Log[2] + 4194720*Pi^2*yp^11*Log[2] - 
          (250560*I)*Pi^3*yp^11*Log[2] - 745920*yp^12*Log[2] + 
          (347040*I)*Pi*yp^12*Log[2] - 1620720*Pi^2*yp^12*Log[2] + 
          (95040*I)*Pi^3*yp^12*Log[2] + 286560*yp^13*Log[2] - 
          (88200*I)*Pi*yp^13*Log[2] + 270000*Pi^2*yp^13*Log[2] - 
          (82080*I)*Pi^3*yp^13*Log[2] - 19440*Pi^2*yp^14*Log[2] + 
          86400*yp*Log[2]^2 + (99360*I)*Pi*yp*Log[2]^2 + 
          82080*Pi^2*yp*Log[2]^2 + 306720*yp^2*Log[2]^2 - 
          (397440*I)*Pi*yp^2*Log[2]^2 - 51840*Pi^2*yp^2*Log[2]^2 + 
          7450560*yp^3*Log[2]^2 + (3896640*I)*Pi*yp^3*Log[2]^2 + 
          233280*Pi^2*yp^3*Log[2]^2 + 49445280*yp^4*Log[2]^2 - 
          (8484480*I)*Pi*yp^4*Log[2]^2 - 7309440*Pi^2*yp^4*Log[2]^2 + 
          71809920*yp^5*Log[2]^2 - (202828320*I)*Pi*yp^5*Log[2]^2 - 
          13284000*Pi^2*yp^5*Log[2]^2 + 275388480*yp^6*Log[2]^2 + 
          (619349760*I)*Pi*yp^6*Log[2]^2 + 82563840*Pi^2*yp^6*Log[2]^2 + 
          491587200*yp^7*Log[2]^2 + (344580480*I)*Pi*yp^7*Log[2]^2 - 
          248330880*Pi^2*yp^7*Log[2]^2 + 275388480*yp^8*Log[2]^2 + 
          (619349760*I)*Pi*yp^8*Log[2]^2 + 82563840*Pi^2*yp^8*Log[2]^2 + 
          71809920*yp^9*Log[2]^2 - (202828320*I)*Pi*yp^9*Log[2]^2 - 
          13284000*Pi^2*yp^9*Log[2]^2 + 49445280*yp^10*Log[2]^2 - 
          (8484480*I)*Pi*yp^10*Log[2]^2 - 7309440*Pi^2*yp^10*Log[2]^2 + 
          7450560*yp^11*Log[2]^2 + (3896640*I)*Pi*yp^11*Log[2]^2 + 
          233280*Pi^2*yp^11*Log[2]^2 + 306720*yp^12*Log[2]^2 - 
          (397440*I)*Pi*yp^12*Log[2]^2 - 51840*Pi^2*yp^12*Log[2]^2 + 
          86400*yp^13*Log[2]^2 + (99360*I)*Pi*yp^13*Log[2]^2 + 
          82080*Pi^2*yp^13*Log[2]^2 + 25920*yp*Log[2]^3 + 
          (25920*I)*Pi*yp*Log[2]^3 - 668160*yp^2*Log[2]^3 - 
          (241920*I)*Pi*yp^2*Log[2]^3 + 1296000*yp^3*Log[2]^3 - 
          (224640*I)*Pi*yp^3*Log[2]^3 + 6428160*yp^4*Log[2]^3 - 
          (10886400*I)*Pi*yp^4*Log[2]^3 + 73471680*yp^5*Log[2]^3 - 
          (26982720*I)*Pi*yp^5*Log[2]^3 - 359654400*yp^6*Log[2]^3 + 
          (134991360*I)*Pi*yp^6*Log[2]^3 - 432702720*yp^7*Log[2]^3 - 
          (122584320*I)*Pi*yp^7*Log[2]^3 - 359654400*yp^8*Log[2]^3 + 
          (134991360*I)*Pi*yp^8*Log[2]^3 + 73471680*yp^9*Log[2]^3 - 
          (26982720*I)*Pi*yp^9*Log[2]^3 + 6428160*yp^10*Log[2]^3 - 
          (10886400*I)*Pi*yp^10*Log[2]^3 + 1296000*yp^11*Log[2]^3 - 
          (224640*I)*Pi*yp^11*Log[2]^3 - 668160*yp^12*Log[2]^3 - 
          (241920*I)*Pi*yp^12*Log[2]^3 + 25920*yp^13*Log[2]^3 + 
          (25920*I)*Pi*yp^13*Log[2]^3 + 207360*yp^2*Log[2]^4 + 
          345600*yp^3*Log[2]^4 + 1589760*yp^4*Log[2]^4 + 
          14100480*yp^5*Log[2]^4 - 72576000*yp^6*Log[2]^4 - 
          28892160*yp^7*Log[2]^4 - 72576000*yp^8*Log[2]^4 + 
          14100480*yp^9*Log[2]^4 + 1589760*yp^10*Log[2]^4 + 
          345600*yp^11*Log[2]^4 + 207360*yp^12*Log[2]^4 + 16200*Zeta[3] + 
          (19440*I)*Pi*Zeta[3] + 187920*yp*Zeta[3] + (220320*I)*Pi*yp*
           Zeta[3] - 1351080*yp^2*Zeta[3] - (848880*I)*Pi*yp^2*Zeta[3] - 
          6622560*yp^3*Zeta[3] + (1944000*I)*Pi*yp^3*Zeta[3] + 
          41972040*yp^4*Zeta[3] - (28674000*I)*Pi*yp^4*Zeta[3] + 
          37793520*yp^5*Zeta[3] - (15564960*I)*Pi*yp^5*Zeta[3] + 
          65531160*yp^6*Zeta[3] - (249188400*I)*Pi*yp^6*Zeta[3] + 
          149618880*yp^7*Zeta[3] + (106427520*I)*Pi*yp^7*Zeta[3] + 
          65531160*yp^8*Zeta[3] - (249188400*I)*Pi*yp^8*Zeta[3] + 
          37793520*yp^9*Zeta[3] - (15564960*I)*Pi*yp^9*Zeta[3] + 
          41972040*yp^10*Zeta[3] - (28674000*I)*Pi*yp^10*Zeta[3] - 
          6622560*yp^11*Zeta[3] + (1944000*I)*Pi*yp^11*Zeta[3] - 
          1351080*yp^12*Zeta[3] - (848880*I)*Pi*yp^12*Zeta[3] + 
          187920*yp^13*Zeta[3] + (220320*I)*Pi*yp^13*Zeta[3] + 
          16200*yp^14*Zeta[3] + (19440*I)*Pi*yp^14*Zeta[3] + 
          142560*yp*Log[2]*Zeta[3] + 1710720*yp^2*Log[2]*Zeta[3] - 
          2617920*yp^3*Log[2]*Zeta[3] + 37998720*yp^4*Log[2]*Zeta[3] + 
          42366240*yp^5*Log[2]*Zeta[3] + 384963840*yp^6*Log[2]*Zeta[3] + 
          132554880*yp^7*Log[2]*Zeta[3] + 384963840*yp^8*Log[2]*Zeta[3] + 
          42366240*yp^9*Log[2]*Zeta[3] + 37998720*yp^10*Log[2]*Zeta[3] - 
          2617920*yp^11*Log[2]*Zeta[3] + 1710720*yp^12*Log[2]*Zeta[3] + 
          142560*yp^13*Log[2]*Zeta[3]))/(405*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
       Log[x]*((512*(1 - 14*yp + 58*yp^2 - 406*yp^3 + 1423*yp^4 - 3164*yp^5 + 
            8300*yp^6 - 3164*yp^7 + 1423*yp^8 - 406*yp^9 + 58*yp^10 - 
            14*yp^11 + yp^12)*H[-1, -1, -1, yp])/((-1 + yp)^6*yp^2*
           (1 + yp)^2) - (128*(1 - 10*yp + 22*yp^2 + 126*yp^3 + 2783*yp^4 - 
            5236*yp^5 + 12820*yp^6 - 5236*yp^7 + 2783*yp^8 + 126*yp^9 + 
            22*yp^10 - 10*yp^11 + yp^12)*H[-1, -1, 0, yp])/
          ((-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (256*(1 - 16*yp + 61*yp^2 - 800*yp^3 - 1598*yp^4 - 3488*yp^5 - 
            1598*yp^6 - 800*yp^7 + 61*yp^8 - 16*yp^9 + yp^10)*
           H[-1, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (128*(1 - 10*yp + 22*yp^2 + 126*yp^3 + 2783*yp^4 - 5236*yp^5 + 
            12820*yp^6 - 5236*yp^7 + 2783*yp^8 + 126*yp^9 + 22*yp^10 - 
            10*yp^11 + yp^12)*H[-1, 0, -1, yp])/((-1 + yp)^6*yp^2*
           (1 + yp)^2) - (128*(1 + 30*yp - 211*yp^2 + 872*yp^3 - 46*yp^4 - 
            5388*yp^5 - 46*yp^6 + 872*yp^7 - 211*yp^8 + 30*yp^9 + yp^10)*
           H[-1, 0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^2) - 
         (128*(1 - 6*yp + 69*yp^2 - 152*yp^3 + 4154*yp^4 + 3132*yp^5 + 
            4154*yp^6 - 152*yp^7 + 69*yp^8 - 6*yp^9 + yp^10)*H[-1, 0, 1, yp])/
          ((-1 + yp)^4*yp^2*(1 + yp)^2) + 
         (256*(1 - 16*yp + 61*yp^2 - 800*yp^3 - 1598*yp^4 - 3488*yp^5 - 
            1598*yp^6 - 800*yp^7 + 61*yp^8 - 16*yp^9 + yp^10)*
           H[-1, 1, -1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (128*(1 - 6*yp + 69*yp^2 - 152*yp^3 + 4154*yp^4 + 3132*yp^5 + 
            4154*yp^6 - 152*yp^7 + 69*yp^8 - 6*yp^9 + yp^10)*H[-1, 1, 0, yp])/
          ((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (512*(5 + 4*yp + 324*yp^2 + 2876*yp^3 + 3310*yp^4 + 2876*yp^5 + 
            324*yp^6 + 4*yp^7 + 5*yp^8)*H[-1, 1, 1, yp])/
          ((-1 + yp)^4*yp*(1 + yp)^2) - (256*(1 - 2*yp + 13*yp^2 + 
            1384*yp^3 - 2062*yp^4 + 7476*yp^5 - 2062*yp^6 + 1384*yp^7 + 
            13*yp^8 - 2*yp^9 + yp^10)*H[0, -1, -1, yp])/((-1 + yp)^6*yp*
           (1 + yp)^2) - (512*(9 - 52*yp^2 + 512*yp^3 - 2474*yp^4 + 
            512*yp^5 - 52*yp^6 + 9*yp^8)*H[0, -1, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^2) - (256*(1 + 34*yp + 15*yp^2 + 1244*yp^3 + 
            15*yp^4 + 34*yp^5 + yp^6)*H[0, -1, 1, yp])/((-1 + yp)^4*yp) - 
         (512*(9 - 52*yp^2 + 512*yp^3 - 2474*yp^4 + 512*yp^5 - 52*yp^6 + 
            9*yp^8)*H[0, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^2) + 
         (64*(3 + 16*yp + 126*yp^2 + 848*yp^3 + 3821*yp^4 - 9056*yp^5 - 
            7900*yp^6 - 9056*yp^7 + 3821*yp^8 + 848*yp^9 + 126*yp^10 + 
            16*yp^11 + 3*yp^12)*H[0, 0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
         (128*(3 - 20*yp + 54*yp^2 + 1020*yp^3 + 2189*yp^4 - 3048*yp^5 + 
            7796*yp^6 - 3048*yp^7 + 2189*yp^8 + 1020*yp^9 + 54*yp^10 - 
            20*yp^11 + 3*yp^12)*H[0, 0, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^4) - 
         (256*(1 + 34*yp + 15*yp^2 + 1244*yp^3 + 15*yp^4 + 34*yp^5 + yp^6)*
           H[0, 1, -1, yp])/((-1 + yp)^4*yp) + 
         (128*(3 - 20*yp + 54*yp^2 + 1020*yp^3 + 2189*yp^4 - 3048*yp^5 + 
            7796*yp^6 - 3048*yp^7 + 2189*yp^8 + 1020*yp^9 + 54*yp^10 - 
            20*yp^11 + 3*yp^12)*H[0, 1, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
         (512*(1 - 28*yp - 14*yp^2 - 108*yp^3 - 81*yp^4 - 888*yp^5 + 
            6332*yp^6 - 888*yp^7 - 81*yp^8 - 108*yp^9 - 14*yp^10 - 28*yp^11 + 
            yp^12)*H[0, 1, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
         (512*(1 - 15*yp + 60*yp^2 - 419*yp^3 + 39*yp^4 - 1102*yp^5 + 
            824*yp^6 - 1102*yp^7 + 39*yp^8 - 419*yp^9 + 60*yp^10 - 15*yp^11 + 
            yp^12)*H[1, -1, -1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (128*(1 - 12*yp + 117*yp^2 - 96*yp^3 + 2442*yp^4 - 5928*yp^5 + 
            2442*yp^6 - 96*yp^7 + 117*yp^8 - 12*yp^9 + yp^10)*
           H[1, -1, 0, yp])/((-1 + yp)^6*yp^2) + 
         (256*(1 - 18*yp - 11*yp^2 - 968*yp^3 - 4214*yp^4 - 8524*yp^5 - 
            4214*yp^6 - 968*yp^7 - 11*yp^8 - 18*yp^9 + yp^10)*
           H[1, -1, 1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (128*(1 - 12*yp + 117*yp^2 - 96*yp^3 + 2442*yp^4 - 5928*yp^5 + 
            2442*yp^6 - 96*yp^7 + 117*yp^8 - 12*yp^9 + yp^10)*
           H[1, 0, -1, yp])/((-1 + yp)^6*yp^2) + 
         (256*(1 - 6*yp + 125*yp^2 + 440*yp^3 + 1922*yp^4 + 1180*yp^5 + 
            1922*yp^6 + 440*yp^7 + 125*yp^8 - 6*yp^9 + yp^10)*H[1, 0, 0, yp])/
          ((-1 + yp)^4*yp*(1 + yp)^4) - (128*(1 - 12*yp + 107*yp^2 - 
            248*yp^3 + 1977*yp^4 - 948*yp^5 + 2011*yp^6 - 22160*yp^7 + 
            2011*yp^8 - 948*yp^9 + 1977*yp^10 - 248*yp^11 + 107*yp^12 - 
            12*yp^13 + yp^14)*H[1, 0, 1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) + 
         (256*(1 - 18*yp - 11*yp^2 - 968*yp^3 - 4214*yp^4 - 8524*yp^5 - 
            4214*yp^6 - 968*yp^7 - 11*yp^8 - 18*yp^9 + yp^10)*
           H[1, 1, -1, yp])/((-1 + yp)^4*yp^2*(1 + yp)^2) - 
         (128*(1 - 12*yp + 107*yp^2 - 248*yp^3 + 1977*yp^4 - 948*yp^5 + 
            2011*yp^6 - 22160*yp^7 + 2011*yp^8 - 948*yp^9 + 1977*yp^10 - 
            248*yp^11 + 107*yp^12 - 12*yp^13 + yp^14)*H[1, 1, 0, yp])/
          ((-1 + yp)^6*yp^2*(1 + yp)^4) - 
         (512*(3 + 60*yp + 342*yp^2 + 3084*yp^3 + 2829*yp^4 - 1096*yp^5 - 
            18636*yp^6 - 1096*yp^7 + 2829*yp^8 + 3084*yp^9 + 342*yp^10 + 
            60*yp^11 + 3*yp^12)*H[1, 1, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
         (128*H[0, -1, yp]*((3*I)*Pi + 290*yp + (210*I)*Pi*yp - 1144*yp^2 - 
            (537*I)*Pi*yp^2 + 1000*yp^3 + (1560*I)*Pi*yp^3 + 1656*yp^4 + 
            (1302*I)*Pi*yp^4 + 51692*yp^5 - (17364*I)*Pi*yp^5 + 1656*yp^6 + 
            (1302*I)*Pi*yp^6 + 1000*yp^7 + (1560*I)*Pi*yp^7 - 1144*yp^8 - 
            (537*I)*Pi*yp^8 + 290*yp^9 + (210*I)*Pi*yp^9 + (3*I)*Pi*yp^10 - 
            216*yp*Log[2] + 1248*yp^3*Log[2] - 12288*yp^4*Log[2] + 
            59376*yp^5*Log[2] - 12288*yp^6*Log[2] + 1248*yp^7*Log[2] - 
            216*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
         (64*H[-1, 0, yp]*((3*I)*Pi - (18*I)*Pi*yp + 580*yp^2 + 
            (426*I)*Pi*yp^2 - 2288*yp^3 - (3306*I)*Pi*yp^3 + 2000*yp^4 + 
            (16125*I)*Pi*yp^4 + 3312*yp^5 - (25860*I)*Pi*yp^5 + 103384*yp^6 + 
            (12972*I)*Pi*yp^6 + 3312*yp^7 - (25860*I)*Pi*yp^7 + 2000*yp^8 + 
            (16125*I)*Pi*yp^8 - 2288*yp^9 - (3306*I)*Pi*yp^9 + 580*yp^10 + 
            (426*I)*Pi*yp^10 - (18*I)*Pi*yp^11 + (3*I)*Pi*yp^12 - 
            12*yp*Log[2] - 360*yp^2*Log[2] + 2532*yp^3*Log[2] - 
            10464*yp^4*Log[2] + 552*yp^5*Log[2] + 64656*yp^6*Log[2] + 
            552*yp^7*Log[2] - 10464*yp^8*Log[2] + 2532*yp^9*Log[2] - 
            360*yp^10*Log[2] - 12*yp^11*Log[2]))/(3*(-1 + yp)^6*yp^2*
           (1 + yp)^2) - (128*H[0, 1, yp]*(-47 + (9*I)*Pi + 138*yp - 
            (156*I)*Pi*yp - 1082*yp^2 + (306*I)*Pi*yp^2 + 1122*yp^3 + 
            (3348*I)*Pi*yp^3 - 17009*yp^4 + (6759*I)*Pi*yp^4 - 44268*yp^5 - 
            (21624*I)*Pi*yp^5 - 49740*yp^6 + (47292*I)*Pi*yp^6 - 44268*yp^7 - 
            (21624*I)*Pi*yp^7 - 17009*yp^8 + (6759*I)*Pi*yp^8 + 1122*yp^9 + 
            (3348*I)*Pi*yp^9 - 1082*yp^10 + (306*I)*Pi*yp^10 + 138*yp^11 - 
            (156*I)*Pi*yp^11 - 47*yp^12 + (9*I)*Pi*yp^12 - 18*Log[2] + 
            120*yp*Log[2] - 324*yp^2*Log[2] - 6120*yp^3*Log[2] - 
            13134*yp^4*Log[2] + 18288*yp^5*Log[2] - 46776*yp^6*Log[2] + 
            18288*yp^7*Log[2] - 13134*yp^8*Log[2] - 6120*yp^9*Log[2] - 
            324*yp^10*Log[2] + 120*yp^11*Log[2] - 18*yp^12*Log[2]))/
          (3*(-1 + yp)^6*yp*(1 + yp)^4) + (128*H[-1, -1, yp]*
           (-9 - (3*I)*Pi + 102*yp - (42*I)*Pi*yp - 614*yp^2 - 
            (162*I)*Pi*yp^2 + 1966*yp^3 + (3102*I)*Pi*yp^3 - 4951*yp^4 - 
            (1053*I)*Pi*yp^4 + 8172*yp^5 + (12*I)*Pi*yp^5 - 46196*yp^6 + 
            (8580*I)*Pi*yp^6 + 8172*yp^7 + (12*I)*Pi*yp^7 - 4951*yp^8 - 
            (1053*I)*Pi*yp^8 + 1966*yp^9 + (3102*I)*Pi*yp^9 - 614*yp^10 - 
            (162*I)*Pi*yp^10 + 102*yp^11 - (42*I)*Pi*yp^11 - 9*yp^12 - 
            (3*I)*Pi*yp^12 - 6*Log[2] + 60*yp*Log[2] - 132*yp^2*Log[2] - 
            756*yp^3*Log[2] - 16698*yp^4*Log[2] + 31416*yp^5*Log[2] - 
            76920*yp^6*Log[2] + 31416*yp^7*Log[2] - 16698*yp^8*Log[2] - 
            756*yp^9*Log[2] - 132*yp^10*Log[2] + 60*yp^11*Log[2] - 
            6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (128*H[1, -1, yp]*(9 + (3*I)*Pi - 102*yp + (36*I)*Pi*yp + 34*yp^2 - 
            (258*I)*Pi*yp^2 + 322*yp^3 - (2028*I)*Pi*yp^3 + 2951*yp^4 - 
            (2067*I)*Pi*yp^4 - 11484*yp^5 - (2616*I)*Pi*yp^5 - 57188*yp^6 + 
            (26148*I)*Pi*yp^6 - 11484*yp^7 - (2616*I)*Pi*yp^7 + 2951*yp^8 - 
            (2067*I)*Pi*yp^8 + 322*yp^9 - (2028*I)*Pi*yp^9 + 34*yp^10 - 
            (258*I)*Pi*yp^10 - 102*yp^11 + (36*I)*Pi*yp^11 + 9*yp^12 + 
            (3*I)*Pi*yp^12 + 6*Log[2] - 60*yp*Log[2] + 564*yp^2*Log[2] + 
            756*yp^3*Log[2] + 14202*yp^4*Log[2] - 6840*yp^5*Log[2] - 
            41832*yp^6*Log[2] - 6840*yp^7*Log[2] + 14202*yp^8*Log[2] + 
            756*yp^9*Log[2] + 564*yp^10*Log[2] - 60*yp^11*Log[2] + 
            6*yp^12*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (128*H[-1, 1, yp]*(9 - 102*yp + (60*I)*Pi*yp + 34*yp^2 - 
            (264*I)*Pi*yp^2 + 322*yp^3 + (204*I)*Pi*yp^3 + 2951*yp^4 - 
            (15072*I)*Pi*yp^4 - 11484*yp^5 + (25848*I)*Pi*yp^5 - 57188*yp^6 - 
            (21552*I)*Pi*yp^6 - 11484*yp^7 + (25848*I)*Pi*yp^7 + 2951*yp^8 - 
            (15072*I)*Pi*yp^8 + 322*yp^9 + (204*I)*Pi*yp^9 + 34*yp^10 - 
            (264*I)*Pi*yp^10 - 102*yp^11 + (60*I)*Pi*yp^11 + 9*yp^12 + 
            6*Log[2] - 48*yp*Log[2] + 492*yp^2*Log[2] - 1776*yp^3*Log[2] + 
            27162*yp^4*Log[2] - 31968*yp^5*Log[2] + 12264*yp^6*Log[2] - 
            31968*yp^7*Log[2] + 27162*yp^8*Log[2] - 1776*yp^9*Log[2] + 
            492*yp^10*Log[2] - 48*yp^11*Log[2] + 6*yp^12*Log[2]))/
          (3*(-1 + yp)^6*yp^2*(1 + yp)^2) + 
         (64*H[0, 0, yp]*(47 - (12*I)*Pi - 428*yp - (60*I)*Pi*yp + 
            1646*yp^2 - (192*I)*Pi*yp^2 - 124*yp^3 - (4044*I)*Pi*yp^3 + 
            14497*yp^4 - (10644*I)*Pi*yp^4 - 11736*yp^5 + (34824*I)*Pi*yp^5 - 
            56956*yp^6 - (15168*I)*Pi*yp^6 - 11736*yp^7 + (34824*I)*Pi*yp^7 + 
            14497*yp^8 - (10644*I)*Pi*yp^8 - 124*yp^9 - (4044*I)*Pi*yp^9 + 
            1646*yp^10 - (192*I)*Pi*yp^10 - 428*yp^11 - (60*I)*Pi*yp^11 + 
            47*yp^12 - (12*I)*Pi*yp^12 + 18*Log[2] + 96*yp*Log[2] + 
            756*yp^2*Log[2] + 5088*yp^3*Log[2] + 22926*yp^4*Log[2] - 
            54336*yp^5*Log[2] - 47400*yp^6*Log[2] - 54336*yp^7*Log[2] + 
            22926*yp^8*Log[2] + 5088*yp^9*Log[2] + 756*yp^10*Log[2] + 
            96*yp^11*Log[2] + 18*yp^12*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^4) - (64*H[1, 0, yp]*((-3*I)*Pi - 94*yp + (36*I)*Pi*yp + 
            276*yp^2 - (273*I)*Pi*yp^2 - 2164*yp^3 + (2856*I)*Pi*yp^3 + 
            2244*yp^4 - (1851*I)*Pi*yp^4 - 34018*yp^5 + (18204*I)*Pi*yp^5 - 
            88536*yp^6 - (47025*I)*Pi*yp^6 - 99480*yp^7 + (56112*I)*Pi*yp^7 - 
            88536*yp^8 - (47025*I)*Pi*yp^8 - 34018*yp^9 + (18204*I)*Pi*yp^9 + 
            2244*yp^10 - (1851*I)*Pi*yp^10 - 2164*yp^11 + (2856*I)*Pi*yp^11 + 
            276*yp^12 - (273*I)*Pi*yp^12 - 94*yp^13 + (36*I)*Pi*yp^13 - 
            (3*I)*Pi*yp^14 - 24*yp*Log[2] + 192*yp^2*Log[2] - 
            3312*yp^3*Log[2] - 4416*yp^4*Log[2] - 28008*yp^5*Log[2] + 
            53376*yp^6*Log[2] - 35616*yp^7*Log[2] + 53376*yp^8*Log[2] - 
            28008*yp^9*Log[2] - 4416*yp^10*Log[2] - 3312*yp^11*Log[2] + 
            192*yp^12*Log[2] - 24*yp^13*Log[2]))/(3*(-1 + yp)^6*yp^2*
           (1 + yp)^4) - (128*H[1, 1, yp]*(9 - 178*yp + (78*I)*Pi*yp + 
            115*yp^2 - (456*I)*Pi*yp^2 - 1876*yp^3 + (348*I)*Pi*yp^3 + 
            5873*yp^4 - (8232*I)*Pi*yp^4 - 39278*yp^5 + (9426*I)*Pi*yp^5 - 
            165741*yp^6 - (28176*I)*Pi*yp^6 - 236824*yp^7 + 
            (103176*I)*Pi*yp^7 - 165741*yp^8 - (28176*I)*Pi*yp^8 - 
            39278*yp^9 + (9426*I)*Pi*yp^9 + 5873*yp^10 - (8232*I)*Pi*yp^10 - 
            1876*yp^11 + (348*I)*Pi*yp^11 + 115*yp^12 - (456*I)*Pi*yp^12 - 
            178*yp^13 + (78*I)*Pi*yp^13 + 9*yp^14 + 6*Log[2] - 72*yp*Log[2] + 
            642*yp^2*Log[2] - 1488*yp^3*Log[2] + 11862*yp^4*Log[2] - 
            5688*yp^5*Log[2] + 12066*yp^6*Log[2] - 132960*yp^7*Log[2] + 
            12066*yp^8*Log[2] - 5688*yp^9*Log[2] + 11862*yp^10*Log[2] - 
            1488*yp^11*Log[2] + 642*yp^12*Log[2] - 72*yp^13*Log[2] + 
            6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp^2*(1 + yp)^4) + 
         (32*H[-1, yp]*(90 + (162*I)*Pi + 3*Pi^2 - 1652*yp - (1944*I)*Pi*yp + 
            6420*yp^2 + (7164*I)*Pi*yp^2 - 306*Pi^2*yp^2 - 9956*yp^3 - 
            (7416*I)*Pi*yp^3 - 9408*Pi^2*yp^3 - 79354*yp^4 + 
            (37854*I)*Pi*yp^4 + 59949*Pi^2*yp^4 + 195928*yp^5 - 
            (156528*I)*Pi*yp^5 - 141120*Pi^2*yp^5 + 145688*yp^6 - 
            (422136*I)*Pi*yp^6 + 194052*Pi^2*yp^6 + 195928*yp^7 - 
            (156528*I)*Pi*yp^7 - 141120*Pi^2*yp^7 - 79354*yp^8 + 
            (37854*I)*Pi*yp^8 + 59949*Pi^2*yp^8 - 9956*yp^9 - 
            (7416*I)*Pi*yp^9 - 9408*Pi^2*yp^9 + 6420*yp^10 + 
            (7164*I)*Pi*yp^10 - 306*Pi^2*yp^10 - 1652*yp^11 - 
            (1944*I)*Pi*yp^11 + 90*yp^12 + (162*I)*Pi*yp^12 + 3*Pi^2*yp^12 + 
            (36*I)*Pi*Log[2] - (216*I)*Pi*yp*Log[2] + 6960*yp^2*Log[2] + 
            (5112*I)*Pi*yp^2*Log[2] - 27456*yp^3*Log[2] - (39672*I)*Pi*yp^3*
             Log[2] + 24000*yp^4*Log[2] + (193500*I)*Pi*yp^4*Log[2] + 
            39744*yp^5*Log[2] - (310320*I)*Pi*yp^5*Log[2] + 
            1240608*yp^6*Log[2] + (155664*I)*Pi*yp^6*Log[2] + 
            39744*yp^7*Log[2] - (310320*I)*Pi*yp^7*Log[2] + 
            24000*yp^8*Log[2] + (193500*I)*Pi*yp^8*Log[2] - 
            27456*yp^9*Log[2] - (39672*I)*Pi*yp^9*Log[2] + 
            6960*yp^10*Log[2] + (5112*I)*Pi*yp^10*Log[2] - (216*I)*Pi*yp^11*
             Log[2] + (36*I)*Pi*yp^12*Log[2] - 72*yp*Log[2]^2 - 
            2160*yp^2*Log[2]^2 + 15192*yp^3*Log[2]^2 - 62784*yp^4*Log[2]^2 + 
            3312*yp^5*Log[2]^2 + 387936*yp^6*Log[2]^2 + 3312*yp^7*Log[2]^2 - 
            62784*yp^8*Log[2]^2 + 15192*yp^9*Log[2]^2 - 2160*yp^10*Log[2]^2 - 
            72*yp^11*Log[2]^2))/(9*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
         (16*H[0, yp]*(-343 + (900*I)*Pi + 144*Pi^2 - 2804*yp - 
            (4656*I)*Pi*yp - 288*Pi^2*yp - 18446*yp^2 + (16008*I)*Pi*yp^2 + 
            4032*Pi^2*yp^2 - 32676*yp^3 + (50832*I)*Pi*yp^3 + 
            19296*Pi^2*yp^3 - 303545*yp^4 + (164412*I)*Pi*yp^4 + 
            79344*Pi^2*yp^4 - 1383784*yp^5 - (193632*I)*Pi*yp^5 - 
            215616*Pi^2*yp^5 - 2193860*yp^6 - (657552*I)*Pi*yp^6 + 
            521088*Pi^2*yp^6 - 1383784*yp^7 - (193632*I)*Pi*yp^7 - 
            215616*Pi^2*yp^7 - 303545*yp^8 + (164412*I)*Pi*yp^8 + 
            79344*Pi^2*yp^8 - 32676*yp^9 + (50832*I)*Pi*yp^9 + 
            19296*Pi^2*yp^9 - 18446*yp^10 + (16008*I)*Pi*yp^10 + 
            4032*Pi^2*yp^10 - 2804*yp^11 - (4656*I)*Pi*yp^11 - 
            288*Pi^2*yp^11 - 343*yp^12 + (900*I)*Pi*yp^12 + 144*Pi^2*yp^12 - 
            1128*Log[2] + (288*I)*Pi*Log[2] + 10272*yp*Log[2] + 
            (1440*I)*Pi*yp*Log[2] - 39504*yp^2*Log[2] + (4608*I)*Pi*yp^2*
             Log[2] + 2976*yp^3*Log[2] + (97056*I)*Pi*yp^3*Log[2] - 
            347928*yp^4*Log[2] + (255456*I)*Pi*yp^4*Log[2] + 
            281664*yp^5*Log[2] - (835776*I)*Pi*yp^5*Log[2] + 
            1366944*yp^6*Log[2] + (364032*I)*Pi*yp^6*Log[2] + 
            281664*yp^7*Log[2] - (835776*I)*Pi*yp^7*Log[2] - 
            347928*yp^8*Log[2] + (255456*I)*Pi*yp^8*Log[2] + 
            2976*yp^9*Log[2] + (97056*I)*Pi*yp^9*Log[2] - 
            39504*yp^10*Log[2] + (4608*I)*Pi*yp^10*Log[2] + 
            10272*yp^11*Log[2] + (1440*I)*Pi*yp^11*Log[2] - 
            1128*yp^12*Log[2] + (288*I)*Pi*yp^12*Log[2] - 216*Log[2]^2 - 
            1152*yp*Log[2]^2 - 9072*yp^2*Log[2]^2 - 61056*yp^3*Log[2]^2 - 
            275112*yp^4*Log[2]^2 + 652032*yp^5*Log[2]^2 + 
            568800*yp^6*Log[2]^2 + 652032*yp^7*Log[2]^2 - 
            275112*yp^8*Log[2]^2 - 61056*yp^9*Log[2]^2 - 
            9072*yp^10*Log[2]^2 - 1152*yp^11*Log[2]^2 - 216*yp^12*Log[2]^2))/
          (9*(-1 + yp)^6*yp*(1 + yp)^4) + 
         (32*H[1, yp]*(90 + (162*I)*Pi + 3*Pi^2 - 1129*yp - (2520*I)*Pi*yp - 
            138*Pi^2*yp + 6010*yp^2 + (8094*I)*Pi*yp^2 - 15*Pi^2*yp^2 + 
            19678*yp^3 - (11040*I)*Pi*yp^3 - 14052*Pi^2*yp^3 - 60170*yp^4 - 
            (20646*I)*Pi*yp^4 + 21531*Pi^2*yp^4 + 330809*yp^5 - 
            (252648*I)*Pi*yp^5 - 109974*Pi^2*yp^5 + 1841974*yp^6 - 
            (503706*I)*Pi*yp^6 + 187377*Pi^2*yp^6 + 2877092*yp^7 - 
            (499776*I)*Pi*yp^7 - 415224*Pi^2*yp^7 + 1841974*yp^8 - 
            (503706*I)*Pi*yp^8 + 187377*Pi^2*yp^8 + 330809*yp^9 - 
            (252648*I)*Pi*yp^9 - 109974*Pi^2*yp^9 - 60170*yp^10 - 
            (20646*I)*Pi*yp^10 + 21531*Pi^2*yp^10 + 19678*yp^11 - 
            (11040*I)*Pi*yp^11 - 14052*Pi^2*yp^11 + 6010*yp^12 + 
            (8094*I)*Pi*yp^12 - 15*Pi^2*yp^12 - 1129*yp^13 - 
            (2520*I)*Pi*yp^13 - 138*Pi^2*yp^13 + 90*yp^14 + 
            (162*I)*Pi*yp^14 + 3*Pi^2*yp^14 + (36*I)*Pi*Log[2] + 
            1128*yp*Log[2] - (432*I)*Pi*yp*Log[2] - 3312*yp^2*Log[2] + 
            (3276*I)*Pi*yp^2*Log[2] + 25968*yp^3*Log[2] - (34272*I)*Pi*yp^3*
             Log[2] - 26928*yp^4*Log[2] + (22212*I)*Pi*yp^4*Log[2] + 
            408216*yp^5*Log[2] - (218448*I)*Pi*yp^5*Log[2] + 
            1062432*yp^6*Log[2] + (564300*I)*Pi*yp^6*Log[2] + 
            1193760*yp^7*Log[2] - (673344*I)*Pi*yp^7*Log[2] + 
            1062432*yp^8*Log[2] + (564300*I)*Pi*yp^8*Log[2] + 
            408216*yp^9*Log[2] - (218448*I)*Pi*yp^9*Log[2] - 
            26928*yp^10*Log[2] + (22212*I)*Pi*yp^10*Log[2] + 
            25968*yp^11*Log[2] - (34272*I)*Pi*yp^11*Log[2] - 
            3312*yp^12*Log[2] + (3276*I)*Pi*yp^12*Log[2] + 
            1128*yp^13*Log[2] - (432*I)*Pi*yp^13*Log[2] + (36*I)*Pi*yp^14*
             Log[2] + 144*yp*Log[2]^2 - 1152*yp^2*Log[2]^2 + 
            19872*yp^3*Log[2]^2 + 26496*yp^4*Log[2]^2 + 168048*yp^5*
             Log[2]^2 - 320256*yp^6*Log[2]^2 + 213696*yp^7*Log[2]^2 - 
            320256*yp^8*Log[2]^2 + 168048*yp^9*Log[2]^2 + 
            26496*yp^10*Log[2]^2 + 19872*yp^11*Log[2]^2 - 
            1152*yp^12*Log[2]^2 + 144*yp^13*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
           (1 + yp)^4) + ((-2048*(2 - 7*yp + 14*yp^2 + 119*yp^3 + 256*yp^4 + 
              119*yp^5 + 14*yp^6 - 7*yp^7 + 2*yp^8)*H[-1, -1, yp])/
            ((-1 + yp)^4*yp*(1 + yp)^2) + (128*(1 - 68*yp^2 - 896*yp^3 - 
              1146*yp^4 - 896*yp^5 - 68*yp^6 + yp^8)*H[-1, 0, yp])/
            ((-1 + yp)^4*yp*(1 + yp)^2) - (256*(15 - 86*yp + 337*yp^2 + 
              1260*yp^3 + 337*yp^4 - 86*yp^5 + 15*yp^6)*H[-1, 1, yp])/
            ((-1 + yp)^4*yp) + (128*(1 - 68*yp^2 - 896*yp^3 - 1146*yp^4 - 
              896*yp^5 - 68*yp^6 + yp^8)*H[0, -1, yp])/((-1 + yp)^4*yp*
             (1 + yp)^2) - (512*(3 - 10*yp - 10*yp^2 - 10*yp^3 + 3*yp^4)*
             H[0, 0, yp])/(-1 + yp)^4 + (128*(1 - 24*yp - 36*yp^2 - 
              680*yp^3 - 826*yp^4 - 680*yp^5 - 36*yp^6 - 24*yp^7 + yp^8)*
             H[0, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^2) - 
           (256*(15 - 86*yp + 337*yp^2 + 1260*yp^3 + 337*yp^4 - 86*yp^5 + 
              15*yp^6)*H[1, -1, yp])/((-1 + yp)^4*yp) + 
           (128*(1 - 24*yp - 36*yp^2 - 680*yp^3 - 826*yp^4 - 680*yp^5 - 
              36*yp^6 - 24*yp^7 + yp^8)*H[1, 0, yp])/((-1 + yp)^4*yp*
             (1 + yp)^2) - (512*(7 - 16*yp + 108*yp^2 + 1264*yp^3 + 
              2010*yp^4 + 1264*yp^5 + 108*yp^6 - 16*yp^7 + 7*yp^8)*
             H[1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^2) + 
           (64*H[0, yp]*(6 + (3*I)*Pi - 12*yp + (42*I)*Pi*yp + 462*yp^2 - 
              (201*I)*Pi*yp^2 - 3728*yp^3 - (168*I)*Pi*yp^3 + 8748*yp^4 + 
              (198*I)*Pi*yp^4 + 7480*yp^5 + (252*I)*Pi*yp^5 + 8748*yp^6 + 
              (198*I)*Pi*yp^6 - 3728*yp^7 - (168*I)*Pi*yp^7 + 462*yp^8 - 
              (201*I)*Pi*yp^8 - 12*yp^9 + (42*I)*Pi*yp^9 + 6*yp^10 + 
              (3*I)*Pi*yp^10 - 144*yp*Log[2] + 480*yp^2*Log[2] + 
              768*yp^3*Log[2] - 480*yp^4*Log[2] - 1248*yp^5*Log[2] - 
              480*yp^6*Log[2] + 768*yp^7*Log[2] + 480*yp^8*Log[2] - 
              144*yp^9*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^2) + 
           (64*H[1, yp]*(15 - 130*yp - (72*I)*Pi*yp + 1194*yp^2 + 
              (384*I)*Pi*yp^2 - 538*yp^3 - (72*I)*Pi*yp^3 - 7791*yp^4 + 
              (3264*I)*Pi*yp^4 + 25244*yp^5 + (144*I)*Pi*yp^5 + 62316*yp^6 - 
              (7296*I)*Pi*yp^6 + 25244*yp^7 + (144*I)*Pi*yp^7 - 7791*yp^8 + 
              (3264*I)*Pi*yp^8 - 538*yp^9 - (72*I)*Pi*yp^9 + 1194*yp^10 + 
              (384*I)*Pi*yp^10 - 130*yp^11 - (72*I)*Pi*yp^11 + 15*yp^12 + 
              12*yp*Log[2] - 312*yp^2*Log[2] + 156*yp^3*Log[2] - 
              7584*yp^4*Log[2] + 5976*yp^5*Log[2] + 3504*yp^6*Log[2] + 
              5976*yp^7*Log[2] - 7584*yp^8*Log[2] + 156*yp^9*Log[2] - 
              312*yp^10*Log[2] + 12*yp^11*Log[2]))/(3*(-1 + yp)^6*yp^2*
             (1 + yp)^2) + (64*H[-1, yp]*(15 - 142*yp - (78*I)*Pi*yp + 
              1218*yp^2 + (300*I)*Pi*yp^2 - 1462*yp^3 + (330*I)*Pi*yp^3 - 
              335*yp^4 + (3600*I)*Pi*yp^4 + 7748*yp^5 - (252*I)*Pi*yp^5 + 
              47356*yp^6 - (7800*I)*Pi*yp^6 + 7748*yp^7 - (252*I)*Pi*yp^7 - 
              335*yp^8 + (3600*I)*Pi*yp^8 - 1462*yp^9 + (330*I)*Pi*yp^9 + 
              1218*yp^10 + (300*I)*Pi*yp^10 - 142*yp^11 - (78*I)*Pi*yp^11 + 
              15*yp^12 + 12*yp*Log[2] - 24*yp^2*Log[2] - 804*yp^3*Log[2] - 
              9120*yp^4*Log[2] + 6936*yp^5*Log[2] + 6000*yp^6*Log[2] + 
              6936*yp^7*Log[2] - 9120*yp^8*Log[2] - 804*yp^9*Log[2] - 
              24*yp^10*Log[2] + 12*yp^11*Log[2]))/(3*(-1 + yp)^6*yp^2*
             (1 + yp)^2) + (32*(87 + (27*I)*Pi - 776*yp - (408*I)*Pi*yp - 
              30*Pi^2*yp + 6366*yp^2 + (1998*I)*Pi*yp^2 - 12*Pi^2*yp^2 - 
              6632*yp^3 - (4728*I)*Pi*yp^3 - 294*Pi^2*yp^3 - 4999*yp^4 + 
              (15957*I)*Pi*yp^4 - 1488*Pi^2*yp^4 + 62704*yp^5 - 
              (22512*I)*Pi*yp^5 + 1860*Pi^2*yp^5 + 242852*yp^6 - 
              (91260*I)*Pi*yp^6 - 72*Pi^2*yp^6 + 62704*yp^7 - 
              (22512*I)*Pi*yp^7 + 1860*Pi^2*yp^7 - 4999*yp^8 + 
              (15957*I)*Pi*yp^8 - 1488*Pi^2*yp^8 - 6632*yp^9 - 
              (4728*I)*Pi*yp^9 - 294*Pi^2*yp^9 + 6366*yp^10 + 
              (1998*I)*Pi*yp^10 - 12*Pi^2*yp^10 - 776*yp^11 - 
              (408*I)*Pi*yp^11 - 30*Pi^2*yp^11 + 87*yp^12 + (27*I)*Pi*yp^12 + 
              72*yp*Log[2] + (36*I)*Pi*yp*Log[2] - 144*yp^2*Log[2] + 
              (504*I)*Pi*yp^2*Log[2] + 5544*yp^3*Log[2] - (2412*I)*Pi*yp^
                3*Log[2] - 44736*yp^4*Log[2] - (2016*I)*Pi*yp^4*Log[2] + 
              104976*yp^5*Log[2] + (2376*I)*Pi*yp^5*Log[2] + 89760*yp^6*Log[
                2] + (3024*I)*Pi*yp^6*Log[2] + 104976*yp^7*Log[2] + 
              (2376*I)*Pi*yp^7*Log[2] - 44736*yp^8*Log[2] - (2016*I)*Pi*yp^
                8*Log[2] + 5544*yp^9*Log[2] - (2412*I)*Pi*yp^9*Log[2] - 
              144*yp^10*Log[2] + (504*I)*Pi*yp^10*Log[2] + 72*yp^11*Log[2] + 
              (36*I)*Pi*yp^11*Log[2] - 864*yp^2*Log[2]^2 + 2880*yp^3*Log[2]^
                2 + 4608*yp^4*Log[2]^2 - 2880*yp^5*Log[2]^2 - 
              7488*yp^6*Log[2]^2 - 2880*yp^7*Log[2]^2 + 4608*yp^8*Log[2]^2 + 
              2880*yp^9*Log[2]^2 - 864*yp^10*Log[2]^2))/(9*(-1 + yp)^6*yp^2*
             (1 + yp)^2))*Log[u2m2] + 
         ((64*(3 - 28*yp + 294*yp^2 - 364*yp^3 + 205*yp^4 + 392*yp^5 + 
              11284*yp^6 + 392*yp^7 + 205*yp^8 - 364*yp^9 + 294*yp^10 - 
              28*yp^11 + 3*yp^12))/(3*(-1 + yp)^6*yp^2*(1 + yp)^2) - 
           (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*H[-1, yp])/
            ((-1 + yp)^4*yp) - (1024*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 
              8*yp^3 + yp^4)*H[1, yp])/((-1 + yp)^4*yp))*Log[u2m2]^2 + 
         (4*(4077 + (4158*I)*Pi - 342*Pi^2 - (108*I)*Pi^3 - 22732*yp - 
            (24012*I)*Pi*yp - 10248*Pi^2*yp + (936*I)*Pi^3*yp + 135247*yp^2 + 
            (80826*I)*Pi*yp^2 + 31950*Pi^2*yp^2 - (12420*I)*Pi^3*yp^2 + 
            416776*yp^3 - (214488*I)*Pi*yp^3 - 95952*Pi^2*yp^3 + 
            (58320*I)*Pi^3*yp^3 - 1128955*yp^4 - (327330*I)*Pi*yp^4 - 
            708966*Pi^2*yp^4 - (95724*I)*Pi^3*yp^4 + 4552716*yp^5 - 
            (3303540*I)*Pi*yp^5 - 1792632*Pi^2*yp^5 + (541656*I)*Pi^3*yp^5 + 
            17689023*yp^6 - (16788822*I)*Pi*yp^6 - 723474*Pi^2*yp^6 - 
            (1071396*I)*Pi^3*yp^6 + 23505264*yp^7 - (26978256*I)*Pi*yp^7 + 
            996000*Pi^2*yp^7 + (3516768*I)*Pi^3*yp^7 + 17689023*yp^8 - 
            (16788822*I)*Pi*yp^8 - 723474*Pi^2*yp^8 - (1071396*I)*Pi^3*yp^8 + 
            4552716*yp^9 - (3303540*I)*Pi*yp^9 - 1792632*Pi^2*yp^9 + 
            (541656*I)*Pi^3*yp^9 - 1128955*yp^10 - (327330*I)*Pi*yp^10 - 
            708966*Pi^2*yp^10 - (95724*I)*Pi^3*yp^10 + 416776*yp^11 - 
            (214488*I)*Pi*yp^11 - 95952*Pi^2*yp^11 + (58320*I)*Pi^3*yp^11 + 
            135247*yp^12 + (80826*I)*Pi*yp^12 + 31950*Pi^2*yp^12 - 
            (12420*I)*Pi^3*yp^12 - 22732*yp^13 - (24012*I)*Pi*yp^13 - 
            10248*Pi^2*yp^13 + (936*I)*Pi^3*yp^13 + 4077*yp^14 + 
            (4158*I)*Pi*yp^14 - 342*Pi^2*yp^14 - (108*I)*Pi^3*yp^14 + 
            8232*yp*Log[2] - (21600*I)*Pi*yp*Log[2] - 3456*Pi^2*yp*Log[2] + 
            67296*yp^2*Log[2] + (111744*I)*Pi*yp^2*Log[2] + 
            6912*Pi^2*yp^2*Log[2] + 442704*yp^3*Log[2] - (384192*I)*Pi*yp^3*
             Log[2] - 96768*Pi^2*yp^3*Log[2] + 784224*yp^4*Log[2] - 
            (1219968*I)*Pi*yp^4*Log[2] - 463104*Pi^2*yp^4*Log[2] + 
            7285080*yp^5*Log[2] - (3945888*I)*Pi*yp^5*Log[2] - 
            1904256*Pi^2*yp^5*Log[2] + 33210816*yp^6*Log[2] + 
            (4647168*I)*Pi*yp^6*Log[2] + 5174784*Pi^2*yp^6*Log[2] + 
            52652640*yp^7*Log[2] + (15781248*I)*Pi*yp^7*Log[2] - 
            12506112*Pi^2*yp^7*Log[2] + 33210816*yp^8*Log[2] + 
            (4647168*I)*Pi*yp^8*Log[2] + 5174784*Pi^2*yp^8*Log[2] + 
            7285080*yp^9*Log[2] - (3945888*I)*Pi*yp^9*Log[2] - 
            1904256*Pi^2*yp^9*Log[2] + 784224*yp^10*Log[2] - 
            (1219968*I)*Pi*yp^10*Log[2] - 463104*Pi^2*yp^10*Log[2] + 
            442704*yp^11*Log[2] - (384192*I)*Pi*yp^11*Log[2] - 
            96768*Pi^2*yp^11*Log[2] + 67296*yp^12*Log[2] + 
            (111744*I)*Pi*yp^12*Log[2] + 6912*Pi^2*yp^12*Log[2] + 
            8232*yp^13*Log[2] - (21600*I)*Pi*yp^13*Log[2] - 
            3456*Pi^2*yp^13*Log[2] + 13536*yp*Log[2]^2 - (3456*I)*Pi*yp*
             Log[2]^2 - 123264*yp^2*Log[2]^2 - (17280*I)*Pi*yp^2*Log[2]^2 + 
            474048*yp^3*Log[2]^2 - (55296*I)*Pi*yp^3*Log[2]^2 - 
            35712*yp^4*Log[2]^2 - (1164672*I)*Pi*yp^4*Log[2]^2 + 
            4175136*yp^5*Log[2]^2 - (3065472*I)*Pi*yp^5*Log[2]^2 - 
            3379968*yp^6*Log[2]^2 + (10029312*I)*Pi*yp^6*Log[2]^2 - 
            16403328*yp^7*Log[2]^2 - (4368384*I)*Pi*yp^7*Log[2]^2 - 
            3379968*yp^8*Log[2]^2 + (10029312*I)*Pi*yp^8*Log[2]^2 + 
            4175136*yp^9*Log[2]^2 - (3065472*I)*Pi*yp^9*Log[2]^2 - 
            35712*yp^10*Log[2]^2 - (1164672*I)*Pi*yp^10*Log[2]^2 + 
            474048*yp^11*Log[2]^2 - (55296*I)*Pi*yp^11*Log[2]^2 - 
            123264*yp^12*Log[2]^2 - (17280*I)*Pi*yp^12*Log[2]^2 + 
            13536*yp^13*Log[2]^2 - (3456*I)*Pi*yp^13*Log[2]^2 + 
            1728*yp*Log[2]^3 + 9216*yp^2*Log[2]^3 + 72576*yp^3*Log[2]^3 + 
            488448*yp^4*Log[2]^3 + 2200896*yp^5*Log[2]^3 - 
            5216256*yp^6*Log[2]^3 - 4550400*yp^7*Log[2]^3 - 
            5216256*yp^8*Log[2]^3 + 2200896*yp^9*Log[2]^3 + 
            488448*yp^10*Log[2]^3 + 72576*yp^11*Log[2]^3 + 
            9216*yp^12*Log[2]^3 + 1728*yp^13*Log[2]^3 + 1296*Zeta[3] + 
            12528*yp*Zeta[3] - 1296*yp^2*Zeta[3] + 190944*yp^3*Zeta[3] + 
            1102032*yp^4*Zeta[3] + 3436560*yp^5*Zeta[3] + 
            5091120*yp^6*Zeta[3] + 5106240*yp^7*Zeta[3] + 
            5091120*yp^8*Zeta[3] + 3436560*yp^9*Zeta[3] + 1102032*yp^10*
             Zeta[3] + 190944*yp^11*Zeta[3] - 1296*yp^12*Zeta[3] + 
            12528*yp^13*Zeta[3] + 1296*yp^14*Zeta[3]))/(27*(-1 + yp)^6*yp^2*
           (1 + yp)^4))) + 
     x^4*((-512*(19 - 201*yp + 840*yp^2 - 2091*yp^3 - 604*yp^4 + 17463*yp^5 - 
          42824*yp^6 + 476349*yp^7 + 347282*yp^8 + 476349*yp^9 - 
          42824*yp^10 + 17463*yp^11 - 604*yp^12 - 2091*yp^13 + 840*yp^14 - 
          201*yp^15 + 19*yp^16)*H[-1, -1, -1, -1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(13 - 131*yp + 632*yp^2 - 1641*yp^3 - 3492*yp^4 + 20557*yp^5 - 
          31864*yp^6 + 439967*yp^7 + 331566*yp^8 + 439967*yp^9 - 
          31864*yp^10 + 20557*yp^11 - 3492*yp^12 - 1641*yp^13 + 632*yp^14 - 
          131*yp^15 + 13*yp^16)*H[-1, -1, -1, 0, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (1024*(3 - 35*yp + 104*yp^2 - 225*yp^3 + 1444*yp^4 - 
          1547*yp^5 - 5480*yp^6 + 18191*yp^7 + 7858*yp^8 + 18191*yp^9 - 
          5480*yp^10 - 1547*yp^11 + 1444*yp^12 - 225*yp^13 + 104*yp^14 - 
          35*yp^15 + 3*yp^16)*H[-1, -1, -1, 1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (256*(13 - 131*yp + 632*yp^2 - 1641*yp^3 - 3492*yp^4 + 
          20557*yp^5 - 31864*yp^6 + 439967*yp^7 + 331566*yp^8 + 439967*yp^9 - 
          31864*yp^10 + 20557*yp^11 - 3492*yp^12 - 1641*yp^13 + 632*yp^14 - 
          131*yp^15 + 13*yp^16)*H[-1, -1, 0, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (128*(7 - 48*yp + 354*yp^2 - 760*yp^3 - 2216*yp^4 + 
          3336*yp^5 + 65470*yp^6 + 271904*yp^7 + 503554*yp^8 + 271904*yp^9 + 
          65470*yp^10 + 3336*yp^11 - 2216*yp^12 - 760*yp^13 + 354*yp^14 - 
          48*yp^15 + 7*yp^16)*H[-1, -1, 0, 0, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (256*(6 - 71*yp + 130*yp^2 - 550*yp^3 - 2506*yp^4 + 
          12759*yp^5 - 69310*yp^6 + 16684*yp^7 - 69310*yp^8 + 12759*yp^9 - 
          2506*yp^10 - 550*yp^11 + 130*yp^12 - 71*yp^13 + 6*yp^14)*
         H[-1, -1, 0, 1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (1024*(3 - 35*yp + 104*yp^2 - 225*yp^3 + 1444*yp^4 - 1547*yp^5 - 
          5480*yp^6 + 18191*yp^7 + 7858*yp^8 + 18191*yp^9 - 5480*yp^10 - 
          1547*yp^11 + 1444*yp^12 - 225*yp^13 + 104*yp^14 - 35*yp^15 + 
          3*yp^16)*H[-1, -1, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(6 - 71*yp + 130*yp^2 - 550*yp^3 - 2506*yp^4 + 12759*yp^5 - 
          69310*yp^6 + 16684*yp^7 - 69310*yp^8 + 12759*yp^9 - 2506*yp^10 - 
          550*yp^11 + 130*yp^12 - 71*yp^13 + 6*yp^14)*H[-1, -1, 1, 0, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (512*(13 - 70*yp + 431*yp^2 + 4164*yp^3 - 20315*yp^4 + 86374*yp^5 - 
          131681*yp^6 + 187704*yp^7 - 131681*yp^8 + 86374*yp^9 - 
          20315*yp^10 + 4164*yp^11 + 431*yp^12 - 70*yp^13 + 13*yp^14)*
         H[-1, -1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
       (256*(19 - 222*yp + 940*yp^2 - 1946*yp^3 - 1924*yp^4 + 30978*yp^5 - 
          39468*yp^6 + 331638*yp^7 + 146402*yp^8 + 331638*yp^9 - 
          39468*yp^10 + 30978*yp^11 - 1924*yp^12 - 1946*yp^13 + 940*yp^14 - 
          222*yp^15 + 19*yp^16)*H[-1, 0, -1, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (128*(7 - 56*yp + 384*yp^2 - 872*yp^3 - 3628*yp^4 + 
          35720*yp^5 - 30016*yp^6 + 333848*yp^7 + 115658*yp^8 + 333848*yp^9 - 
          30016*yp^10 + 35720*yp^11 - 3628*yp^12 - 872*yp^13 + 384*yp^14 - 
          56*yp^15 + 7*yp^16)*H[-1, 0, -1, 0, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (512*(6 - 71*yp + 130*yp^2 - 206*yp^3 + 310*yp^4 - 
          1545*yp^5 - 8126*yp^6 - 15812*yp^7 - 8126*yp^8 - 1545*yp^9 + 
          310*yp^10 - 206*yp^11 + 130*yp^12 - 71*yp^13 + 6*yp^14)*
         H[-1, 0, -1, 1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (128*(7 - 56*yp + 384*yp^2 - 872*yp^3 - 3628*yp^4 + 35720*yp^5 - 
          30016*yp^6 + 333848*yp^7 + 115658*yp^8 + 333848*yp^9 - 
          30016*yp^10 + 35720*yp^11 - 3628*yp^12 - 872*yp^13 + 384*yp^14 - 
          56*yp^15 + 7*yp^16)*H[-1, 0, 0, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (64*(2 + 21*yp + 26*yp^2 + 648*yp^3 + 9184*yp^4 - 
          2260*yp^5 + 109488*yp^6 + 166712*yp^7 + 1060948*yp^8 + 
          980478*yp^9 + 1060948*yp^10 + 166712*yp^11 + 109488*yp^12 - 
          2260*yp^13 + 9184*yp^14 + 648*yp^15 + 26*yp^16 + 21*yp^17 + 
          2*yp^18)*H[-1, 0, 0, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*(5 - 63*yp + 253*yp^2 - 808*yp^3 - 14172*yp^4 + 29852*yp^5 - 
          71692*yp^6 + 142824*yp^7 - 307610*yp^8 - 81466*yp^9 - 
          307610*yp^10 + 142824*yp^11 - 71692*yp^12 + 29852*yp^13 - 
          14172*yp^14 - 808*yp^15 + 253*yp^16 - 63*yp^17 + 5*yp^18)*
         H[-1, 0, 0, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(6 - 71*yp + 130*yp^2 - 206*yp^3 + 310*yp^4 - 1545*yp^5 - 
          8126*yp^6 - 15812*yp^7 - 8126*yp^8 - 1545*yp^9 + 310*yp^10 - 
          206*yp^11 + 130*yp^12 - 71*yp^13 + 6*yp^14)*H[-1, 0, 1, -1, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) - 
       (128*(5 - 63*yp + 253*yp^2 - 808*yp^3 - 14172*yp^4 + 29852*yp^5 - 
          71692*yp^6 + 142824*yp^7 - 307610*yp^8 - 81466*yp^9 - 
          307610*yp^10 + 142824*yp^11 - 71692*yp^12 + 29852*yp^13 - 
          14172*yp^14 - 808*yp^15 + 253*yp^16 - 63*yp^17 + 5*yp^18)*
         H[-1, 0, 1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*(7 - 79*yp - 17*yp^2 + 680*yp^3 + 14284*yp^4 - 32260*yp^5 + 
          54460*yp^6 - 168680*yp^7 + 324482*yp^8 + 138534*yp^9 + 
          324482*yp^10 - 168680*yp^11 + 54460*yp^12 - 32260*yp^13 + 
          14284*yp^14 + 680*yp^15 - 17*yp^16 - 79*yp^17 + 7*yp^18)*
         H[-1, 0, 1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (512*(21 - 100*yp - 145*yp^2 + 1320*yp^3 - 13515*yp^4 - 3356*yp^5 + 
          144711*yp^6 + 200880*yp^7 + 144711*yp^8 - 3356*yp^9 - 13515*yp^10 + 
          1320*yp^11 - 145*yp^12 - 100*yp^13 + 21*yp^14)*
         H[-1, 1, -1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
       (256*(6 - 75*yp + 248*yp^2 - 769*yp^3 + 136*yp^4 - 15163*yp^5 - 
          1848*yp^6 + 106119*yp^7 + 215908*yp^8 + 106119*yp^9 - 1848*yp^10 - 
          15163*yp^11 + 136*yp^12 - 769*yp^13 + 248*yp^14 - 75*yp^15 + 
          6*yp^16)*H[-1, 1, -1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (1024*(3 - 48*yp + 174*yp^2 - 312*yp^3 - 592*yp^4 - 824*yp^5 + 
          754*yp^6 - 19296*yp^7 + 7514*yp^8 - 19296*yp^9 + 754*yp^10 - 
          824*yp^11 - 592*yp^12 - 312*yp^13 + 174*yp^14 - 48*yp^15 + 3*yp^16)*
         H[-1, 1, -1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(6 - 75*yp + 248*yp^2 - 769*yp^3 + 136*yp^4 - 15163*yp^5 - 
          1848*yp^6 + 106119*yp^7 + 215908*yp^8 + 106119*yp^9 - 1848*yp^10 - 
          15163*yp^11 + 136*yp^12 - 769*yp^13 + 248*yp^14 - 75*yp^15 + 
          6*yp^16)*H[-1, 1, 0, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) - 
       (128*(5 - 55*yp + 239*yp^2 - 748*yp^3 - 12566*yp^4 + 404*yp^5 - 
          39562*yp^6 + 239468*yp^7 + 51884*yp^8 + 570438*yp^9 + 51884*yp^10 + 
          239468*yp^11 - 39562*yp^12 + 404*yp^13 - 12566*yp^14 - 748*yp^15 + 
          239*yp^16 - 55*yp^17 + 5*yp^18)*H[-1, 1, 0, 0, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*(1 - 8*yp - 135*yp^2 + 400*yp^3 + 11412*yp^4 - 16064*yp^5 + 
          7524*yp^6 - 152208*yp^7 + 374414*yp^8 + 73616*yp^9 + 374414*yp^10 - 
          152208*yp^11 + 7524*yp^12 - 16064*yp^13 + 11412*yp^14 + 400*yp^15 - 
          135*yp^16 - 8*yp^17 + yp^18)*H[-1, 1, 0, 1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (1024*(3 - 48*yp + 174*yp^2 - 312*yp^3 - 592*yp^4 - 824*yp^5 + 
          754*yp^6 - 19296*yp^7 + 7514*yp^8 - 19296*yp^9 + 754*yp^10 - 
          824*yp^11 - 592*yp^12 - 312*yp^13 + 174*yp^14 - 48*yp^15 + 3*yp^16)*
         H[-1, 1, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(1 - 8*yp - 135*yp^2 + 400*yp^3 + 11412*yp^4 - 16064*yp^5 + 
          7524*yp^6 - 152208*yp^7 + 374414*yp^8 + 73616*yp^9 + 374414*yp^10 - 
          152208*yp^11 + 7524*yp^12 - 16064*yp^13 + 11412*yp^14 + 400*yp^15 - 
          135*yp^16 - 8*yp^17 + yp^18)*H[-1, 1, 1, 0, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(7 - 92*yp + 27*yp^2 + 376*yp^3 + 9328*yp^4 - 20704*yp^5 + 
          4552*yp^6 - 189432*yp^7 + 313766*yp^8 + 26488*yp^9 + 313766*yp^10 - 
          189432*yp^11 + 4552*yp^12 - 20704*yp^13 + 9328*yp^14 + 376*yp^15 + 
          27*yp^16 - 92*yp^17 + 7*yp^18)*H[-1, 1, 1, 1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(4 - 15*yp - 192*yp^2 - 462*yp^3 + 3496*yp^4 - 321*yp^5 + 
          332564*yp^6 + 345660*yp^7 + 332564*yp^8 - 321*yp^9 + 3496*yp^10 - 
          462*yp^11 - 192*yp^12 - 15*yp^13 + 4*yp^14)*H[0, -1, -1, -1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^4) - 
       (256*(4 - 15*yp - 192*yp^2 - 2078*yp^3 + 6568*yp^4 + 6143*yp^5 + 
          321300*yp^6 + 319580*yp^7 + 321300*yp^8 + 6143*yp^9 + 6568*yp^10 - 
          2078*yp^11 - 192*yp^12 - 15*yp^13 + 4*yp^14)*H[0, -1, -1, 0, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^4) + (8192*yp^2*(101 - 394*yp + 283*yp^2 + 
          532*yp^3 + 283*yp^4 - 394*yp^5 + 101*yp^6)*H[0, -1, -1, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^2) - (256*(4 - 15*yp - 192*yp^2 - 2078*yp^3 + 
          6568*yp^4 + 6143*yp^5 + 321300*yp^6 + 319580*yp^7 + 321300*yp^8 + 
          6143*yp^9 + 6568*yp^10 - 2078*yp^11 - 192*yp^12 - 15*yp^13 + 
          4*yp^14)*H[0, -1, 0, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
       (64*(3 - 4*yp + 96*yp^2 - 2316*yp^3 + 3140*yp^4 + 31548*yp^5 + 
          858976*yp^6 + 1871316*yp^7 + 3125234*yp^8 + 1871316*yp^9 + 
          858976*yp^10 + 31548*yp^11 + 3140*yp^12 - 2316*yp^13 + 96*yp^14 - 
          4*yp^15 + 3*yp^16)*H[0, -1, 0, 0, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) - (128*(5 - 10*yp - 532*yp^2 - 2638*yp^3 + 1300*yp^4 + 
          2854*yp^5 - 178668*yp^6 + 65330*yp^7 - 561714*yp^8 + 65330*yp^9 - 
          178668*yp^10 + 2854*yp^11 + 1300*yp^12 - 2638*yp^13 - 532*yp^14 - 
          10*yp^15 + 5*yp^16)*H[0, -1, 0, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) + (8192*yp^2*(101 - 394*yp + 283*yp^2 + 532*yp^3 + 
          283*yp^4 - 394*yp^5 + 101*yp^6)*H[0, -1, 1, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^2) - (128*(5 - 10*yp - 532*yp^2 - 2638*yp^3 + 
          1300*yp^4 + 2854*yp^5 - 178668*yp^6 + 65330*yp^7 - 561714*yp^8 + 
          65330*yp^9 - 178668*yp^10 + 2854*yp^11 + 1300*yp^12 - 2638*yp^13 - 
          532*yp^14 - 10*yp^15 + 5*yp^16)*H[0, -1, 1, 0, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^6) - 
       (256*(5 - 10*yp - 532*yp^2 - 5870*yp^3 + 980*yp^4 + 24838*yp^5 - 
          169196*yp^6 - 18958*yp^7 - 711090*yp^8 - 18958*yp^9 - 
          169196*yp^10 + 24838*yp^11 + 980*yp^12 - 5870*yp^13 - 532*yp^14 - 
          10*yp^15 + 5*yp^16)*H[0, -1, 1, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) + (2048*yp*(15 + 148*yp - 1277*yp^2 - 688*yp^3 - 
          40978*yp^4 - 37320*yp^5 - 40978*yp^6 - 688*yp^7 - 1277*yp^8 + 
          148*yp^9 + 15*yp^10)*H[0, 0, -1, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^4) - (2048*yp*(3 + 140*yp - 777*yp^2 + 
          16*yp^3 - 23802*yp^4 - 18744*yp^5 - 23802*yp^6 + 16*yp^7 - 
          777*yp^8 + 140*yp^9 + 3*yp^10)*H[0, 0, -1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^4) + (2048*yp*(9 - 132*yp + 277*yp^2 - 
          720*yp^3 + 6626*yp^4 + 168*yp^5 + 6626*yp^6 - 720*yp^7 + 277*yp^8 - 
          132*yp^9 + 9*yp^10)*H[0, 0, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
       (2048*yp*(3 + 140*yp - 777*yp^2 + 16*yp^3 - 23802*yp^4 - 18744*yp^5 - 
          23802*yp^6 + 16*yp^7 - 777*yp^8 + 140*yp^9 + 3*yp^10)*
         H[0, 0, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
       (256*yp*(35 + 84*yp - 6730*yp^2 + 7556*yp^3 + 45293*yp^4 + 
          287272*yp^5 + 250484*yp^6 + 287272*yp^7 + 45293*yp^8 + 7556*yp^9 - 
          6730*yp^10 + 84*yp^11 + 35*yp^12)*H[0, 0, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^6) - (512*yp*(47 + 668*yp - 8706*yp^2 + 
          1964*yp^3 - 52895*yp^4 + 21944*yp^5 - 89884*yp^6 + 21944*yp^7 - 
          52895*yp^8 + 1964*yp^9 - 8706*yp^10 + 668*yp^11 + 47*yp^12)*
         H[0, 0, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
       (2048*yp*(9 - 132*yp + 277*yp^2 - 720*yp^3 + 6626*yp^4 + 168*yp^5 + 
          6626*yp^6 - 720*yp^7 + 277*yp^8 - 132*yp^9 + 9*yp^10)*
         H[0, 0, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
       (512*yp*(47 + 668*yp - 8706*yp^2 + 1964*yp^3 - 52895*yp^4 + 
          21944*yp^5 - 89884*yp^6 + 21944*yp^7 - 52895*yp^8 + 1964*yp^9 - 
          8706*yp^10 + 668*yp^11 + 47*yp^12)*H[0, 0, 1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^6) - (1024*yp*(29 + 896*yp - 8750*yp^2 + 
          2560*yp^3 - 63821*yp^4 - 3456*yp^5 - 117060*yp^6 - 3456*yp^7 - 
          63821*yp^8 + 2560*yp^9 - 8750*yp^10 + 896*yp^11 + 29*yp^12)*
         H[0, 0, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
       (512*(4 - 15*yp - 72*yp^2 + 722*yp^3 - 6720*yp^4 - 5825*yp^5 + 
          4740*yp^6 + 47100*yp^7 + 4740*yp^8 - 5825*yp^9 - 6720*yp^10 + 
          722*yp^11 - 72*yp^12 - 15*yp^13 + 4*yp^14)*H[0, 1, -1, -1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^4) - (256*(4 - 15*yp - 144*yp^2 + 162*yp^3 - 
          5864*yp^4 + 6399*yp^5 - 59532*yp^6 + 19676*yp^7 - 59532*yp^8 + 
          6399*yp^9 - 5864*yp^10 + 162*yp^11 - 144*yp^12 - 15*yp^13 + 
          4*yp^14)*H[0, 1, -1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
       (4096*yp*(9 + 70*yp - 107*yp^2 - 1528*yp^3 + 8034*yp^4 + 3428*yp^5 + 
          8034*yp^6 - 1528*yp^7 - 107*yp^8 + 70*yp^9 + 9*yp^10)*
         H[0, 1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
       (256*(4 - 15*yp - 144*yp^2 + 162*yp^3 - 5864*yp^4 + 6399*yp^5 - 
          59532*yp^6 + 19676*yp^7 - 59532*yp^8 + 6399*yp^9 - 5864*yp^10 + 
          162*yp^11 - 144*yp^12 - 15*yp^13 + 4*yp^14)*H[0, 1, 0, -1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^4) + (64*(3 - 4*yp - 184*yp^2 - 2988*yp^3 + 
          56980*yp^4 - 28900*yp^5 + 496632*yp^6 - 426860*yp^7 + 
          1121362*yp^8 - 426860*yp^9 + 496632*yp^10 - 28900*yp^11 + 
          56980*yp^12 - 2988*yp^13 - 184*yp^14 - 4*yp^15 + 3*yp^16)*
         H[0, 1, 0, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^6) - 
       (128*(5 - 10*yp - 156*yp^2 + 2706*yp^3 - 68348*yp^4 + 18566*yp^5 - 
          601828*yp^6 + 240882*yp^7 - 1280786*yp^8 + 240882*yp^9 - 
          601828*yp^10 + 18566*yp^11 - 68348*yp^12 + 2706*yp^13 - 156*yp^14 - 
          10*yp^15 + 5*yp^16)*H[0, 1, 0, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) + (4096*yp*(9 + 70*yp - 107*yp^2 - 1528*yp^3 + 
          8034*yp^4 + 3428*yp^5 + 8034*yp^6 - 1528*yp^7 - 107*yp^8 + 
          70*yp^9 + 9*yp^10)*H[0, 1, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
       (128*(5 - 10*yp - 156*yp^2 + 2706*yp^3 - 68348*yp^4 + 18566*yp^5 - 
          601828*yp^6 + 240882*yp^7 - 1280786*yp^8 + 240882*yp^9 - 
          601828*yp^10 + 18566*yp^11 - 68348*yp^12 + 2706*yp^13 - 156*yp^14 - 
          10*yp^15 + 5*yp^16)*H[0, 1, 1, 0, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) - (256*(5 - 10*yp - 300*yp^2 + 1298*yp^3 - 69020*yp^4 + 
          45318*yp^5 - 679764*yp^6 - 46606*yp^7 - 1647570*yp^8 - 46606*yp^9 - 
          679764*yp^10 + 45318*yp^11 - 69020*yp^12 + 1298*yp^13 - 300*yp^14 - 
          10*yp^15 + 5*yp^16)*H[0, 1, 1, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) - (512*(19 - 209*yp + 870*yp^2 - 1707*yp^3 + 320*yp^4 + 
          10471*yp^5 - 42182*yp^6 - 188779*yp^7 - 344038*yp^8 - 188779*yp^9 - 
          42182*yp^10 + 10471*yp^11 + 320*yp^12 - 1707*yp^13 + 870*yp^14 - 
          209*yp^15 + 19*yp^16)*H[1, -1, -1, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (256*(13 - 165*yp + 979*yp^2 - 3050*yp^3 + 5785*yp^4 - 
          1099*yp^5 - 47737*yp^6 - 106060*yp^7 - 47737*yp^8 - 1099*yp^9 + 
          5785*yp^10 - 3050*yp^11 + 979*yp^12 - 165*yp^13 + 13*yp^14)*
         H[1, -1, -1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^2) - 
       (1024*(3 - 29*yp + 43*yp^2 - 110*yp^3 - 435*yp^4 + 765*yp^5 + 
          2949*yp^6 + 12060*yp^7 + 2949*yp^8 + 765*yp^9 - 435*yp^10 - 
          110*yp^11 + 43*yp^12 - 29*yp^13 + 3*yp^14)*H[1, -1, -1, 1, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (256*(13 - 165*yp + 979*yp^2 - 3050*yp^3 + 5785*yp^4 - 1099*yp^5 - 
          47737*yp^6 - 106060*yp^7 - 47737*yp^8 - 1099*yp^9 + 5785*yp^10 - 
          3050*yp^11 + 979*yp^12 - 165*yp^13 + 13*yp^14)*H[1, -1, 0, -1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^2) - 
       (128*(7 - 37*yp + 269*yp^2 - 196*yp^3 - 1066*yp^4 - 4996*yp^5 + 
          38378*yp^6 - 452796*yp^7 - 758484*yp^8 - 1574318*yp^9 - 
          758484*yp^10 - 452796*yp^11 + 38378*yp^12 - 4996*yp^13 - 
          1066*yp^14 - 196*yp^15 + 269*yp^16 - 37*yp^17 + 7*yp^18)*
         H[1, -1, 0, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(3 - 38*yp + 64*yp^2 + 62*yp^3 - 61*yp^4 + 6244*yp^5 - 
          33511*yp^6 + 84642*yp^7 + 737*yp^8 + 276932*yp^9 + 737*yp^10 + 
          84642*yp^11 - 33511*yp^12 + 6244*yp^13 - 61*yp^14 + 62*yp^15 + 
          64*yp^16 - 38*yp^17 + 3*yp^18)*H[1, -1, 0, 1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (1024*(3 - 29*yp + 43*yp^2 - 110*yp^3 - 435*yp^4 + 765*yp^5 + 
          2949*yp^6 + 12060*yp^7 + 2949*yp^8 + 765*yp^9 - 435*yp^10 - 
          110*yp^11 + 43*yp^12 - 29*yp^13 + 3*yp^14)*H[1, -1, 1, -1, yp])/
        ((-1 + yp)^6*yp^2*(1 + yp)^4) + 
       (512*(3 - 38*yp + 64*yp^2 + 62*yp^3 - 61*yp^4 + 6244*yp^5 - 
          33511*yp^6 + 84642*yp^7 + 737*yp^8 + 276932*yp^9 + 737*yp^10 + 
          84642*yp^11 - 33511*yp^12 + 6244*yp^13 - 61*yp^14 + 62*yp^15 + 
          64*yp^16 - 38*yp^17 + 3*yp^18)*H[1, -1, 1, 0, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (1024*(9 - 27*yp - 114*yp^2 - 457*yp^3 - 5288*yp^4 + 37373*yp^5 - 
          74222*yp^6 - 4121*yp^7 - 299522*yp^8 - 4121*yp^9 - 74222*yp^10 + 
          37373*yp^11 - 5288*yp^12 - 457*yp^13 - 114*yp^14 - 27*yp^15 + 
          9*yp^16)*H[1, -1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
       (256*(19 - 222*yp + 940*yp^2 - 1706*yp^3 + 444*yp^4 + 10546*yp^5 - 
          50476*yp^6 - 324010*yp^7 - 450718*yp^8 - 324010*yp^9 - 
          50476*yp^10 + 10546*yp^11 + 444*yp^12 - 1706*yp^13 + 940*yp^14 - 
          222*yp^15 + 19*yp^16)*H[1, 0, -1, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (128*(7 - 56*yp + 384*yp^2 - 776*yp^3 + 852*yp^4 + 
          10856*yp^5 - 29504*yp^6 - 427816*yp^7 - 484150*yp^8 - 427816*yp^9 - 
          29504*yp^10 + 10856*yp^11 + 852*yp^12 - 776*yp^13 + 384*yp^14 - 
          56*yp^15 + 7*yp^16)*H[1, 0, -1, 0, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (512*(6 - 83*yp + 278*yp^2 - 465*yp^3 - 204*yp^4 - 
          155*yp^5 - 10486*yp^6 + 51903*yp^7 + 16716*yp^8 + 51903*yp^9 - 
          10486*yp^10 - 155*yp^11 - 204*yp^12 - 465*yp^13 + 278*yp^14 - 
          83*yp^15 + 6*yp^16)*H[1, 0, -1, 1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (128*(7 - 56*yp + 384*yp^2 - 776*yp^3 + 852*yp^4 + 
          10856*yp^5 - 29504*yp^6 - 427816*yp^7 - 484150*yp^8 - 427816*yp^9 - 
          29504*yp^10 + 10856*yp^11 + 852*yp^12 - 776*yp^13 + 384*yp^14 - 
          56*yp^15 + 7*yp^16)*H[1, 0, 0, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) + (64*(2 + 21*yp + 26*yp^2 + 368*yp^3 + 8512*yp^4 + 
          51580*yp^5 + 49040*yp^6 - 195632*yp^7 - 1237228*yp^8 - 
          1023394*yp^9 - 1237228*yp^10 - 195632*yp^11 + 49040*yp^12 + 
          51580*yp^13 + 8512*yp^14 + 368*yp^15 + 26*yp^16 + 21*yp^17 + 
          2*yp^18)*H[1, 0, 0, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*(5 - 63*yp + 253*yp^2 - 432*yp^3 - 8828*yp^4 - 39796*yp^5 - 
          55980*yp^6 - 280336*yp^7 - 132058*yp^8 - 800538*yp^9 - 
          132058*yp^10 - 280336*yp^11 - 55980*yp^12 - 39796*yp^13 - 
          8828*yp^14 - 432*yp^15 + 253*yp^16 - 63*yp^17 + 5*yp^18)*
         H[1, 0, 0, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(6 - 83*yp + 278*yp^2 - 465*yp^3 - 204*yp^4 - 155*yp^5 - 
          10486*yp^6 + 51903*yp^7 + 16716*yp^8 + 51903*yp^9 - 10486*yp^10 - 
          155*yp^11 - 204*yp^12 - 465*yp^13 + 278*yp^14 - 83*yp^15 + 6*yp^16)*
         H[1, 0, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) - 
       (128*(5 - 63*yp + 253*yp^2 - 432*yp^3 - 8828*yp^4 - 39796*yp^5 - 
          55980*yp^6 - 280336*yp^7 - 132058*yp^8 - 800538*yp^9 - 
          132058*yp^10 - 280336*yp^11 - 55980*yp^12 - 39796*yp^13 - 
          8828*yp^14 - 432*yp^15 + 253*yp^16 - 63*yp^17 + 5*yp^18)*
         H[1, 0, 1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*(7 - 79*yp - 17*yp^2 + 448*yp^3 + 7116*yp^4 + 37740*yp^5 + 
          33980*yp^6 + 341888*yp^7 + 352130*yp^8 + 1075014*yp^9 + 
          352130*yp^10 + 341888*yp^11 + 33980*yp^12 + 37740*yp^13 + 
          7116*yp^14 + 448*yp^15 - 17*yp^16 - 79*yp^17 + 7*yp^18)*
         H[1, 0, 1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (512*(13 - 70*yp - yp^2 - 124*yp^3 - 75*yp^4 + 8294*yp^5 + 
          135231*yp^6 + 106680*yp^7 + 135231*yp^8 + 8294*yp^9 - 75*yp^10 - 
          124*yp^11 - yp^12 - 70*yp^13 + 13*yp^14)*H[1, 1, -1, -1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^4) + (256*(6 - 83*yp + 278*yp^2 - 481*yp^3 - 
          188*yp^4 - 3435*yp^5 - 14646*yp^6 + 225183*yp^7 + 176556*yp^8 + 
          225183*yp^9 - 14646*yp^10 - 3435*yp^11 - 188*yp^12 - 481*yp^13 + 
          278*yp^14 - 83*yp^15 + 6*yp^16)*H[1, 1, -1, 0, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (1024*(3 - 48*yp + 174*yp^2 - 240*yp^3 - 32*yp^4 - 1680*yp^5 - 
          11470*yp^6 + 44976*yp^7 + 34938*yp^8 + 44976*yp^9 - 11470*yp^10 - 
          1680*yp^11 - 32*yp^12 - 240*yp^13 + 174*yp^14 - 48*yp^15 + 3*yp^16)*
         H[1, 1, -1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(6 - 83*yp + 278*yp^2 - 481*yp^3 - 188*yp^4 - 3435*yp^5 - 
          14646*yp^6 + 225183*yp^7 + 176556*yp^8 + 225183*yp^9 - 
          14646*yp^10 - 3435*yp^11 - 188*yp^12 - 481*yp^13 + 278*yp^14 - 
          83*yp^15 + 6*yp^16)*H[1, 1, 0, -1, yp])/((-1 + yp)^8*yp^2*
         (1 + yp)^4) - (128*(5 - 58*yp + 243*yp^2 - 564*yp^3 - 9578*yp^4 - 
          56576*yp^5 - 10662*yp^6 - 257164*yp^7 + 478744*yp^8 - 550924*yp^9 + 
          478744*yp^10 - 257164*yp^11 - 10662*yp^12 - 56576*yp^13 - 
          9578*yp^14 - 564*yp^15 + 243*yp^16 - 58*yp^17 + 5*yp^18)*
         H[1, 1, 0, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*(1 - 13*yp - 125*yp^2 + 556*yp^3 + 8706*yp^4 + 52284*yp^5 - 
          11042*yp^6 + 449620*yp^7 + 133532*yp^8 + 1354402*yp^9 + 
          133532*yp^10 + 449620*yp^11 - 11042*yp^12 + 52284*yp^13 + 
          8706*yp^14 + 556*yp^15 - 125*yp^16 - 13*yp^17 + yp^18)*
         H[1, 1, 0, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (1024*(3 - 48*yp + 174*yp^2 - 240*yp^3 - 32*yp^4 - 1680*yp^5 - 
          11470*yp^6 + 44976*yp^7 + 34938*yp^8 + 44976*yp^9 - 11470*yp^10 - 
          1680*yp^11 - 32*yp^12 - 240*yp^13 + 174*yp^14 - 48*yp^15 + 3*yp^16)*
         H[1, 1, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*(1 - 13*yp - 125*yp^2 + 556*yp^3 + 8706*yp^4 + 52284*yp^5 - 
          11042*yp^6 + 449620*yp^7 + 133532*yp^8 + 1354402*yp^9 + 
          133532*yp^10 + 449620*yp^11 - 11042*yp^12 + 52284*yp^13 + 
          8706*yp^14 + 556*yp^15 - 125*yp^16 - 13*yp^17 + yp^18)*
         H[1, 1, 1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(7 - 97*yp + 37*yp^2 + 676*yp^3 + 8030*yp^4 + 48316*yp^5 - 
          40766*yp^6 + 490332*yp^7 + 360372*yp^8 + 1674058*yp^9 + 
          360372*yp^10 + 490332*yp^11 - 40766*yp^12 + 48316*yp^13 + 
          8030*yp^14 + 676*yp^15 + 37*yp^16 - 97*yp^17 + 7*yp^18)*
         H[1, 1, 1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (128*H[0, 0, -1, yp]*(42 - 159*yp - (30*I)*Pi*yp + 406*yp^2 + 
          (96*I)*Pi*yp^2 - 4262*yp^3 + (7332*I)*Pi*yp^3 - 63486*yp^4 - 
          (42912*I)*Pi*yp^4 + 358319*yp^5 + (10110*I)*Pi*yp^5 + 938558*yp^6 - 
          (590016*I)*Pi*yp^6 + 1964844*yp^7 - (243720*I)*Pi*yp^7 + 
          938558*yp^8 - (590016*I)*Pi*yp^8 + 358319*yp^9 + 
          (10110*I)*Pi*yp^9 - 63486*yp^10 - (42912*I)*Pi*yp^10 - 4262*yp^11 + 
          (7332*I)*Pi*yp^11 + 406*yp^12 + (96*I)*Pi*yp^12 - 159*yp^13 - 
          (30*I)*Pi*yp^13 + 42*yp^14 - 288*yp^2*Log[2] - 13440*yp^3*Log[2] + 
          74592*yp^4*Log[2] - 1536*yp^5*Log[2] + 2284992*yp^6*Log[2] + 
          1799424*yp^7*Log[2] + 2284992*yp^8*Log[2] - 1536*yp^9*Log[2] + 
          74592*yp^10*Log[2] - 13440*yp^11*Log[2] - 288*yp^12*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^4) + 
       (16*H[0, 0, 0, yp]*(15 + (54*I)*Pi - 768*yp + (48*I)*Pi*yp + 
          832*yp^2 + (5472*I)*Pi*yp^2 - 26784*yp^3 + (34128*I)*Pi*yp^3 + 
          492052*yp^4 - (396792*I)*Pi*yp^4 - 58400*yp^5 + 
          (591600*I)*Pi*yp^5 - 5342848*yp^6 - (1104864*I)*Pi*yp^6 - 
          14725184*yp^7 + (7631760*I)*Pi*yp^7 - 23068102*yp^8 + 
          (632964*I)*Pi*yp^8 - 14725184*yp^9 + (7631760*I)*Pi*yp^9 - 
          5342848*yp^10 - (1104864*I)*Pi*yp^10 - 58400*yp^11 + 
          (591600*I)*Pi*yp^11 + 492052*yp^12 - (396792*I)*Pi*yp^12 - 
          26784*yp^13 + (34128*I)*Pi*yp^13 + 832*yp^14 + (5472*I)*Pi*yp^14 - 
          768*yp^15 + (48*I)*Pi*yp^15 + 15*yp^16 + (54*I)*Pi*yp^16 - 
          3360*yp^2*Log[2] - 8064*yp^3*Log[2] + 646080*yp^4*Log[2] - 
          725376*yp^5*Log[2] - 4348128*yp^6*Log[2] - 27578112*yp^7*Log[2] - 
          24046464*yp^8*Log[2] - 27578112*yp^9*Log[2] - 
          4348128*yp^10*Log[2] - 725376*yp^11*Log[2] + 646080*yp^12*Log[2] - 
          8064*yp^13*Log[2] - 3360*yp^14*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^6) + (128*H[0, -1, -1, yp]*(-225 + (24*I)*Pi + 2280*yp - 
          (102*I)*Pi*yp - 5979*yp^2 - (912*I)*Pi*yp^2 - 1664*yp^3 - 
          (17676*I)*Pi*yp^3 + 110679*yp^4 + (32544*I)*Pi*yp^4 - 856616*yp^5 + 
          (54726*I)*Pi*yp^5 - 1488923*yp^6 + (668760*I)*Pi*yp^6 - 
          3973248*yp^7 + (687960*I)*Pi*yp^7 - 1488923*yp^8 + 
          (668760*I)*Pi*yp^8 - 856616*yp^9 + (54726*I)*Pi*yp^9 + 
          110679*yp^10 + (32544*I)*Pi*yp^10 - 1664*yp^11 - 
          (17676*I)*Pi*yp^11 - 5979*yp^12 - (912*I)*Pi*yp^12 + 2280*yp^13 - 
          (102*I)*Pi*yp^13 - 225*yp^14 + (24*I)*Pi*yp^14 - 48*Log[2] + 
          180*yp*Log[2] + 2304*yp^2*Log[2] + 24936*yp^3*Log[2] - 
          78816*yp^4*Log[2] - 73716*yp^5*Log[2] - 3855600*yp^6*Log[2] - 
          3834960*yp^7*Log[2] - 3855600*yp^8*Log[2] - 73716*yp^9*Log[2] - 
          78816*yp^10*Log[2] + 24936*yp^11*Log[2] + 2304*yp^12*Log[2] + 
          180*yp^13*Log[2] - 48*yp^14*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^4) - (128*H[0, 1, -1, yp]*(141 - (24*I)*Pi - 1962*yp + 
          (162*I)*Pi*yp + 5167*yp^2 + (720*I)*Pi*yp^2 + 10188*yp^3 + 
          (3012*I)*Pi*yp^3 + 16293*yp^4 + (53280*I)*Pi*yp^4 + 139978*yp^5 - 
          (74946*I)*Pi*yp^5 - 388193*yp^6 + (511272*I)*Pi*yp^6 + 43560*yp^7 - 
          (200520*I)*Pi*yp^7 - 388193*yp^8 + (511272*I)*Pi*yp^8 + 
          139978*yp^9 - (74946*I)*Pi*yp^9 + 16293*yp^10 + 
          (53280*I)*Pi*yp^10 + 10188*yp^11 + (3012*I)*Pi*yp^11 + 5167*yp^12 + 
          (720*I)*Pi*yp^12 - 1962*yp^13 + (162*I)*Pi*yp^13 + 141*yp^14 - 
          (24*I)*Pi*yp^14 + 48*Log[2] - 180*yp*Log[2] - 1728*yp^2*Log[2] + 
          1944*yp^3*Log[2] - 70368*yp^4*Log[2] + 76788*yp^5*Log[2] - 
          714384*yp^6*Log[2] + 236112*yp^7*Log[2] - 714384*yp^8*Log[2] + 
          76788*yp^9*Log[2] - 70368*yp^10*Log[2] + 1944*yp^11*Log[2] - 
          1728*yp^12*Log[2] - 180*yp^13*Log[2] + 48*yp^14*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^4) - 
       (32*H[0, 0, 1, yp]*(-183 - (54*I)*Pi + 1068*yp + (72*I)*Pi*yp - 
          1352*yp^2 - (5616*I)*Pi*yp^2 + 41220*yp^3 - (64104*I)*Pi*yp^3 - 
          205636*yp^4 + (509400*I)*Pi*yp^4 - 849940*yp^5 - 
          (318072*I)*Pi*yp^5 - 1023992*yp^6 + (3555696*I)*Pi*yp^6 - 
          2075932*yp^7 - (1977192*I)*Pi*yp^7 - 159114*yp^8 + 
          (6036924*I)*Pi*yp^8 - 2075932*yp^9 - (1977192*I)*Pi*yp^9 - 
          1023992*yp^10 + (3555696*I)*Pi*yp^10 - 849940*yp^11 - 
          (318072*I)*Pi*yp^11 - 205636*yp^12 + (509400*I)*Pi*yp^12 + 
          41220*yp^13 - (64104*I)*Pi*yp^13 - 1352*yp^14 - (5616*I)*Pi*yp^14 + 
          1068*yp^15 + (72*I)*Pi*yp^15 - 183*yp^16 - (54*I)*Pi*yp^16 + 
          4512*yp^2*Log[2] + 64128*yp^3*Log[2] - 835776*yp^4*Log[2] + 
          188544*yp^5*Log[2] - 5077920*yp^6*Log[2] + 2106624*yp^7*Log[2] - 
          8628864*yp^8*Log[2] + 2106624*yp^9*Log[2] - 5077920*yp^10*Log[2] + 
          188544*yp^11*Log[2] - 835776*yp^12*Log[2] + 64128*yp^13*Log[2] + 
          4512*yp^14*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^6) - 
       (256*H[1, -1, -1, yp]*(-90 - (15*I)*Pi + 819*yp + (141*I)*Pi*yp - 
          2904*yp^2 - (18*I)*Pi*yp^2 + 4953*yp^3 + (687*I)*Pi*yp^3 + 
          1272*yp^4 + (1656*I)*Pi*yp^4 - 27197*yp^5 - (13659*I)*Pi*yp^5 - 
          32808*yp^6 - (12366*I)*Pi*yp^6 + 861105*yp^7 - (441825*I)*Pi*yp^7 + 
          945604*yp^8 - (248850*I)*Pi*yp^8 + 861105*yp^9 - 
          (441825*I)*Pi*yp^9 - 32808*yp^10 - (12366*I)*Pi*yp^10 - 
          27197*yp^11 - (13659*I)*Pi*yp^11 + 1272*yp^12 + (1656*I)*Pi*yp^12 + 
          4953*yp^13 + (687*I)*Pi*yp^13 - 2904*yp^14 - (18*I)*Pi*yp^14 + 
          819*yp^15 + (141*I)*Pi*yp^15 - 90*yp^16 - (15*I)*Pi*yp^16 - 
          78*Log[2] + 834*yp*Log[2] - 3972*yp^2*Log[2] + 7542*yp^3*Log[2] - 
          3984*yp^4*Log[2] - 44526*yp^5*Log[2] + 264900*yp^6*Log[2] + 
          1215798*yp^7*Log[2] + 1845564*yp^8*Log[2] + 1215798*yp^9*Log[2] + 
          264900*yp^10*Log[2] - 44526*yp^11*Log[2] - 3984*yp^12*Log[2] + 
          7542*yp^13*Log[2] - 3972*yp^14*Log[2] + 834*yp^15*Log[2] - 
          78*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (64*H[0, 1, 1, yp]*(-99 + (114*I)*Pi + 2292*yp - (336*I)*Pi*yp - 
          1416*yp^2 + (96*I)*Pi*yp^2 - 78340*yp^3 + (13968*I)*Pi*yp^3 + 
          121964*yp^4 - (543528*I)*Pi*yp^4 + 484436*yp^5 + 
          (316464*I)*Pi*yp^5 + 1207880*yp^6 - (5373408*I)*Pi*yp^6 + 
          3261628*yp^7 + (3602064*I)*Pi*yp^7 + 1537646*yp^8 - 
          (11759508*I)*Pi*yp^8 + 3261628*yp^9 + (3602064*I)*Pi*yp^9 + 
          1207880*yp^10 - (5373408*I)*Pi*yp^10 + 484436*yp^11 + 
          (316464*I)*Pi*yp^11 + 121964*yp^12 - (543528*I)*Pi*yp^12 - 
          78340*yp^13 + (13968*I)*Pi*yp^13 - 1416*yp^14 + (96*I)*Pi*yp^14 + 
          2292*yp^15 - (336*I)*Pi*yp^15 - 99*yp^16 + (114*I)*Pi*yp^16 - 
          60*Log[2] + 120*yp*Log[2] + 1872*yp^2*Log[2] - 32472*yp^3*Log[2] + 
          820176*yp^4*Log[2] - 222792*yp^5*Log[2] + 7221936*yp^6*Log[2] - 
          2890584*yp^7*Log[2] + 15369432*yp^8*Log[2] - 2890584*yp^9*Log[2] + 
          7221936*yp^10*Log[2] - 222792*yp^11*Log[2] + 820176*yp^12*Log[2] - 
          32472*yp^13*Log[2] + 1872*yp^14*Log[2] + 120*yp^15*Log[2] - 
          60*yp^16*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^6) + 
       (128*H[-1, -1, 0, yp]*(-51 - (15*I)*Pi + 336*yp + (276*I)*Pi*yp - 
          684*yp^2 - (546*I)*Pi*yp^2 + 992*yp^3 + (1908*I)*Pi*yp^3 + 
          4532*yp^4 + (5736*I)*Pi*yp^4 + 72064*yp^5 - (81876*I)*Pi*yp^5 - 
          773012*yp^6 + (524418*I)*Pi*yp^6 - 622256*yp^7 - 
          (571572*I)*Pi*yp^7 - 2475650*yp^8 + (1422990*I)*Pi*yp^8 - 
          622256*yp^9 - (571572*I)*Pi*yp^9 - 773012*yp^10 + 
          (524418*I)*Pi*yp^10 + 72064*yp^11 - (81876*I)*Pi*yp^11 + 
          4532*yp^12 + (5736*I)*Pi*yp^12 + 992*yp^13 + (1908*I)*Pi*yp^13 - 
          684*yp^14 - (546*I)*Pi*yp^14 + 336*yp^15 + (276*I)*Pi*yp^15 - 
          51*yp^16 - (15*I)*Pi*yp^16 - 42*Log[2] + 288*yp*Log[2] - 
          2124*yp^2*Log[2] + 4560*yp^3*Log[2] + 13296*yp^4*Log[2] - 
          20016*yp^5*Log[2] - 392820*yp^6*Log[2] - 1631424*yp^7*Log[2] - 
          3021324*yp^8*Log[2] - 1631424*yp^9*Log[2] - 392820*yp^10*Log[2] - 
          20016*yp^11*Log[2] + 13296*yp^12*Log[2] + 4560*yp^13*Log[2] - 
          2124*yp^14*Log[2] + 288*yp^15*Log[2] - 42*yp^16*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^4) + (128*H[-1, 0, -1, yp]*
         (-51 - (33*I)*Pi + 336*yp + (501*I)*Pi*yp - 684*yp^2 - 
          (1290*I)*Pi*yp^2 + 992*yp^3 + (2151*I)*Pi*yp^3 + 4532*yp^4 - 
          (7440*I)*Pi*yp^4 + 72064*yp^5 + (81165*I)*Pi*yp^5 - 773012*yp^6 - 
          (25686*I)*Pi*yp^6 - 622256*yp^7 + (125079*I)*Pi*yp^7 - 
          2475650*yp^8 - (348894*I)*Pi*yp^8 - 622256*yp^9 + 
          (125079*I)*Pi*yp^9 - 773012*yp^10 - (25686*I)*Pi*yp^10 + 
          72064*yp^11 + (81165*I)*Pi*yp^11 + 4532*yp^12 - (7440*I)*Pi*yp^12 + 
          992*yp^13 + (2151*I)*Pi*yp^13 - 684*yp^14 - (1290*I)*Pi*yp^14 + 
          336*yp^15 + (501*I)*Pi*yp^15 - 51*yp^16 - (33*I)*Pi*yp^16 - 
          42*Log[2] + 336*yp*Log[2] - 2304*yp^2*Log[2] + 5232*yp^3*Log[2] + 
          21768*yp^4*Log[2] - 214320*yp^5*Log[2] + 180096*yp^6*Log[2] - 
          2003088*yp^7*Log[2] - 693948*yp^8*Log[2] - 2003088*yp^9*Log[2] + 
          180096*yp^10*Log[2] - 214320*yp^11*Log[2] + 21768*yp^12*Log[2] + 
          5232*yp^13*Log[2] - 2304*yp^14*Log[2] + 336*yp^15*Log[2] - 
          42*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
       (32*H[0, 1, 0, yp]*(-183 - (66*I)*Pi + 1068*yp + (108*I)*Pi*yp - 
          1352*yp^2 - (2136*I)*Pi*yp^2 + 41220*yp^3 - (23196*I)*Pi*yp^3 - 
          205636*yp^4 + (423480*I)*Pi*yp^4 - 849940*yp^5 - 
          (385716*I)*Pi*yp^5 - 1023992*yp^6 + (4544088*I)*Pi*yp^6 - 
          2075932*yp^7 - (5096220*I)*Pi*yp^7 - 159114*yp^8 + 
          (10516500*I)*Pi*yp^8 - 2075932*yp^9 - (5096220*I)*Pi*yp^9 - 
          1023992*yp^10 + (4544088*I)*Pi*yp^10 - 849940*yp^11 - 
          (385716*I)*Pi*yp^11 - 205636*yp^12 + (423480*I)*Pi*yp^12 + 
          41220*yp^13 - (23196*I)*Pi*yp^13 - 1352*yp^14 - (2136*I)*Pi*yp^14 + 
          1068*yp^15 + (108*I)*Pi*yp^15 - 183*yp^16 - (66*I)*Pi*yp^16 - 
          36*Log[2] + 48*yp*Log[2] + 2208*yp^2*Log[2] + 35856*yp^3*Log[2] - 
          683760*yp^4*Log[2] + 346800*yp^5*Log[2] - 5959584*yp^6*Log[2] + 
          5122320*yp^7*Log[2] - 13456344*yp^8*Log[2] + 5122320*yp^9*Log[2] - 
          5959584*yp^10*Log[2] + 346800*yp^11*Log[2] - 683760*yp^12*Log[2] + 
          35856*yp^13*Log[2] + 2208*yp^14*Log[2] + 48*yp^15*Log[2] - 
          36*yp^16*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^6) - 
       (256*H[-1, 1, -1, yp]*(-39 + (18*I)*Pi + 258*yp - (336*I)*Pi*yp + 
          60*yp^2 + (1170*I)*Pi*yp^2 - 2018*yp^3 - (2376*I)*Pi*yp^3 - 
          4924*yp^4 - (8580*I)*Pi*yp^4 + 11418*yp^5 - (62280*I)*Pi*yp^5 - 
          116412*yp^6 + (68046*I)*Pi*yp^6 - 5562*yp^7 + (101856*I)*Pi*yp^7 - 
          551994*yp^8 + (788004*I)*Pi*yp^8 - 5562*yp^9 + (101856*I)*Pi*yp^9 - 
          116412*yp^10 + (68046*I)*Pi*yp^10 + 11418*yp^11 - 
          (62280*I)*Pi*yp^11 - 4924*yp^12 - (8580*I)*Pi*yp^12 - 2018*yp^13 - 
          (2376*I)*Pi*yp^13 + 60*yp^14 + (1170*I)*Pi*yp^14 + 258*yp^15 - 
          (336*I)*Pi*yp^15 - 39*yp^16 + (18*I)*Pi*yp^16 - 36*Log[2] + 
          450*yp*Log[2] - 1488*yp^2*Log[2] + 4614*yp^3*Log[2] - 
          816*yp^4*Log[2] + 90978*yp^5*Log[2] + 11088*yp^6*Log[2] - 
          636714*yp^7*Log[2] - 1295448*yp^8*Log[2] - 636714*yp^9*Log[2] + 
          11088*yp^10*Log[2] + 90978*yp^11*Log[2] - 816*yp^12*Log[2] + 
          4614*yp^13*Log[2] - 1488*yp^14*Log[2] + 450*yp^15*Log[2] - 
          36*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (128*H[0, -1, 0, yp]*(42 + (3*I)*Pi - 75*yp - (39*I)*Pi*yp + 
          130*yp^2 - (834*I)*Pi*yp^2 - 3609*yp^3 - (2733*I)*Pi*yp^3 - 
          71604*yp^4 - (6672*I)*Pi*yp^4 + 227085*yp^5 - (51471*I)*Pi*yp^5 + 
          1591710*yp^6 - (859806*I)*Pi*yp^6 + 4200279*yp^7 - 
          (633885*I)*Pi*yp^7 + 5806804*yp^8 - (2787366*I)*Pi*yp^8 + 
          4200279*yp^9 - (633885*I)*Pi*yp^9 + 1591710*yp^10 - 
          (859806*I)*Pi*yp^10 + 227085*yp^11 - (51471*I)*Pi*yp^11 - 
          71604*yp^12 - (6672*I)*Pi*yp^12 - 3609*yp^13 - (2733*I)*Pi*yp^13 + 
          130*yp^14 - (834*I)*Pi*yp^14 - 75*yp^15 - (39*I)*Pi*yp^15 + 
          42*yp^16 + (3*I)*Pi*yp^16 + 9*Log[2] - 12*yp*Log[2] + 
          288*yp^2*Log[2] - 6948*yp^3*Log[2] + 9420*yp^4*Log[2] + 
          94644*yp^5*Log[2] + 2576928*yp^6*Log[2] + 5613948*yp^7*Log[2] + 
          9375702*yp^8*Log[2] + 5613948*yp^9*Log[2] + 2576928*yp^10*Log[2] + 
          94644*yp^11*Log[2] + 9420*yp^12*Log[2] - 6948*yp^13*Log[2] + 
          288*yp^14*Log[2] - 12*yp^15*Log[2] + 9*yp^16*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^6) - (128*H[0, -1, 1, yp]*
         (141 - (30*I)*Pi - 1680*yp + (132*I)*Pi*yp + 1384*yp^2 + 
          (2760*I)*Pi*yp^2 + 18560*yp^3 + (25068*I)*Pi*yp^3 + 41836*yp^4 + 
          (17064*I)*Pi*yp^4 + 182752*yp^5 + (804*I)*Pi*yp^5 - 91944*yp^6 + 
          (908856*I)*Pi*yp^6 - 592848*yp^7 - (812436*I)*Pi*yp^7 - 
          689266*yp^8 + (2861292*I)*Pi*yp^8 - 592848*yp^9 - 
          (812436*I)*Pi*yp^9 - 91944*yp^10 + (908856*I)*Pi*yp^10 + 
          182752*yp^11 + (804*I)*Pi*yp^11 + 41836*yp^12 + 
          (17064*I)*Pi*yp^12 + 18560*yp^13 + (25068*I)*Pi*yp^13 + 
          1384*yp^14 + (2760*I)*Pi*yp^14 - 1680*yp^15 + (132*I)*Pi*yp^15 + 
          141*yp^16 - (30*I)*Pi*yp^16 + 30*Log[2] - 60*yp*Log[2] - 
          3192*yp^2*Log[2] - 15828*yp^3*Log[2] + 7800*yp^4*Log[2] + 
          17124*yp^5*Log[2] - 1072008*yp^6*Log[2] + 391980*yp^7*Log[2] - 
          3370284*yp^8*Log[2] + 391980*yp^9*Log[2] - 1072008*yp^10*Log[2] + 
          17124*yp^11*Log[2] + 7800*yp^12*Log[2] - 15828*yp^13*Log[2] - 
          3192*yp^14*Log[2] - 60*yp^15*Log[2] + 30*yp^16*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^6) + (256*H[-1, -1, 1, yp]*
         (39 - 258*yp + (111*I)*Pi*yp - 60*yp^2 - (426*I)*Pi*yp^2 + 
          2018*yp^3 + (2133*I)*Pi*yp^3 + 4924*yp^4 + (21756*I)*Pi*yp^4 - 
          11418*yp^5 - (100761*I)*Pi*yp^5 + 116412*yp^6 + 
          (482058*I)*Pi*yp^6 + 5562*yp^7 - (798507*I)*Pi*yp^7 + 551994*yp^8 + 
          (983880*I)*Pi*yp^8 + 5562*yp^9 - (798507*I)*Pi*yp^9 + 
          116412*yp^10 + (482058*I)*Pi*yp^10 - 11418*yp^11 - 
          (100761*I)*Pi*yp^11 + 4924*yp^12 + (21756*I)*Pi*yp^12 + 
          2018*yp^13 + (2133*I)*Pi*yp^13 - 60*yp^14 - (426*I)*Pi*yp^14 - 
          258*yp^15 + (111*I)*Pi*yp^15 + 39*yp^16 + 36*Log[2] - 
          498*yp*Log[2] + 1668*yp^2*Log[2] - 5286*yp^3*Log[2] - 
          7656*yp^4*Log[2] + 103326*yp^5*Log[2] - 584004*yp^6*Log[2] + 
          1008378*yp^7*Log[2] - 1031928*yp^8*Log[2] + 1008378*yp^9*Log[2] - 
          584004*yp^10*Log[2] + 103326*yp^11*Log[2] - 7656*yp^12*Log[2] - 
          5286*yp^13*Log[2] + 1668*yp^14*Log[2] - 498*yp^15*Log[2] + 
          36*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (256*H[1, 1, -1, yp]*(39 - (18*I)*Pi - 399*yp + (360*I)*Pi*yp + 
          1902*yp^2 - (1332*I)*Pi*yp^2 - 3149*yp^3 + (1656*I)*Pi*yp^3 - 
          5264*yp^4 + (5568*I)*Pi*yp^4 - 27711*yp^5 + (9000*I)*Pi*yp^5 - 
          23566*yp^6 + (6900*I)*Pi*yp^6 + 393755*yp^7 - (613128*I)*Pi*yp^7 + 
          508434*yp^8 - (587484*I)*Pi*yp^8 + 393755*yp^9 - 
          (613128*I)*Pi*yp^9 - 23566*yp^10 + (6900*I)*Pi*yp^10 - 
          27711*yp^11 + (9000*I)*Pi*yp^11 - 5264*yp^12 + (5568*I)*Pi*yp^12 - 
          3149*yp^13 + (1656*I)*Pi*yp^13 + 1902*yp^14 - (1332*I)*Pi*yp^14 - 
          399*yp^15 + (360*I)*Pi*yp^15 + 39*yp^16 - (18*I)*Pi*yp^16 + 
          36*Log[2] - 498*yp*Log[2] + 1668*yp^2*Log[2] - 2886*yp^3*Log[2] - 
          1128*yp^4*Log[2] - 20610*yp^5*Log[2] - 87876*yp^6*Log[2] + 
          1351098*yp^7*Log[2] + 1059336*yp^8*Log[2] + 1351098*yp^9*Log[2] - 
          87876*yp^10*Log[2] - 20610*yp^11*Log[2] - 1128*yp^12*Log[2] - 
          2886*yp^13*Log[2] + 1668*yp^14*Log[2] - 498*yp^15*Log[2] + 
          36*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
       (128*H[1, 0, -1, yp]*(51 + (33*I)*Pi - 420*yp - (501*I)*Pi*yp + 
          1002*yp^2 + (1350*I)*Pi*yp^2 - 1804*yp^3 - (2343*I)*Pi*yp^3 + 
          3992*yp^4 - (7224*I)*Pi*yp^4 + 54908*yp^5 + (4659*I)*Pi*yp^5 + 
          56374*yp^6 + (5466*I)*Pi*yp^6 - 1254860*yp^7 + 
          (1054953*I)*Pi*yp^7 - 1454038*yp^8 + (836334*I)*Pi*yp^8 - 
          1254860*yp^9 + (1054953*I)*Pi*yp^9 + 56374*yp^10 + 
          (5466*I)*Pi*yp^10 + 54908*yp^11 + (4659*I)*Pi*yp^11 + 3992*yp^12 - 
          (7224*I)*Pi*yp^12 - 1804*yp^13 - (2343*I)*Pi*yp^13 + 1002*yp^14 + 
          (1350*I)*Pi*yp^14 - 420*yp^15 - (501*I)*Pi*yp^15 + 51*yp^16 + 
          (33*I)*Pi*yp^16 + 42*Log[2] - 336*yp*Log[2] + 2304*yp^2*Log[2] - 
          4656*yp^3*Log[2] + 5112*yp^4*Log[2] + 65136*yp^5*Log[2] - 
          177024*yp^6*Log[2] - 2566896*yp^7*Log[2] - 2904900*yp^8*Log[2] - 
          2566896*yp^9*Log[2] - 177024*yp^10*Log[2] + 65136*yp^11*Log[2] + 
          5112*yp^12*Log[2] - 4656*yp^13*Log[2] + 2304*yp^14*Log[2] - 
          336*yp^15*Log[2] + 42*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*
         (1 + yp)^4) + (256*H[-1, -1, -1, yp]*(90 + (15*I)*Pi - 594*yp - 
          (165*I)*Pi*yp + 624*yp^2 + (120*I)*Pi*yp^2 + 1026*yp^3 + 
          (225*I)*Pi*yp^3 + 392*yp^4 + (16020*I)*Pi*yp^4 - 83482*yp^5 - 
          (18885*I)*Pi*yp^5 + 889424*yp^6 - (42360*I)*Pi*yp^6 + 627818*yp^7 - 
          (226935*I)*Pi*yp^7 + 3027644*yp^8 - (439110*I)*Pi*yp^8 + 
          627818*yp^9 - (226935*I)*Pi*yp^9 + 889424*yp^10 - 
          (42360*I)*Pi*yp^10 - 83482*yp^11 - (18885*I)*Pi*yp^11 + 392*yp^12 + 
          (16020*I)*Pi*yp^12 + 1026*yp^13 + (225*I)*Pi*yp^13 + 624*yp^14 + 
          (120*I)*Pi*yp^14 - 594*yp^15 - (165*I)*Pi*yp^15 + 90*yp^16 + 
          (15*I)*Pi*yp^16 + 78*Log[2] - 786*yp*Log[2] + 3792*yp^2*Log[2] - 
          9846*yp^3*Log[2] - 20952*yp^4*Log[2] + 123342*yp^5*Log[2] - 
          191184*yp^6*Log[2] + 2639802*yp^7*Log[2] + 1989396*yp^8*Log[2] + 
          2639802*yp^9*Log[2] - 191184*yp^10*Log[2] + 123342*yp^11*Log[2] - 
          20952*yp^12*Log[2] - 9846*yp^13*Log[2] + 3792*yp^14*Log[2] - 
          786*yp^15*Log[2] + 78*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*
         (1 + yp)^4) + (64*H[1, 1, 0, yp]*(-54 - (12*I)*Pi + 575*yp + 
          (102*I)*Pi*yp - 458*yp^2 + (1884*I)*Pi*yp^2 - 472*yp^3 - 
          (3600*I)*Pi*yp^3 - 51236*yp^4 - (86424*I)*Pi*yp^4 + 113828*yp^5 - 
          (435864*I)*Pi*yp^5 + 762180*yp^6 + (143640*I)*Pi*yp^6 + 
          2290200*yp^7 - (2096496*I)*Pi*yp^7 + 6105312*yp^8 + 
          (4266288*I)*Pi*yp^8 + 5677498*yp^9 - (5151900*I)*Pi*yp^9 + 
          6105312*yp^10 + (4266288*I)*Pi*yp^10 + 2290200*yp^11 - 
          (2096496*I)*Pi*yp^11 + 762180*yp^12 + (143640*I)*Pi*yp^12 + 
          113828*yp^13 - (435864*I)*Pi*yp^13 - 51236*yp^14 - 
          (86424*I)*Pi*yp^14 - 472*yp^15 - (3600*I)*Pi*yp^15 - 458*yp^16 + 
          (1884*I)*Pi*yp^16 + 575*yp^17 + (102*I)*Pi*yp^17 - 54*yp^18 - 
          (12*I)*Pi*yp^18 - 60*Log[2] + 696*yp*Log[2] - 2916*yp^2*Log[2] + 
          6768*yp^3*Log[2] + 114936*yp^4*Log[2] + 678912*yp^5*Log[2] + 
          127944*yp^6*Log[2] + 3085968*yp^7*Log[2] - 5744928*yp^8*Log[2] + 
          6611088*yp^9*Log[2] - 5744928*yp^10*Log[2] + 3085968*yp^11*Log[2] + 
          127944*yp^12*Log[2] + 678912*yp^13*Log[2] + 114936*yp^14*Log[2] + 
          6768*yp^15*Log[2] - 2916*yp^16*Log[2] + 696*yp^17*Log[2] - 
          60*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (64*H[1, 0, 1, yp]*(-54 - (48*I)*Pi + 575*yp + (468*I)*Pi*yp - 
          458*yp^2 + (1296*I)*Pi*yp^2 - 472*yp^3 - (2160*I)*Pi*yp^3 - 
          51236*yp^4 - (72384*I)*Pi*yp^4 + 113828*yp^5 - (247920*I)*Pi*yp^5 + 
          762180*yp^6 - (398400*I)*Pi*yp^6 + 2290200*yp^7 - 
          (1589136*I)*Pi*yp^7 + 6105312*yp^8 - (710112*I)*Pi*yp^8 + 
          5677498*yp^9 - (4973256*I)*Pi*yp^9 + 6105312*yp^10 - 
          (710112*I)*Pi*yp^10 + 2290200*yp^11 - (1589136*I)*Pi*yp^11 + 
          762180*yp^12 - (398400*I)*Pi*yp^12 + 113828*yp^13 - 
          (247920*I)*Pi*yp^13 - 51236*yp^14 - (72384*I)*Pi*yp^14 - 
          472*yp^15 - (2160*I)*Pi*yp^15 - 458*yp^16 + (1296*I)*Pi*yp^16 + 
          575*yp^17 + (468*I)*Pi*yp^17 - 54*yp^18 - (48*I)*Pi*yp^18 - 
          60*Log[2] + 756*yp*Log[2] - 3036*yp^2*Log[2] + 5184*yp^3*Log[2] + 
          105936*yp^4*Log[2] + 477552*yp^5*Log[2] + 671760*yp^6*Log[2] + 
          3364032*yp^7*Log[2] + 1584696*yp^8*Log[2] + 9606456*yp^9*Log[2] + 
          1584696*yp^10*Log[2] + 3364032*yp^11*Log[2] + 671760*yp^12*Log[2] + 
          477552*yp^13*Log[2] + 105936*yp^14*Log[2] + 5184*yp^15*Log[2] - 
          3036*yp^16*Log[2] + 756*yp^17*Log[2] - 60*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (32*H[1, 0, 0, yp]*(-48 - (18*I)*Pi + 61*yp + (402*I)*Pi*yp + 
          32*yp^2 - (2058*I)*Pi*yp^2 + 912*yp^3 + (2448*I)*Pi*yp^3 + 
          48464*yp^4 + (93504*I)*Pi*yp^4 - 236004*yp^5 + (272184*I)*Pi*yp^5 - 
          1102544*yp^6 + (383280*I)*Pi*yp^6 - 115792*yp^7 - 
          (551952*I)*Pi*yp^7 + 1709456*yp^8 - (5193300*I)*Pi*yp^8 + 
          5158094*yp^9 - (2591892*I)*Pi*yp^9 + 1709456*yp^10 - 
          (5193300*I)*Pi*yp^10 - 115792*yp^11 - (551952*I)*Pi*yp^11 - 
          1102544*yp^12 + (383280*I)*Pi*yp^12 - 236004*yp^13 + 
          (272184*I)*Pi*yp^13 + 48464*yp^14 + (93504*I)*Pi*yp^14 + 
          912*yp^15 + (2448*I)*Pi*yp^15 + 32*yp^16 - (2058*I)*Pi*yp^16 + 
          61*yp^17 + (402*I)*Pi*yp^17 - 48*yp^18 - (18*I)*Pi*yp^18 - 
          24*Log[2] - 252*yp*Log[2] - 312*yp^2*Log[2] - 4416*yp^3*Log[2] - 
          102144*yp^4*Log[2] - 618960*yp^5*Log[2] - 588480*yp^6*Log[2] + 
          2347584*yp^7*Log[2] + 14846736*yp^8*Log[2] + 12280728*yp^9*Log[2] + 
          14846736*yp^10*Log[2] + 2347584*yp^11*Log[2] - 
          588480*yp^12*Log[2] - 618960*yp^13*Log[2] - 102144*yp^14*Log[2] - 
          4416*yp^15*Log[2] - 312*yp^16*Log[2] - 252*yp^17*Log[2] - 
          24*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*H[1, 1, 1, yp]*(-24 + (48*I)*Pi + 67*yp - (750*I)*Pi*yp - 
          1828*yp^2 - (624*I)*Pi*yp^2 - 40*yp^3 + (4896*I)*Pi*yp^3 + 
          70556*yp^4 + (71328*I)*Pi*yp^4 - 31052*yp^5 + (392280*I)*Pi*yp^5 - 
          593676*yp^6 - (204576*I)*Pi*yp^6 - 2928024*yp^7 + 
          (3277152*I)*Pi*yp^7 - 8650068*yp^8 - (652608*I)*Pi*yp^8 - 
          9286254*yp^9 + (9954348*I)*Pi*yp^9 - 8650068*yp^10 - 
          (652608*I)*Pi*yp^10 - 2928024*yp^11 + (3277152*I)*Pi*yp^11 - 
          593676*yp^12 - (204576*I)*Pi*yp^12 - 31052*yp^13 + 
          (392280*I)*Pi*yp^13 + 70556*yp^14 + (71328*I)*Pi*yp^14 - 40*yp^15 + 
          (4896*I)*Pi*yp^15 - 1828*yp^16 - (624*I)*Pi*yp^16 + 67*yp^17 - 
          (750*I)*Pi*yp^17 - 24*yp^18 + (48*I)*Pi*yp^18 - 12*Log[2] + 
          156*yp*Log[2] + 1500*yp^2*Log[2] - 6672*yp^3*Log[2] - 
          104472*yp^4*Log[2] - 627408*yp^5*Log[2] + 132504*yp^6*Log[2] - 
          5395440*yp^7*Log[2] - 1602384*yp^8*Log[2] - 16252824*yp^9*Log[2] - 
          1602384*yp^10*Log[2] - 5395440*yp^11*Log[2] + 132504*yp^12*Log[2] - 
          627408*yp^13*Log[2] - 104472*yp^14*Log[2] - 6672*yp^15*Log[2] + 
          1500*yp^16*Log[2] + 156*yp^17*Log[2] - 12*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*H[-1, 1, 1, yp]*(6 - (12*I)*Pi + 8*yp + (159*I)*Pi*yp - 
          116*yp^2 + (240*I)*Pi*yp^2 + 364*yp^3 - (1248*I)*Pi*yp^3 + 
          1946*yp^4 - (21324*I)*Pi*yp^4 - 22728*yp^5 + (37812*I)*Pi*yp^5 + 
          27310*yp^6 - (27972*I)*Pi*yp^6 + 430036*yp^7 + (524064*I)*Pi*yp^7 + 
          1347110*yp^8 - (737364*I)*Pi*yp^8 + 1937152*yp^9 + 
          (451290*I)*Pi*yp^9 + 1347110*yp^10 - (737364*I)*Pi*yp^10 + 
          430036*yp^11 + (524064*I)*Pi*yp^11 + 27310*yp^12 - 
          (27972*I)*Pi*yp^12 - 22728*yp^13 + (37812*I)*Pi*yp^13 + 
          1946*yp^14 - (21324*I)*Pi*yp^14 + 364*yp^15 - (1248*I)*Pi*yp^15 - 
          116*yp^16 + (240*I)*Pi*yp^16 + 8*yp^17 + (159*I)*Pi*yp^17 + 
          6*yp^18 - (12*I)*Pi*yp^18 + 3*Log[2] - 24*yp*Log[2] - 
          405*yp^2*Log[2] + 1200*yp^3*Log[2] + 34236*yp^4*Log[2] - 
          48192*yp^5*Log[2] + 22572*yp^6*Log[2] - 456624*yp^7*Log[2] + 
          1123242*yp^8*Log[2] + 220848*yp^9*Log[2] + 1123242*yp^10*Log[2] - 
          456624*yp^11*Log[2] + 22572*yp^12*Log[2] - 48192*yp^13*Log[2] + 
          34236*yp^14*Log[2] + 1200*yp^15*Log[2] - 405*yp^16*Log[2] - 
          24*yp^17*Log[2] + 3*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*
         (1 + yp)^6) + (64*H[-1, 0, 0, yp]*(24 + (9*I)*Pi - 38*yp - 
          (228*I)*Pi*yp + 368*yp^2 + (1005*I)*Pi*yp^2 - 872*yp^3 - 
          (3960*I)*Pi*yp^3 - 10840*yp^4 - (63816*I)*Pi*yp^4 - 128024*yp^5 + 
          (62304*I)*Pi*yp^5 + 580472*yp^6 - (487440*I)*Pi*yp^6 + 
          2729320*yp^7 + (828408*I)*Pi*yp^7 + 6507864*yp^8 - 
          (1219230*I)*Pi*yp^8 + 8955004*yp^9 + (979464*I)*Pi*yp^9 + 
          6507864*yp^10 - (1219230*I)*Pi*yp^10 + 2729320*yp^11 + 
          (828408*I)*Pi*yp^11 + 580472*yp^12 - (487440*I)*Pi*yp^12 - 
          128024*yp^13 + (62304*I)*Pi*yp^13 - 10840*yp^14 - 
          (63816*I)*Pi*yp^14 - 872*yp^15 - (3960*I)*Pi*yp^15 + 368*yp^16 + 
          (1005*I)*Pi*yp^16 - 38*yp^17 - (228*I)*Pi*yp^17 + 24*yp^18 + 
          (9*I)*Pi*yp^18 + 12*Log[2] + 126*yp*Log[2] + 156*yp^2*Log[2] + 
          3888*yp^3*Log[2] + 55104*yp^4*Log[2] - 13560*yp^5*Log[2] + 
          656928*yp^6*Log[2] + 1000272*yp^7*Log[2] + 6365688*yp^8*Log[2] + 
          5882868*yp^9*Log[2] + 6365688*yp^10*Log[2] + 1000272*yp^11*Log[2] + 
          656928*yp^12*Log[2] - 13560*yp^13*Log[2] + 55104*yp^14*Log[2] + 
          3888*yp^15*Log[2] + 156*yp^16*Log[2] + 126*yp^17*Log[2] + 
          12*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*H[-1, 0, 1, yp]*(27 + (24*I)*Pi - 196*yp - (207*I)*Pi*yp - 
          305*yp^2 - (684*I)*Pi*yp^2 + 912*yp^3 + (3888*I)*Pi*yp^3 + 
          5008*yp^4 + (68244*I)*Pi*yp^4 + 45904*yp^5 - (130740*I)*Pi*yp^5 + 
          43880*yp^6 + (358236*I)*Pi*yp^6 - 633104*yp^7 - 
          (983280*I)*Pi*yp^7 - 2014690*yp^8 + (1343652*I)*Pi*yp^8 - 
          2759192*yp^9 - (531834*I)*Pi*yp^9 - 2014690*yp^10 + 
          (1343652*I)*Pi*yp^10 - 633104*yp^11 - (983280*I)*Pi*yp^11 + 
          43880*yp^12 + (358236*I)*Pi*yp^12 + 45904*yp^13 - 
          (130740*I)*Pi*yp^13 + 5008*yp^14 + (68244*I)*Pi*yp^14 + 912*yp^15 + 
          (3888*I)*Pi*yp^15 - 305*yp^16 - (684*I)*Pi*yp^16 - 196*yp^17 - 
          (207*I)*Pi*yp^17 + 27*yp^18 + (24*I)*Pi*yp^18 + 30*Log[2] - 
          378*yp*Log[2] + 1518*yp^2*Log[2] - 4848*yp^3*Log[2] - 
          85032*yp^4*Log[2] + 179112*yp^5*Log[2] - 430152*yp^6*Log[2] + 
          856944*yp^7*Log[2] - 1845660*yp^8*Log[2] - 488796*yp^9*Log[2] - 
          1845660*yp^10*Log[2] + 856944*yp^11*Log[2] - 430152*yp^12*Log[2] + 
          179112*yp^13*Log[2] - 85032*yp^14*Log[2] - 4848*yp^15*Log[2] + 
          1518*yp^16*Log[2] - 378*yp^17*Log[2] + 30*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*H[-1, 1, 0, yp]*(27 + (6*I)*Pi - 196*yp - (18*I)*Pi*yp - 
          305*yp^2 - (996*I)*Pi*yp^2 + 912*yp^3 + (2868*I)*Pi*yp^3 + 
          5008*yp^4 + (54810*I)*Pi*yp^4 + 45904*yp^5 + (6192*I)*Pi*yp^5 + 
          43880*yp^6 + (121038*I)*Pi*yp^6 - 633104*yp^7 - 
          (1223796*I)*Pi*yp^7 - 2014690*yp^8 + (414966*I)*Pi*yp^8 - 
          2759192*yp^9 - (2682300*I)*Pi*yp^9 - 2014690*yp^10 + 
          (414966*I)*Pi*yp^10 - 633104*yp^11 - (1223796*I)*Pi*yp^11 + 
          43880*yp^12 + (121038*I)*Pi*yp^12 + 45904*yp^13 + 
          (6192*I)*Pi*yp^13 + 5008*yp^14 + (54810*I)*Pi*yp^14 + 912*yp^15 + 
          (2868*I)*Pi*yp^15 - 305*yp^16 - (996*I)*Pi*yp^16 - 196*yp^17 - 
          (18*I)*Pi*yp^17 + 27*yp^18 + (6*I)*Pi*yp^18 + 30*Log[2] - 
          330*yp*Log[2] + 1434*yp^2*Log[2] - 4488*yp^3*Log[2] - 
          75396*yp^4*Log[2] + 2424*yp^5*Log[2] - 237372*yp^6*Log[2] + 
          1436808*yp^7*Log[2] + 311304*yp^8*Log[2] + 3422628*yp^9*Log[2] + 
          311304*yp^10*Log[2] + 1436808*yp^11*Log[2] - 237372*yp^12*Log[2] + 
          2424*yp^13*Log[2] - 75396*yp^14*Log[2] - 4488*yp^15*Log[2] + 
          1434*yp^16*Log[2] - 330*yp^17*Log[2] + 30*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*H[1, -1, 1, yp]*(39 - 321*yp + (141*I)*Pi*yp + 1143*yp^2 - 
          (336*I)*Pi*yp^2 + 256*yp^3 - (1368*I)*Pi*yp^3 - 9660*yp^4 + 
          (528*I)*Pi*yp^4 - 41388*yp^5 - (72180*I)*Pi*yp^5 - 84252*yp^6 + 
          (301488*I)*Pi*yp^6 + 318912*yp^7 - (844008*I)*Pi*yp^7 + 
          1272378*yp^8 + (681360*I)*Pi*yp^8 + 1804378*yp^9 - 
          (2490546*I)*Pi*yp^9 + 1272378*yp^10 + (681360*I)*Pi*yp^10 + 
          318912*yp^11 - (844008*I)*Pi*yp^11 - 84252*yp^12 + 
          (301488*I)*Pi*yp^12 - 41388*yp^13 - (72180*I)*Pi*yp^13 - 
          9660*yp^14 + (528*I)*Pi*yp^14 + 256*yp^15 - (1368*I)*Pi*yp^15 + 
          1143*yp^16 - (336*I)*Pi*yp^16 - 321*yp^17 + (141*I)*Pi*yp^17 + 
          39*yp^18 + 36*Log[2] - 456*yp*Log[2] + 768*yp^2*Log[2] + 
          744*yp^3*Log[2] - 732*yp^4*Log[2] + 74928*yp^5*Log[2] - 
          402132*yp^6*Log[2] + 1015704*yp^7*Log[2] + 8844*yp^8*Log[2] + 
          3323184*yp^9*Log[2] + 8844*yp^10*Log[2] + 1015704*yp^11*Log[2] - 
          402132*yp^12*Log[2] + 74928*yp^13*Log[2] - 732*yp^14*Log[2] + 
          744*yp^15*Log[2] + 768*yp^16*Log[2] - 456*yp^17*Log[2] + 
          36*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*H[1, -1, 0, yp]*(51 + (15*I)*Pi - 318*yp - (252*I)*Pi*yp + 
          213*yp^2 + (87*I)*Pi*yp^2 - 220*yp^3 + (576*I)*Pi*yp^3 + 
          1386*yp^4 - (3540*I)*Pi*yp^4 + 61088*yp^5 + (81840*I)*Pi*yp^5 + 
          170182*yp^6 - (263460*I)*Pi*yp^6 - 1087204*yp^7 + 
          (1324224*I)*Pi*yp^7 - 3907384*yp^8 + (463506*I)*Pi*yp^8 - 
          5417796*yp^9 + (3871896*I)*Pi*yp^9 - 3907384*yp^10 + 
          (463506*I)*Pi*yp^10 - 1087204*yp^11 + (1324224*I)*Pi*yp^11 + 
          170182*yp^12 - (263460*I)*Pi*yp^12 + 61088*yp^13 + 
          (81840*I)*Pi*yp^13 + 1386*yp^14 - (3540*I)*Pi*yp^14 - 220*yp^15 + 
          (576*I)*Pi*yp^15 + 213*yp^16 + (87*I)*Pi*yp^16 - 318*yp^17 - 
          (252*I)*Pi*yp^17 + 51*yp^18 + (15*I)*Pi*yp^18 + 42*Log[2] - 
          222*yp*Log[2] + 1614*yp^2*Log[2] - 1176*yp^3*Log[2] - 
          6396*yp^4*Log[2] - 29976*yp^5*Log[2] + 230268*yp^6*Log[2] - 
          2716776*yp^7*Log[2] - 4550904*yp^8*Log[2] - 9445908*yp^9*Log[2] - 
          4550904*yp^10*Log[2] - 2716776*yp^11*Log[2] + 230268*yp^12*Log[2] - 
          29976*yp^13*Log[2] - 6396*yp^14*Log[2] - 1176*yp^15*Log[2] + 
          1614*yp^16*Log[2] - 222*yp^17*Log[2] + 42*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (8*H[0, 0, yp]*(129 + (756*I)*Pi + 600*Pi^2 + 5832*yp - 
          (1080*I)*Pi*yp - 912*Pi^2*yp - 8080*yp^2 - (2928*I)*Pi*yp^2 + 
          34080*Pi^2*yp^2 + 132376*yp^3 + (367704*I)*Pi*yp^3 + 
          200976*Pi^2*yp^3 + 2705612*yp^4 - (3311088*I)*Pi*yp^4 - 
          794400*Pi^2*yp^4 + 16554504*yp^5 - (4494264*I)*Pi*yp^5 + 
          2468400*Pi^2*yp^5 + 61162704*yp^6 + (22953840*I)*Pi*yp^6 - 
          12904224*Pi^2*yp^6 + 124635672*yp^7 + (67042200*I)*Pi*yp^7 + 
          1853520*Pi^2*yp^7 + 154936038*yp^8 + (124296696*I)*Pi*yp^8 - 
          39125616*Pi^2*yp^8 + 124635672*yp^9 + (67042200*I)*Pi*yp^9 + 
          1853520*Pi^2*yp^9 + 61162704*yp^10 + (22953840*I)*Pi*yp^10 - 
          12904224*Pi^2*yp^10 + 16554504*yp^11 - (4494264*I)*Pi*yp^11 + 
          2468400*Pi^2*yp^11 + 2705612*yp^12 - (3311088*I)*Pi*yp^12 - 
          794400*Pi^2*yp^12 + 132376*yp^13 + (367704*I)*Pi*yp^13 + 
          200976*Pi^2*yp^13 - 8080*yp^14 - (2928*I)*Pi*yp^14 + 
          34080*Pi^2*yp^14 + 5832*yp^15 - (1080*I)*Pi*yp^15 - 
          912*Pi^2*yp^15 + 129*yp^16 + (756*I)*Pi*yp^16 + 600*Pi^2*yp^16 + 
          180*Log[2] + (648*I)*Pi*Log[2] - 9216*yp*Log[2] + 
          (576*I)*Pi*yp*Log[2] + 9984*yp^2*Log[2] + (65664*I)*Pi*yp^2*
           Log[2] - 321408*yp^3*Log[2] + (409536*I)*Pi*yp^3*Log[2] + 
          5904624*yp^4*Log[2] - (4761504*I)*Pi*yp^4*Log[2] - 
          700800*yp^5*Log[2] + (7099200*I)*Pi*yp^5*Log[2] - 
          64114176*yp^6*Log[2] - (13258368*I)*Pi*yp^6*Log[2] - 
          176702208*yp^7*Log[2] + (91581120*I)*Pi*yp^7*Log[2] - 
          276817224*yp^8*Log[2] + (7595568*I)*Pi*yp^8*Log[2] - 
          176702208*yp^9*Log[2] + (91581120*I)*Pi*yp^9*Log[2] - 
          64114176*yp^10*Log[2] - (13258368*I)*Pi*yp^10*Log[2] - 
          700800*yp^11*Log[2] + (7099200*I)*Pi*yp^11*Log[2] + 
          5904624*yp^12*Log[2] - (4761504*I)*Pi*yp^12*Log[2] - 
          321408*yp^13*Log[2] + (409536*I)*Pi*yp^13*Log[2] + 
          9984*yp^14*Log[2] + (65664*I)*Pi*yp^14*Log[2] - 9216*yp^15*Log[2] + 
          (576*I)*Pi*yp^15*Log[2] + 180*yp^16*Log[2] + (648*I)*Pi*yp^16*
           Log[2] - 20160*yp^2*Log[2]^2 - 48384*yp^3*Log[2]^2 + 
          3876480*yp^4*Log[2]^2 - 4352256*yp^5*Log[2]^2 - 
          26088768*yp^6*Log[2]^2 - 165468672*yp^7*Log[2]^2 - 
          144278784*yp^8*Log[2]^2 - 165468672*yp^9*Log[2]^2 - 
          26088768*yp^10*Log[2]^2 - 4352256*yp^11*Log[2]^2 + 
          3876480*yp^12*Log[2]^2 - 48384*yp^13*Log[2]^2 - 
          20160*yp^14*Log[2]^2))/(9*(-1 + yp)^8*yp*(1 + yp)^6) + 
       (32*H[0, -1, yp]*(711 + (459*I)*Pi + 93*Pi^2 - 5607*yp - 
          (8874*I)*Pi*yp - 1560*Pi^2*yp + 1678*yp^2 + (8700*I)*Pi*yp^2 - 
          11592*Pi^2*yp^2 + 16499*yp^3 + (105330*I)*Pi*yp^3 - 
          88680*Pi^2*yp^3 - 655232*yp^4 + (509820*I)*Pi*yp^4 - 
          353364*Pi^2*yp^4 - 789743*yp^5 - (791130*I)*Pi*yp^5 - 
          910392*Pi^2*yp^5 - 158574*yp^6 - (11721852*I)*Pi*yp^6 - 
          3865848*Pi^2*yp^6 + 4317795*yp^7 - (32335470*I)*Pi*yp^7 + 
          8078520*Pi^2*yp^7 + 8700722*yp^8 - (43654542*I)*Pi*yp^8 - 
          5694354*Pi^2*yp^8 + 4317795*yp^9 - (32335470*I)*Pi*yp^9 + 
          8078520*Pi^2*yp^9 - 158574*yp^10 - (11721852*I)*Pi*yp^10 - 
          3865848*Pi^2*yp^10 - 789743*yp^11 - (791130*I)*Pi*yp^11 - 
          910392*Pi^2*yp^11 - 655232*yp^12 + (509820*I)*Pi*yp^12 - 
          353364*Pi^2*yp^12 + 16499*yp^13 + (105330*I)*Pi*yp^13 - 
          88680*Pi^2*yp^13 + 1678*yp^14 + (8700*I)*Pi*yp^14 - 
          11592*Pi^2*yp^14 - 5607*yp^15 - (8874*I)*Pi*yp^15 - 
          1560*Pi^2*yp^15 + 711*yp^16 + (459*I)*Pi*yp^16 + 93*Pi^2*yp^16 + 
          1008*Log[2] + (72*I)*Pi*Log[2] - 1800*yp*Log[2] - 
          (936*I)*Pi*yp*Log[2] + 3120*yp^2*Log[2] - (20016*I)*Pi*yp^2*
           Log[2] - 86616*yp^3*Log[2] - (65592*I)*Pi*yp^3*Log[2] - 
          1718496*yp^4*Log[2] - (160128*I)*Pi*yp^4*Log[2] + 
          5450040*yp^5*Log[2] - (1235304*I)*Pi*yp^5*Log[2] + 
          38201040*yp^6*Log[2] - (20635344*I)*Pi*yp^6*Log[2] + 
          100806696*yp^7*Log[2] - (15213240*I)*Pi*yp^7*Log[2] + 
          139363296*yp^8*Log[2] - (66896784*I)*Pi*yp^8*Log[2] + 
          100806696*yp^9*Log[2] - (15213240*I)*Pi*yp^9*Log[2] + 
          38201040*yp^10*Log[2] - (20635344*I)*Pi*yp^10*Log[2] + 
          5450040*yp^11*Log[2] - (1235304*I)*Pi*yp^11*Log[2] - 
          1718496*yp^12*Log[2] - (160128*I)*Pi*yp^12*Log[2] - 
          86616*yp^13*Log[2] - (65592*I)*Pi*yp^13*Log[2] + 
          3120*yp^14*Log[2] - (20016*I)*Pi*yp^14*Log[2] - 1800*yp^15*Log[2] - 
          (936*I)*Pi*yp^15*Log[2] + 1008*yp^16*Log[2] + (72*I)*Pi*yp^16*
           Log[2] + 108*Log[2]^2 - 144*yp*Log[2]^2 + 3456*yp^2*Log[2]^2 - 
          83376*yp^3*Log[2]^2 + 113040*yp^4*Log[2]^2 + 1135728*yp^5*
           Log[2]^2 + 30923136*yp^6*Log[2]^2 + 67367376*yp^7*Log[2]^2 + 
          112508424*yp^8*Log[2]^2 + 67367376*yp^9*Log[2]^2 + 
          30923136*yp^10*Log[2]^2 + 1135728*yp^11*Log[2]^2 + 
          113040*yp^12*Log[2]^2 - 83376*yp^13*Log[2]^2 + 
          3456*yp^14*Log[2]^2 - 144*yp^15*Log[2]^2 + 108*yp^16*Log[2]^2))/
        (9*(-1 + yp)^8*yp*(1 + yp)^6) + 
       (16*H[0, 1, yp]*(1551 + (1674*I)*Pi + 786*Pi^2 - 5382*yp - 
          (18828*I)*Pi*yp - 4032*Pi^2*yp - 4724*yp^2 + (14472*I)*Pi*yp^2 + 
          10896*Pi^2*yp^2 + 165374*yp^3 + (578364*I)*Pi*yp^3 + 
          23616*Pi^2*yp^3 + 1395148*yp^4 - (2291448*I)*Pi*yp^4 - 
          1501128*Pi^2*yp^4 + 14975018*yp^5 - (6076524*I)*Pi*yp^5 + 
          647616*Pi^2*yp^5 + 60845556*yp^6 - (489864*I)*Pi*yp^6 - 
          20635920*Pi^2*yp^6 + 133271262*yp^7 + (2371260*I)*Pi*yp^7 + 
          18010560*Pi^2*yp^7 + 172337482*yp^8 + (36987612*I)*Pi*yp^8 - 
          50514324*Pi^2*yp^8 + 133271262*yp^9 + (2371260*I)*Pi*yp^9 + 
          18010560*Pi^2*yp^9 + 60845556*yp^10 - (489864*I)*Pi*yp^10 - 
          20635920*Pi^2*yp^10 + 14975018*yp^11 - (6076524*I)*Pi*yp^11 + 
          647616*Pi^2*yp^11 + 1395148*yp^12 - (2291448*I)*Pi*yp^12 - 
          1501128*Pi^2*yp^12 + 165374*yp^13 + (578364*I)*Pi*yp^13 + 
          23616*Pi^2*yp^13 - 4724*yp^14 + (14472*I)*Pi*yp^14 + 
          10896*Pi^2*yp^14 - 5382*yp^15 - (18828*I)*Pi*yp^15 - 
          4032*Pi^2*yp^15 + 1551*yp^16 + (1674*I)*Pi*yp^16 + 786*Pi^2*yp^16 + 
          2196*Log[2] + (792*I)*Pi*Log[2] - 12816*yp*Log[2] - 
          (1296*I)*Pi*yp*Log[2] + 16224*yp^2*Log[2] + (25632*I)*Pi*yp^2*
           Log[2] - 494640*yp^3*Log[2] + (278352*I)*Pi*yp^3*Log[2] + 
          2467632*yp^4*Log[2] - (5081760*I)*Pi*yp^4*Log[2] + 
          10199280*yp^5*Log[2] + (4628592*I)*Pi*yp^5*Log[2] + 
          12287904*yp^6*Log[2] - (54529056*I)*Pi*yp^6*Log[2] + 
          24911184*yp^7*Log[2] + (61154640*I)*Pi*yp^7*Log[2] + 
          1909368*yp^8*Log[2] - (126198000*I)*Pi*yp^8*Log[2] + 
          24911184*yp^9*Log[2] + (61154640*I)*Pi*yp^9*Log[2] + 
          12287904*yp^10*Log[2] - (54529056*I)*Pi*yp^10*Log[2] + 
          10199280*yp^11*Log[2] + (4628592*I)*Pi*yp^11*Log[2] + 
          2467632*yp^12*Log[2] - (5081760*I)*Pi*yp^12*Log[2] - 
          494640*yp^13*Log[2] + (278352*I)*Pi*yp^13*Log[2] + 
          16224*yp^14*Log[2] + (25632*I)*Pi*yp^14*Log[2] - 
          12816*yp^15*Log[2] - (1296*I)*Pi*yp^15*Log[2] + 2196*yp^16*Log[2] + 
          (792*I)*Pi*yp^16*Log[2] + 216*Log[2]^2 - 288*yp*Log[2]^2 - 
          13248*yp^2*Log[2]^2 - 215136*yp^3*Log[2]^2 + 4102560*yp^4*
           Log[2]^2 - 2080800*yp^5*Log[2]^2 + 35757504*yp^6*Log[2]^2 - 
          30733920*yp^7*Log[2]^2 + 80738064*yp^8*Log[2]^2 - 
          30733920*yp^9*Log[2]^2 + 35757504*yp^10*Log[2]^2 - 
          2080800*yp^11*Log[2]^2 + 4102560*yp^12*Log[2]^2 - 
          215136*yp^13*Log[2]^2 - 13248*yp^14*Log[2]^2 - 288*yp^15*Log[2]^2 + 
          216*yp^16*Log[2]^2))/(9*(-1 + yp)^8*yp*(1 + yp)^6) - 
       (32*H[-1, -1, yp]*(108 + (324*I)*Pi + 24*Pi^2 + 759*yp - 
          (2214*I)*Pi*yp - 1956*Pi^2*yp - 6720*yp^2 - (7632*I)*Pi*yp^2 + 
          8436*Pi^2*yp^2 + 43637*yp^3 + (58254*I)*Pi*yp^3 - 32796*Pi^2*yp^3 + 
          39392*yp^4 + (80688*I)*Pi*yp^4 - 122424*Pi^2*yp^4 - 434217*yp^5 + 
          (39738*I)*Pi*yp^5 + 561708*Pi^2*yp^5 + 4031488*yp^6 - 
          (2375856*I)*Pi*yp^6 - 4004148*Pi^2*yp^6 - 3554627*yp^7 - 
          (5404194*I)*Pi*yp^7 + 7091604*Pi^2*yp^7 + 6838248*yp^8 - 
          (6011880*I)*Pi*yp^8 - 5428032*Pi^2*yp^8 - 3554627*yp^9 - 
          (5404194*I)*Pi*yp^9 + 7091604*Pi^2*yp^9 + 4031488*yp^10 - 
          (2375856*I)*Pi*yp^10 - 4004148*Pi^2*yp^10 - 434217*yp^11 + 
          (39738*I)*Pi*yp^11 + 561708*Pi^2*yp^11 + 39392*yp^12 + 
          (80688*I)*Pi*yp^12 - 122424*Pi^2*yp^12 + 43637*yp^13 + 
          (58254*I)*Pi*yp^13 - 32796*Pi^2*yp^13 - 6720*yp^14 - 
          (7632*I)*Pi*yp^14 + 8436*Pi^2*yp^14 + 759*yp^15 - 
          (2214*I)*Pi*yp^15 - 1956*Pi^2*yp^15 + 108*yp^16 + 
          (324*I)*Pi*yp^16 + 24*Pi^2*yp^16 + 1224*Log[2] + 
          (360*I)*Pi*Log[2] - 8064*yp*Log[2] - (6624*I)*Pi*yp*Log[2] + 
          16416*yp^2*Log[2] + (13104*I)*Pi*yp^2*Log[2] - 23808*yp^3*Log[2] - 
          (45792*I)*Pi*yp^3*Log[2] - 108768*yp^4*Log[2] - 
          (137664*I)*Pi*yp^4*Log[2] - 1729536*yp^5*Log[2] + 
          (1965024*I)*Pi*yp^5*Log[2] + 18552288*yp^6*Log[2] - 
          (12586032*I)*Pi*yp^6*Log[2] + 14934144*yp^7*Log[2] + 
          (13717728*I)*Pi*yp^7*Log[2] + 59415600*yp^8*Log[2] - 
          (34151760*I)*Pi*yp^8*Log[2] + 14934144*yp^9*Log[2] + 
          (13717728*I)*Pi*yp^9*Log[2] + 18552288*yp^10*Log[2] - 
          (12586032*I)*Pi*yp^10*Log[2] - 1729536*yp^11*Log[2] + 
          (1965024*I)*Pi*yp^11*Log[2] - 108768*yp^12*Log[2] - 
          (137664*I)*Pi*yp^12*Log[2] - 23808*yp^13*Log[2] - 
          (45792*I)*Pi*yp^13*Log[2] + 16416*yp^14*Log[2] + 
          (13104*I)*Pi*yp^14*Log[2] - 8064*yp^15*Log[2] - 
          (6624*I)*Pi*yp^15*Log[2] + 1224*yp^16*Log[2] + 
          (360*I)*Pi*yp^16*Log[2] + 504*Log[2]^2 - 3456*yp*Log[2]^2 + 
          25488*yp^2*Log[2]^2 - 54720*yp^3*Log[2]^2 - 159552*yp^4*Log[2]^2 + 
          240192*yp^5*Log[2]^2 + 4713840*yp^6*Log[2]^2 + 
          19577088*yp^7*Log[2]^2 + 36255888*yp^8*Log[2]^2 + 
          19577088*yp^9*Log[2]^2 + 4713840*yp^10*Log[2]^2 + 
          240192*yp^11*Log[2]^2 - 159552*yp^12*Log[2]^2 - 
          54720*yp^13*Log[2]^2 + 25488*yp^14*Log[2]^2 - 3456*yp^15*Log[2]^2 + 
          504*yp^16*Log[2]^2))/(9*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
       (16*H[1, 0, yp]*((-36*I)*Pi + 42*Pi^2 - 1551*yp + (906*I)*Pi*yp + 
          90*Pi^2*yp + 5382*yp^2 + (8544*I)*Pi*yp^2 - 12402*Pi^2*yp^2 + 
          4724*yp^3 - (22392*I)*Pi*yp^3 + 5544*Pi^2*yp^3 - 165374*yp^4 - 
          (459204*I)*Pi*yp^4 + 386820*Pi^2*yp^4 - 1395148*yp^5 + 
          (2424840*I)*Pi*yp^5 + 488328*Pi^2*yp^5 - 14975018*yp^6 + 
          (9258612*I)*Pi*yp^6 + 1807356*Pi^2*yp^6 - 60845556*yp^7 + 
          (1534584*I)*Pi*yp^7 + 3488088*Pi^2*yp^7 - 133271262*yp^8 - 
          (8021484*I)*Pi*yp^8 + 7845192*Pi^2*yp^8 - 172337482*yp^9 - 
          (44051748*I)*Pi*yp^9 + 18381372*Pi^2*yp^9 - 133271262*yp^10 - 
          (8021484*I)*Pi*yp^10 + 7845192*Pi^2*yp^10 - 60845556*yp^11 + 
          (1534584*I)*Pi*yp^11 + 3488088*Pi^2*yp^11 - 14975018*yp^12 + 
          (9258612*I)*Pi*yp^12 + 1807356*Pi^2*yp^12 - 1395148*yp^13 + 
          (2424840*I)*Pi*yp^13 + 488328*Pi^2*yp^13 - 165374*yp^14 - 
          (459204*I)*Pi*yp^14 + 386820*Pi^2*yp^14 + 4724*yp^15 - 
          (22392*I)*Pi*yp^15 + 5544*Pi^2*yp^15 + 5382*yp^16 + 
          (8544*I)*Pi*yp^16 - 12402*Pi^2*yp^16 - 1551*yp^17 + 
          (906*I)*Pi*yp^17 + 90*Pi^2*yp^17 - (36*I)*Pi*yp^18 + 
          42*Pi^2*yp^18 - 576*Log[2] - (216*I)*Pi*Log[2] + 732*yp*Log[2] + 
          (4824*I)*Pi*yp*Log[2] + 384*yp^2*Log[2] - (24696*I)*Pi*yp^2*
           Log[2] + 10944*yp^3*Log[2] + (29376*I)*Pi*yp^3*Log[2] + 
          581568*yp^4*Log[2] + (1122048*I)*Pi*yp^4*Log[2] - 
          2832048*yp^5*Log[2] + (3266208*I)*Pi*yp^5*Log[2] - 
          13230528*yp^6*Log[2] + (4599360*I)*Pi*yp^6*Log[2] - 
          1389504*yp^7*Log[2] - (6623424*I)*Pi*yp^7*Log[2] + 
          20513472*yp^8*Log[2] - (62319600*I)*Pi*yp^8*Log[2] + 
          61897128*yp^9*Log[2] - (31102704*I)*Pi*yp^9*Log[2] + 
          20513472*yp^10*Log[2] - (62319600*I)*Pi*yp^10*Log[2] - 
          1389504*yp^11*Log[2] - (6623424*I)*Pi*yp^11*Log[2] - 
          13230528*yp^12*Log[2] + (4599360*I)*Pi*yp^12*Log[2] - 
          2832048*yp^13*Log[2] + (3266208*I)*Pi*yp^13*Log[2] + 
          581568*yp^14*Log[2] + (1122048*I)*Pi*yp^14*Log[2] + 
          10944*yp^15*Log[2] + (29376*I)*Pi*yp^15*Log[2] + 384*yp^16*Log[2] - 
          (24696*I)*Pi*yp^16*Log[2] + 732*yp^17*Log[2] + (4824*I)*Pi*yp^17*
           Log[2] - 576*yp^18*Log[2] - (216*I)*Pi*yp^18*Log[2] - 
          144*Log[2]^2 - 1512*yp*Log[2]^2 - 1872*yp^2*Log[2]^2 - 
          26496*yp^3*Log[2]^2 - 612864*yp^4*Log[2]^2 - 3713760*yp^5*
           Log[2]^2 - 3530880*yp^6*Log[2]^2 + 14085504*yp^7*Log[2]^2 + 
          89080416*yp^8*Log[2]^2 + 73684368*yp^9*Log[2]^2 + 
          89080416*yp^10*Log[2]^2 + 14085504*yp^11*Log[2]^2 - 
          3530880*yp^12*Log[2]^2 - 3713760*yp^13*Log[2]^2 - 
          612864*yp^14*Log[2]^2 - 26496*yp^15*Log[2]^2 - 
          1872*yp^16*Log[2]^2 - 1512*yp^17*Log[2]^2 - 144*yp^18*Log[2]^2))/
        (9*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (32*H[-1, 0, yp]*((-18*I)*Pi + 21*Pi^2 - 711*yp + (831*I)*Pi*yp + 
          345*Pi^2*yp + 5607*yp^2 + (3732*I)*Pi*yp^2 - 6657*Pi^2*yp^2 - 
          1678*yp^3 - (12660*I)*Pi*yp^3 + 19812*Pi^2*yp^3 - 16499*yp^4 - 
          (45750*I)*Pi*yp^4 + 293898*Pi^2*yp^4 + 655232*yp^5 - 
          (443124*I)*Pi*yp^5 - 153036*Pi^2*yp^5 + 789743*yp^6 + 
          (2382174*I)*Pi*yp^6 + 2137878*Pi^2*yp^6 + 158574*yp^7 + 
          (12244212*I)*Pi*yp^7 - 4708068*Pi^2*yp^7 - 4317795*yp^8 + 
          (29510358*I)*Pi*yp^8 + 4849356*Pi^2*yp^8 - 8700722*yp^9 + 
          (40122474*I)*Pi*yp^9 - 10372122*Pi^2*yp^9 - 4317795*yp^10 + 
          (29510358*I)*Pi*yp^10 + 4849356*Pi^2*yp^10 + 158574*yp^11 + 
          (12244212*I)*Pi*yp^11 - 4708068*Pi^2*yp^11 + 789743*yp^12 + 
          (2382174*I)*Pi*yp^12 + 2137878*Pi^2*yp^12 + 655232*yp^13 - 
          (443124*I)*Pi*yp^13 - 153036*Pi^2*yp^13 - 16499*yp^14 - 
          (45750*I)*Pi*yp^14 + 293898*Pi^2*yp^14 - 1678*yp^15 - 
          (12660*I)*Pi*yp^15 + 19812*Pi^2*yp^15 + 5607*yp^16 + 
          (3732*I)*Pi*yp^16 - 6657*Pi^2*yp^16 - 711*yp^17 + 
          (831*I)*Pi*yp^17 + 345*Pi^2*yp^17 - (18*I)*Pi*yp^18 + 
          21*Pi^2*yp^18 - 288*Log[2] - (108*I)*Pi*Log[2] + 456*yp*Log[2] + 
          (2736*I)*Pi*yp*Log[2] - 4416*yp^2*Log[2] - (12060*I)*Pi*yp^2*
           Log[2] + 10464*yp^3*Log[2] + (47520*I)*Pi*yp^3*Log[2] + 
          130080*yp^4*Log[2] + (765792*I)*Pi*yp^4*Log[2] + 
          1536288*yp^5*Log[2] - (747648*I)*Pi*yp^5*Log[2] - 
          6965664*yp^6*Log[2] + (5849280*I)*Pi*yp^6*Log[2] - 
          32751840*yp^7*Log[2] - (9940896*I)*Pi*yp^7*Log[2] - 
          78094368*yp^8*Log[2] + (14630760*I)*Pi*yp^8*Log[2] - 
          107460048*yp^9*Log[2] - (11753568*I)*Pi*yp^9*Log[2] - 
          78094368*yp^10*Log[2] + (14630760*I)*Pi*yp^10*Log[2] - 
          32751840*yp^11*Log[2] - (9940896*I)*Pi*yp^11*Log[2] - 
          6965664*yp^12*Log[2] + (5849280*I)*Pi*yp^12*Log[2] + 
          1536288*yp^13*Log[2] - (747648*I)*Pi*yp^13*Log[2] + 
          130080*yp^14*Log[2] + (765792*I)*Pi*yp^14*Log[2] + 
          10464*yp^15*Log[2] + (47520*I)*Pi*yp^15*Log[2] - 
          4416*yp^16*Log[2] - (12060*I)*Pi*yp^16*Log[2] + 456*yp^17*Log[2] + 
          (2736*I)*Pi*yp^17*Log[2] - 288*yp^18*Log[2] - (108*I)*Pi*yp^18*
           Log[2] - 72*Log[2]^2 - 756*yp*Log[2]^2 - 936*yp^2*Log[2]^2 - 
          23328*yp^3*Log[2]^2 - 330624*yp^4*Log[2]^2 + 81360*yp^5*Log[2]^2 - 
          3941568*yp^6*Log[2]^2 - 6001632*yp^7*Log[2]^2 - 
          38194128*yp^8*Log[2]^2 - 35297208*yp^9*Log[2]^2 - 
          38194128*yp^10*Log[2]^2 - 6001632*yp^11*Log[2]^2 - 
          3941568*yp^12*Log[2]^2 + 81360*yp^13*Log[2]^2 - 
          330624*yp^14*Log[2]^2 - 23328*yp^15*Log[2]^2 - 936*yp^16*Log[2]^2 - 
          756*yp^17*Log[2]^2 - 72*yp^18*Log[2]^2))/(9*(-1 + yp)^8*yp^2*
         (1 + yp)^6) - (64*H[1, 1, yp]*(54 + (144*I)*Pi + 33*Pi^2 - 999*yp - 
          (789*I)*Pi*yp - 1002*Pi^2*yp + 5751*yp^2 + (7278*I)*Pi*yp^2 - 
          2367*Pi^2*yp^2 + 16162*yp^3 + (492*I)*Pi*yp^3 + 5424*Pi^2*yp^3 - 
          39213*yp^4 - (240150*I)*Pi*yp^4 + 192300*Pi^2*yp^4 - 198240*yp^5 + 
          (832284*I)*Pi*yp^5 + 739560*Pi^2*yp^5 - 5096543*yp^6 + 
          (4312590*I)*Pi*yp^6 + 312492*Pi^2*yp^6 - 28227138*yp^7 + 
          (7431060*I)*Pi*yp^7 + 5432400*Pi^2*yp^7 - 69073185*yp^8 + 
          (18726666*I)*Pi*yp^8 - 1780410*Pi^2*yp^8 - 91585842*yp^9 + 
          (10212594*I)*Pi*yp^9 + 16548612*Pi^2*yp^9 - 69073185*yp^10 + 
          (18726666*I)*Pi*yp^10 - 1780410*Pi^2*yp^10 - 28227138*yp^11 + 
          (7431060*I)*Pi*yp^11 + 5432400*Pi^2*yp^11 - 5096543*yp^12 + 
          (4312590*I)*Pi*yp^12 + 312492*Pi^2*yp^12 - 198240*yp^13 + 
          (832284*I)*Pi*yp^13 + 739560*Pi^2*yp^13 - 39213*yp^14 - 
          (240150*I)*Pi*yp^14 + 192300*Pi^2*yp^14 + 16162*yp^15 + 
          (492*I)*Pi*yp^15 + 5424*Pi^2*yp^15 + 5751*yp^16 + 
          (7278*I)*Pi*yp^16 - 2367*Pi^2*yp^16 - 999*yp^17 - 
          (789*I)*Pi*yp^17 - 1002*Pi^2*yp^17 + 54*yp^18 + (144*I)*Pi*yp^18 + 
          33*Pi^2*yp^18 + 324*Log[2] + (72*I)*Pi*Log[2] - 3450*yp*Log[2] - 
          (612*I)*Pi*yp*Log[2] + 2748*yp^2*Log[2] - (11304*I)*Pi*yp^2*
           Log[2] + 2832*yp^3*Log[2] + (21600*I)*Pi*yp^3*Log[2] + 
          307416*yp^4*Log[2] + (518544*I)*Pi*yp^4*Log[2] - 
          682968*yp^5*Log[2] + (2615184*I)*Pi*yp^5*Log[2] - 
          4573080*yp^6*Log[2] - (861840*I)*Pi*yp^6*Log[2] - 
          13741200*yp^7*Log[2] + (12578976*I)*Pi*yp^7*Log[2] - 
          36631872*yp^8*Log[2] - (25597728*I)*Pi*yp^8*Log[2] - 
          34064988*yp^9*Log[2] + (30911400*I)*Pi*yp^9*Log[2] - 
          36631872*yp^10*Log[2] - (25597728*I)*Pi*yp^10*Log[2] - 
          13741200*yp^11*Log[2] + (12578976*I)*Pi*yp^11*Log[2] - 
          4573080*yp^12*Log[2] - (861840*I)*Pi*yp^12*Log[2] - 
          682968*yp^13*Log[2] + (2615184*I)*Pi*yp^13*Log[2] + 
          307416*yp^14*Log[2] + (518544*I)*Pi*yp^14*Log[2] + 
          2832*yp^15*Log[2] + (21600*I)*Pi*yp^15*Log[2] + 2748*yp^16*Log[2] - 
          (11304*I)*Pi*yp^16*Log[2] - 3450*yp^17*Log[2] - 
          (612*I)*Pi*yp^17*Log[2] + 324*yp^18*Log[2] + (72*I)*Pi*yp^18*
           Log[2] + 180*Log[2]^2 - 2088*yp*Log[2]^2 + 8748*yp^2*Log[2]^2 - 
          20304*yp^3*Log[2]^2 - 344808*yp^4*Log[2]^2 - 2036736*yp^5*
           Log[2]^2 - 383832*yp^6*Log[2]^2 - 9257904*yp^7*Log[2]^2 + 
          17234784*yp^8*Log[2]^2 - 19833264*yp^9*Log[2]^2 + 
          17234784*yp^10*Log[2]^2 - 9257904*yp^11*Log[2]^2 - 
          383832*yp^12*Log[2]^2 - 2036736*yp^13*Log[2]^2 - 
          344808*yp^14*Log[2]^2 - 20304*yp^15*Log[2]^2 + 
          8748*yp^16*Log[2]^2 - 2088*yp^17*Log[2]^2 + 180*yp^18*Log[2]^2))/
        (9*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (32*H[-1, 1, yp]*(108 + (288*I)*Pi + 66*Pi^2 - 447*yp + (96*I)*Pi*yp - 
          1218*Pi^2*yp + 6120*yp^2 - (4272*I)*Pi*yp^2 - 8766*Pi^2*yp^2 + 
          27600*yp^3 + (15456*I)*Pi*yp^3 + 21744*Pi^2*yp^3 + 86948*yp^4 + 
          (98064*I)*Pi*yp^4 + 408216*Pi^2*yp^4 + 998668*yp^5 - 
          (626880*I)*Pi*yp^5 - 22008*Pi^2*yp^5 + 4781932*yp^6 + 
          (2548656*I)*Pi*yp^6 + 1272600*Pi^2*yp^6 + 4391280*yp^7 + 
          (14372256*I)*Pi*yp^7 - 9771120*Pi^2*yp^7 - 4875108*yp^8 + 
          (39824592*I)*Pi*yp^8 + 14449740*Pi^2*yp^8 - 10834202*yp^9 + 
          (57412800*I)*Pi*yp^9 - 17417100*Pi^2*yp^9 - 4875108*yp^10 + 
          (39824592*I)*Pi*yp^10 + 14449740*Pi^2*yp^10 + 4391280*yp^11 + 
          (14372256*I)*Pi*yp^11 - 9771120*Pi^2*yp^11 + 4781932*yp^12 + 
          (2548656*I)*Pi*yp^12 + 1272600*Pi^2*yp^12 + 998668*yp^13 - 
          (626880*I)*Pi*yp^13 - 22008*Pi^2*yp^13 + 86948*yp^14 + 
          (98064*I)*Pi*yp^14 + 408216*Pi^2*yp^14 + 27600*yp^15 + 
          (15456*I)*Pi*yp^15 + 21744*Pi^2*yp^15 + 6120*yp^16 - 
          (4272*I)*Pi*yp^16 - 8766*Pi^2*yp^16 - 447*yp^17 + (96*I)*Pi*yp^17 - 
          1218*Pi^2*yp^17 + 108*yp^18 + (288*I)*Pi*yp^18 + 66*Pi^2*yp^18 + 
          648*Log[2] + (144*I)*Pi*Log[2] - 4704*yp*Log[2] - 
          (432*I)*Pi*yp*Log[2] - 7320*yp^2*Log[2] - (23904*I)*Pi*yp^2*
           Log[2] + 21888*yp^3*Log[2] + (68832*I)*Pi*yp^3*Log[2] + 
          120192*yp^4*Log[2] + (1315440*I)*Pi*yp^4*Log[2] + 
          1101696*yp^5*Log[2] + (148608*I)*Pi*yp^5*Log[2] + 
          1053120*yp^6*Log[2] + (2904912*I)*Pi*yp^6*Log[2] - 
          15194496*yp^7*Log[2] - (29371104*I)*Pi*yp^7*Log[2] - 
          48352560*yp^8*Log[2] + (9959184*I)*Pi*yp^8*Log[2] - 
          66220608*yp^9*Log[2] - (64375200*I)*Pi*yp^9*Log[2] - 
          48352560*yp^10*Log[2] + (9959184*I)*Pi*yp^10*Log[2] - 
          15194496*yp^11*Log[2] - (29371104*I)*Pi*yp^11*Log[2] + 
          1053120*yp^12*Log[2] + (2904912*I)*Pi*yp^12*Log[2] + 
          1101696*yp^13*Log[2] + (148608*I)*Pi*yp^13*Log[2] + 
          120192*yp^14*Log[2] + (1315440*I)*Pi*yp^14*Log[2] + 
          21888*yp^15*Log[2] + (68832*I)*Pi*yp^15*Log[2] - 
          7320*yp^16*Log[2] - (23904*I)*Pi*yp^16*Log[2] - 4704*yp^17*Log[2] - 
          (432*I)*Pi*yp^17*Log[2] + 648*yp^18*Log[2] + (144*I)*Pi*yp^18*
           Log[2] + 360*Log[2]^2 - 3960*yp*Log[2]^2 + 17208*yp^2*Log[2]^2 - 
          53856*yp^3*Log[2]^2 - 904752*yp^4*Log[2]^2 + 29088*yp^5*Log[2]^2 - 
          2848464*yp^6*Log[2]^2 + 17241696*yp^7*Log[2]^2 + 
          3735648*yp^8*Log[2]^2 + 41071536*yp^9*Log[2]^2 + 
          3735648*yp^10*Log[2]^2 + 17241696*yp^11*Log[2]^2 - 
          2848464*yp^12*Log[2]^2 + 29088*yp^13*Log[2]^2 - 
          904752*yp^14*Log[2]^2 - 53856*yp^15*Log[2]^2 + 
          17208*yp^16*Log[2]^2 - 3960*yp^17*Log[2]^2 + 360*yp^18*Log[2]^2))/
        (9*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (32*H[1, -1, yp]*(108 + (324*I)*Pi + 24*Pi^2 - 447*yp - 
          (2484*I)*Pi*yp - 2094*Pi^2*yp + 6120*yp^2 + (6012*I)*Pi*yp^2 + 
          7668*Pi^2*yp^2 + 27600*yp^3 + (23376*I)*Pi*yp^3 + 5304*Pi^2*yp^3 + 
          86948*yp^4 - (21096*I)*Pi*yp^4 - 2220*Pi^2*yp^4 + 998668*yp^5 - 
          (760272*I)*Pi*yp^5 + 990792*Pi^2*yp^5 + 4781932*yp^6 - 
          (633432*I)*Pi*yp^6 - 1182372*Pi^2*yp^6 + 4391280*yp^7 + 
          (13327536*I)*Pi*yp^7 + 7376712*Pi^2*yp^7 - 4875108*yp^8 + 
          (45474816*I)*Pi*yp^8 - 11406012*Pi^2*yp^8 - 10834202*yp^9 + 
          (64476936*I)*Pi*yp^9 + 14715852*Pi^2*yp^9 - 4875108*yp^10 + 
          (45474816*I)*Pi*yp^10 - 11406012*Pi^2*yp^10 + 4391280*yp^11 + 
          (13327536*I)*Pi*yp^11 + 7376712*Pi^2*yp^11 + 4781932*yp^12 - 
          (633432*I)*Pi*yp^12 - 1182372*Pi^2*yp^12 + 998668*yp^13 - 
          (760272*I)*Pi*yp^13 + 990792*Pi^2*yp^13 + 86948*yp^14 - 
          (21096*I)*Pi*yp^14 - 2220*Pi^2*yp^14 + 27600*yp^15 + 
          (23376*I)*Pi*yp^15 + 5304*Pi^2*yp^15 + 6120*yp^16 + 
          (6012*I)*Pi*yp^16 + 7668*Pi^2*yp^16 - 447*yp^17 - 
          (2484*I)*Pi*yp^17 - 2094*Pi^2*yp^17 + 108*yp^18 + 
          (324*I)*Pi*yp^18 + 24*Pi^2*yp^18 + 1224*Log[2] + 
          (360*I)*Pi*Log[2] - 7632*yp*Log[2] - (6048*I)*Pi*yp*Log[2] + 
          5112*yp^2*Log[2] + (2088*I)*Pi*yp^2*Log[2] - 5280*yp^3*Log[2] + 
          (13824*I)*Pi*yp^3*Log[2] + 33264*yp^4*Log[2] - (84960*I)*Pi*yp^4*
           Log[2] + 1466112*yp^5*Log[2] + (1964160*I)*Pi*yp^5*Log[2] + 
          4084368*yp^6*Log[2] - (6323040*I)*Pi*yp^6*Log[2] - 
          26092896*yp^7*Log[2] + (31781376*I)*Pi*yp^7*Log[2] - 
          93777216*yp^8*Log[2] + (11124144*I)*Pi*yp^8*Log[2] - 
          130027104*yp^9*Log[2] + (92925504*I)*Pi*yp^9*Log[2] - 
          93777216*yp^10*Log[2] + (11124144*I)*Pi*yp^10*Log[2] - 
          26092896*yp^11*Log[2] + (31781376*I)*Pi*yp^11*Log[2] + 
          4084368*yp^12*Log[2] - (6323040*I)*Pi*yp^12*Log[2] + 
          1466112*yp^13*Log[2] + (1964160*I)*Pi*yp^13*Log[2] + 
          33264*yp^14*Log[2] - (84960*I)*Pi*yp^14*Log[2] - 
          5280*yp^15*Log[2] + (13824*I)*Pi*yp^15*Log[2] + 5112*yp^16*Log[2] + 
          (2088*I)*Pi*yp^16*Log[2] - 7632*yp^17*Log[2] - (6048*I)*Pi*yp^17*
           Log[2] + 1224*yp^18*Log[2] + (360*I)*Pi*yp^18*Log[2] + 
          504*Log[2]^2 - 2664*yp*Log[2]^2 + 19368*yp^2*Log[2]^2 - 
          14112*yp^3*Log[2]^2 - 76752*yp^4*Log[2]^2 - 359712*yp^5*Log[2]^2 + 
          2763216*yp^6*Log[2]^2 - 32601312*yp^7*Log[2]^2 - 
          54610848*yp^8*Log[2]^2 - 113350896*yp^9*Log[2]^2 - 
          54610848*yp^10*Log[2]^2 - 32601312*yp^11*Log[2]^2 + 
          2763216*yp^12*Log[2]^2 - 359712*yp^13*Log[2]^2 - 
          76752*yp^14*Log[2]^2 - 14112*yp^15*Log[2]^2 + 
          19368*yp^16*Log[2]^2 - 2664*yp^17*Log[2]^2 + 504*yp^18*Log[2]^2))/
        (9*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       ((-393216*yp^2*H[-1, -1, -1, yp])/(1 + yp)^4 - 
         (16384*yp*(1 - 26*yp + 12*yp^2 - 134*yp^3 + 230*yp^4 - 134*yp^5 + 
            12*yp^6 - 26*yp^7 + yp^8)*H[-1, -1, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^4) - (32768*yp*(1 - 14*yp - 60*yp^2 + 
            46*yp^3 - 10*yp^4 + 46*yp^5 - 60*yp^6 - 14*yp^7 + yp^8)*
           H[-1, -1, 1, yp])/((-1 + yp)^6*(1 + yp)^4) - 
         (16384*yp*(1 - 26*yp + 12*yp^2 - 134*yp^3 + 230*yp^4 - 134*yp^5 + 
            12*yp^6 - 26*yp^7 + yp^8)*H[-1, 0, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^4) + (2048*yp*(5 - 62*yp + 153*yp^2 - 
            216*yp^3 + 3042*yp^4 + 300*yp^5 + 3042*yp^6 - 216*yp^7 + 
            153*yp^8 - 62*yp^9 + 5*yp^10)*H[-1, 0, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (4096*yp*(1 + 50*yp - 107*yp^2 + 
            520*yp^3 + 1002*yp^4 + 3212*yp^5 + 1002*yp^6 + 520*yp^7 - 
            107*yp^8 + 50*yp^9 + yp^10)*H[-1, 0, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) - (32768*yp*(1 - 14*yp - 60*yp^2 + 
            46*yp^3 - 10*yp^4 + 46*yp^5 - 60*yp^6 - 14*yp^7 + yp^8)*
           H[-1, 1, -1, yp])/((-1 + yp)^6*(1 + yp)^4) + 
         (4096*yp*(1 + 50*yp - 107*yp^2 + 520*yp^3 + 1002*yp^4 + 3212*yp^5 + 
            1002*yp^6 + 520*yp^7 - 107*yp^8 + 50*yp^9 + yp^10)*
           H[-1, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (8192*yp*(3 - 114*yp - 17*yp^2 + 88*yp^3 - 1650*yp^4 - 2764*yp^5 - 
            1650*yp^6 + 88*yp^7 - 17*yp^8 - 114*yp^9 + 3*yp^10)*
           H[-1, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (16384*yp*(1 - 26*yp + 12*yp^2 - 134*yp^3 + 230*yp^4 - 134*yp^5 + 
            12*yp^6 - 26*yp^7 + yp^8)*H[0, -1, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^4) + (2048*yp*(5 - 62*yp + 153*yp^2 - 
            216*yp^3 + 3042*yp^4 + 300*yp^5 + 3042*yp^6 - 216*yp^7 + 
            153*yp^8 - 62*yp^9 + 5*yp^10)*H[0, -1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (4096*yp*(1 + 50*yp - 107*yp^2 + 
            520*yp^3 + 1002*yp^4 + 3212*yp^5 + 1002*yp^6 + 520*yp^7 - 
            107*yp^8 + 50*yp^9 + yp^10)*H[0, -1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (2048*yp*(5 - 62*yp + 153*yp^2 - 
            216*yp^3 + 3042*yp^4 + 300*yp^5 + 3042*yp^6 - 216*yp^7 + 
            153*yp^8 - 62*yp^9 + 5*yp^10)*H[0, 0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (12288*yp^2*(1 + yp^2)*
           (3 - 14*yp - 19*yp^2 - 196*yp^3 - 19*yp^4 - 14*yp^5 + 3*yp^6)*
           H[0, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (2048*yp*(5 - 16*yp - 52*yp^2 - 496*yp^3 - 418*yp^4 - 496*yp^5 - 
            52*yp^6 - 16*yp^7 + 5*yp^8)*H[0, 0, 1, yp])/
          ((-1 + yp)^6*(1 + yp)^4) + (4096*yp*(1 + 50*yp - 107*yp^2 + 
            520*yp^3 + 1002*yp^4 + 3212*yp^5 + 1002*yp^6 + 520*yp^7 - 
            107*yp^8 + 50*yp^9 + yp^10)*H[0, 1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (2048*yp*(5 - 16*yp - 52*yp^2 - 
            496*yp^3 - 418*yp^4 - 496*yp^5 - 52*yp^6 - 16*yp^7 + 5*yp^8)*
           H[0, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^4) + 
         (8192*yp*(3 + 12*yp - 61*yp^2 + 56*yp^3 + 762*yp^4 + 1528*yp^5 + 
            762*yp^6 + 56*yp^7 - 61*yp^8 + 12*yp^9 + 3*yp^10)*H[0, 1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) - (32768*yp*(1 - 14*yp - 60*yp^2 + 
            46*yp^3 - 10*yp^4 + 46*yp^5 - 60*yp^6 - 14*yp^7 + yp^8)*
           H[1, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^4) + 
         (4096*yp*(1 + 50*yp - 107*yp^2 + 520*yp^3 + 1002*yp^4 + 3212*yp^5 + 
            1002*yp^6 + 520*yp^7 - 107*yp^8 + 50*yp^9 + yp^10)*
           H[1, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (8192*yp*(3 - 114*yp - 17*yp^2 + 88*yp^3 - 1650*yp^4 - 2764*yp^5 - 
            1650*yp^6 + 88*yp^7 - 17*yp^8 - 114*yp^9 + 3*yp^10)*
           H[1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (4096*yp*(1 + 50*yp - 107*yp^2 + 520*yp^3 + 1002*yp^4 + 3212*yp^5 + 
            1002*yp^6 + 520*yp^7 - 107*yp^8 + 50*yp^9 + yp^10)*
           H[1, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (2048*yp*(5 - 16*yp - 52*yp^2 - 496*yp^3 - 418*yp^4 - 496*yp^5 - 
            52*yp^6 - 16*yp^7 + 5*yp^8)*H[1, 0, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^4) + (8192*yp*(3 + 12*yp - 61*yp^2 + 
            56*yp^3 + 762*yp^4 + 1528*yp^5 + 762*yp^6 + 56*yp^7 - 61*yp^8 + 
            12*yp^9 + 3*yp^10)*H[1, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (8192*yp*(3 - 114*yp - 17*yp^2 + 88*yp^3 - 1650*yp^4 - 2764*yp^5 - 
            1650*yp^6 + 88*yp^7 - 17*yp^8 - 114*yp^9 + 3*yp^10)*
           H[1, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (8192*yp*(3 + 12*yp - 61*yp^2 + 56*yp^3 + 762*yp^4 + 1528*yp^5 + 
            762*yp^6 + 56*yp^7 - 61*yp^8 + 12*yp^9 + 3*yp^10)*H[1, 1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (24576*yp*(1 + 42*yp - 209*yp^2 + 
            588*yp^3 - 209*yp^4 + 42*yp^5 + yp^6)*H[1, 1, 1, yp])/
          (-1 + yp)^8 + (128*H[-1, -1, yp]*(3 + (2*I)*Pi - 16*yp + 
            (128*I)*Pi*yp - 162*yp^2 - (268*I)*Pi*yp^2 - 976*yp^3 - 
            (2560*I)*Pi*yp^3 + 7021*yp^4 - (3810*I)*Pi*yp^4 - 11296*yp^5 + 
            (384*I)*Pi*yp^5 + 23140*yp^6 + (4056*I)*Pi*yp^6 - 11296*yp^7 + 
            (384*I)*Pi*yp^7 + 7021*yp^8 - (3810*I)*Pi*yp^8 - 976*yp^9 - 
            (2560*I)*Pi*yp^9 - 162*yp^10 - (268*I)*Pi*yp^10 - 16*yp^11 + 
            (128*I)*Pi*yp^11 + 3*yp^12 + (2*I)*Pi*yp^12 - 256*yp^2*Log[2] + 
            6656*yp^3*Log[2] - 3072*yp^4*Log[2] + 34304*yp^5*Log[2] - 
            58880*yp^6*Log[2] + 34304*yp^7*Log[2] - 3072*yp^8*Log[2] + 
            6656*yp^9*Log[2] - 256*yp^10*Log[2]))/((-1 + yp)^6*yp*
           (1 + yp)^4) + (16*H[0, 0, yp]*(27 + (18*I)*Pi - 414*yp - 
            (84*I)*Pi*yp + 1353*yp^2 - (474*I)*Pi*yp^2 - 2540*yp^3 - 
            (9864*I)*Pi*yp^3 + 14979*yp^4 + (18210*I)*Pi*yp^4 + 75838*yp^5 + 
            (61716*I)*Pi*yp^5 + 413721*yp^6 + (424614*I)*Pi*yp^6 + 
            239256*yp^7 + (191376*I)*Pi*yp^7 + 413721*yp^8 + 
            (424614*I)*Pi*yp^8 + 75838*yp^9 + (61716*I)*Pi*yp^9 + 
            14979*yp^10 + (18210*I)*Pi*yp^10 - 2540*yp^11 - 
            (9864*I)*Pi*yp^11 + 1353*yp^12 - (474*I)*Pi*yp^12 - 414*yp^13 - 
            (84*I)*Pi*yp^13 + 27*yp^14 + (18*I)*Pi*yp^14 + 
            13824*yp^3*Log[2] - 64512*yp^4*Log[2] - 73728*yp^5*Log[2] - 
            967680*yp^6*Log[2] - 175104*yp^7*Log[2] - 967680*yp^8*Log[2] - 
            73728*yp^9*Log[2] - 64512*yp^10*Log[2] + 13824*yp^11*Log[2]))/
          (3*(-1 + yp)^8*yp*(1 + yp)^4) - (128*H[0, 1, yp]*
           (-12 - (9*I)*Pi + 27*yp + (36*I)*Pi*yp - 392*yp^2 - 
            (99*I)*Pi*yp^2 - 1994*yp^3 + (1128*I)*Pi*yp^3 + 15264*yp^4 - 
            (4641*I)*Pi*yp^4 - 32587*yp^5 - (4068*I)*Pi*yp^5 - 185868*yp^6 - 
            (13683*I)*Pi*yp^6 - 391692*yp^7 + (42672*I)*Pi*yp^7 - 
            185868*yp^8 - (13683*I)*Pi*yp^8 - 32587*yp^9 - (4068*I)*Pi*yp^9 + 
            15264*yp^10 - (4641*I)*Pi*yp^10 - 1994*yp^11 + 
            (1128*I)*Pi*yp^11 - 392*yp^12 - (99*I)*Pi*yp^12 + 27*yp^13 + 
            (36*I)*Pi*yp^13 - 12*yp^14 - (9*I)*Pi*yp^14 - 480*yp^2*Log[2] + 
            2496*yp^3*Log[2] + 1440*yp^4*Log[2] + 39168*yp^5*Log[2] - 
            50112*yp^6*Log[2] + 14976*yp^7*Log[2] - 50112*yp^8*Log[2] + 
            39168*yp^9*Log[2] + 1440*yp^10*Log[2] + 2496*yp^11*Log[2] - 
            480*yp^12*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^4) - 
         (128*H[1, 0, yp]*(-12 - (9*I)*Pi + 27*yp + (36*I)*Pi*yp - 392*yp^2 - 
            (99*I)*Pi*yp^2 - 1994*yp^3 + (1128*I)*Pi*yp^3 + 15264*yp^4 - 
            (4641*I)*Pi*yp^4 - 32587*yp^5 - (4068*I)*Pi*yp^5 - 185868*yp^6 - 
            (13683*I)*Pi*yp^6 - 391692*yp^7 + (42672*I)*Pi*yp^7 - 
            185868*yp^8 - (13683*I)*Pi*yp^8 - 32587*yp^9 - (4068*I)*Pi*yp^9 + 
            15264*yp^10 - (4641*I)*Pi*yp^10 - 1994*yp^11 + 
            (1128*I)*Pi*yp^11 - 392*yp^12 - (99*I)*Pi*yp^12 + 27*yp^13 + 
            (36*I)*Pi*yp^13 - 12*yp^14 - (9*I)*Pi*yp^14 - 480*yp^2*Log[2] + 
            2496*yp^3*Log[2] + 1440*yp^4*Log[2] + 39168*yp^5*Log[2] - 
            50112*yp^6*Log[2] + 14976*yp^7*Log[2] - 50112*yp^8*Log[2] + 
            39168*yp^9*Log[2] + 1440*yp^10*Log[2] + 2496*yp^11*Log[2] - 
            480*yp^12*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^4) - 
         (64*H[-1, 1, yp]*(-39 - (30*I)*Pi - 174*yp - (684*I)*Pi*yp + 
            547*yp^2 + (2262*I)*Pi*yp^2 - 6508*yp^3 + (6024*I)*Pi*yp^3 + 
            23169*yp^4 - (6606*I)*Pi*yp^4 + 103374*yp^5 + (12780*I)*Pi*yp^5 - 
            646269*yp^6 + (373014*I)*Pi*yp^6 - 914280*yp^7 + 
            (406128*I)*Pi*yp^7 - 646269*yp^8 + (373014*I)*Pi*yp^8 + 
            103374*yp^9 + (12780*I)*Pi*yp^9 + 23169*yp^10 - 
            (6606*I)*Pi*yp^10 - 6508*yp^11 + (6024*I)*Pi*yp^11 + 547*yp^12 + 
            (2262*I)*Pi*yp^12 - 174*yp^13 - (684*I)*Pi*yp^13 - 39*yp^14 - 
            (30*I)*Pi*yp^14 - 384*yp^2*Log[2] - 19200*yp^3*Log[2] + 
            41088*yp^4*Log[2] - 199680*yp^5*Log[2] - 384768*yp^6*Log[2] - 
            1233408*yp^7*Log[2] - 384768*yp^8*Log[2] - 199680*yp^9*Log[2] + 
            41088*yp^10*Log[2] - 19200*yp^11*Log[2] - 384*yp^12*Log[2]))/
          (3*(-1 + yp)^8*yp*(1 + yp)^4) - (64*H[1, -1, yp]*
           (-39 - (30*I)*Pi - 174*yp - (684*I)*Pi*yp + 547*yp^2 + 
            (2262*I)*Pi*yp^2 - 6508*yp^3 + (6024*I)*Pi*yp^3 + 23169*yp^4 - 
            (6606*I)*Pi*yp^4 + 103374*yp^5 + (12780*I)*Pi*yp^5 - 
            646269*yp^6 + (373014*I)*Pi*yp^6 - 914280*yp^7 + 
            (406128*I)*Pi*yp^7 - 646269*yp^8 + (373014*I)*Pi*yp^8 + 
            103374*yp^9 + (12780*I)*Pi*yp^9 + 23169*yp^10 - 
            (6606*I)*Pi*yp^10 - 6508*yp^11 + (6024*I)*Pi*yp^11 + 547*yp^12 + 
            (2262*I)*Pi*yp^12 - 174*yp^13 - (684*I)*Pi*yp^13 - 39*yp^14 - 
            (30*I)*Pi*yp^14 - 384*yp^2*Log[2] - 19200*yp^3*Log[2] + 
            41088*yp^4*Log[2] - 199680*yp^5*Log[2] - 384768*yp^6*Log[2] - 
            1233408*yp^7*Log[2] - 384768*yp^8*Log[2] - 199680*yp^9*Log[2] + 
            41088*yp^10*Log[2] - 19200*yp^11*Log[2] - 384*yp^12*Log[2]))/
          (3*(-1 + yp)^8*yp*(1 + yp)^4) + (32*H[-1, 0, yp]*
           (21 + (18*I)*Pi + 306*yp - (60*I)*Pi*yp + 215*yp^2 + 
            (870*I)*Pi*yp^2 + 10516*yp^3 + (5352*I)*Pi*yp^3 - 76035*yp^4 + 
            (354*I)*Pi*yp^4 + 54510*yp^5 - (45444*I)*Pi*yp^5 + 329751*yp^6 - 
            (369882*I)*Pi*yp^6 + 1327512*yp^7 - (362064*I)*Pi*yp^7 + 
            329751*yp^8 - (369882*I)*Pi*yp^8 + 54510*yp^9 - 
            (45444*I)*Pi*yp^9 - 76035*yp^10 + (354*I)*Pi*yp^10 + 
            10516*yp^11 + (5352*I)*Pi*yp^11 + 215*yp^12 + (870*I)*Pi*yp^12 + 
            306*yp^13 - (60*I)*Pi*yp^13 + 21*yp^14 + (18*I)*Pi*yp^14 + 
            1920*yp^2*Log[2] - 23808*yp^3*Log[2] + 58752*yp^4*Log[2] - 
            82944*yp^5*Log[2] + 1168128*yp^6*Log[2] + 115200*yp^7*Log[2] + 
            1168128*yp^8*Log[2] - 82944*yp^9*Log[2] + 58752*yp^10*Log[2] - 
            23808*yp^11*Log[2] + 1920*yp^12*Log[2]))/(3*(-1 + yp)^8*yp*
           (1 + yp)^4) + (32*H[0, -1, yp]*(21 + (18*I)*Pi + 306*yp - 
            (60*I)*Pi*yp + 215*yp^2 + (870*I)*Pi*yp^2 + 10516*yp^3 + 
            (5352*I)*Pi*yp^3 - 76035*yp^4 + (354*I)*Pi*yp^4 + 54510*yp^5 - 
            (45444*I)*Pi*yp^5 + 329751*yp^6 - (369882*I)*Pi*yp^6 + 
            1327512*yp^7 - (362064*I)*Pi*yp^7 + 329751*yp^8 - 
            (369882*I)*Pi*yp^8 + 54510*yp^9 - (45444*I)*Pi*yp^9 - 
            76035*yp^10 + (354*I)*Pi*yp^10 + 10516*yp^11 + 
            (5352*I)*Pi*yp^11 + 215*yp^12 + (870*I)*Pi*yp^12 + 306*yp^13 - 
            (60*I)*Pi*yp^13 + 21*yp^14 + (18*I)*Pi*yp^14 + 1920*yp^2*Log[2] - 
            23808*yp^3*Log[2] + 58752*yp^4*Log[2] - 82944*yp^5*Log[2] + 
            1168128*yp^6*Log[2] + 115200*yp^7*Log[2] + 1168128*yp^8*Log[2] - 
            82944*yp^9*Log[2] + 58752*yp^10*Log[2] - 23808*yp^11*Log[2] + 
            1920*yp^12*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^4) + 
         (64*H[1, 1, yp]*(87 + (66*I)*Pi + 66*yp + (540*I)*Pi*yp + 
            1021*yp^2 - (1866*I)*Pi*yp^2 + 14484*yp^3 - (10536*I)*Pi*yp^3 - 
            84225*yp^4 + (25170*I)*Pi*yp^4 + 26974*yp^5 + (3492*I)*Pi*yp^5 + 
            1389741*yp^6 - (318282*I)*Pi*yp^6 + 2481048*yp^7 - 
            (576816*I)*Pi*yp^7 + 1389741*yp^8 - (318282*I)*Pi*yp^8 + 
            26974*yp^9 + (3492*I)*Pi*yp^9 - 84225*yp^10 + 
            (25170*I)*Pi*yp^10 + 14484*yp^11 - (10536*I)*Pi*yp^11 + 
            1021*yp^12 - (1866*I)*Pi*yp^12 + 66*yp^13 + (540*I)*Pi*yp^13 + 
            87*yp^14 + (66*I)*Pi*yp^14 + 2304*yp^2*Log[2] + 
            9216*yp^3*Log[2] - 46848*yp^4*Log[2] + 43008*yp^5*Log[2] + 
            585216*yp^6*Log[2] + 1173504*yp^7*Log[2] + 585216*yp^8*Log[2] + 
            43008*yp^9*Log[2] - 46848*yp^10*Log[2] + 9216*yp^11*Log[2] + 
            2304*yp^12*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^4) + 
         (16*H[0, yp]*(225 + (12*I)*Pi + 108*Pi^2 + 738*yp + (468*I)*Pi*yp - 
            144*Pi^2*yp + 15755*yp^2 + (4884*I)*Pi*yp^2 - 1788*Pi^2*yp^2 + 
            11412*yp^3 - (20760*I)*Pi*yp^3 - 18144*Pi^2*yp^3 + 149017*yp^4 + 
            (37500*I)*Pi*yp^4 + 8556*Pi^2*yp^4 + 125886*yp^5 - 
            (403476*I)*Pi*yp^5 + 106128*Pi^2*yp^5 + 4328315*yp^6 - 
            (644508*I)*Pi*yp^6 + 484644*Pi^2*yp^6 + 4663704*yp^7 - 
            (1683792*I)*Pi*yp^7 + 414144*Pi^2*yp^7 + 4328315*yp^8 - 
            (644508*I)*Pi*yp^8 + 484644*Pi^2*yp^8 + 125886*yp^9 - 
            (403476*I)*Pi*yp^9 + 106128*Pi^2*yp^9 + 149017*yp^10 + 
            (37500*I)*Pi*yp^10 + 8556*Pi^2*yp^10 + 11412*yp^11 - 
            (20760*I)*Pi*yp^11 - 18144*Pi^2*yp^11 + 15755*yp^12 + 
            (4884*I)*Pi*yp^12 - 1788*Pi^2*yp^12 + 738*yp^13 + 
            (468*I)*Pi*yp^13 - 144*Pi^2*yp^13 + 225*yp^14 + (12*I)*Pi*yp^14 + 
            108*Pi^2*yp^14 + 162*Log[2] + (108*I)*Pi*Log[2] - 
            2484*yp*Log[2] - (504*I)*Pi*yp*Log[2] + 8118*yp^2*Log[2] - 
            (2844*I)*Pi*yp^2*Log[2] - 15240*yp^3*Log[2] - (59184*I)*Pi*yp^3*
             Log[2] + 89874*yp^4*Log[2] + (109260*I)*Pi*yp^4*Log[2] + 
            455028*yp^5*Log[2] + (370296*I)*Pi*yp^5*Log[2] + 
            2482326*yp^6*Log[2] + (2547684*I)*Pi*yp^6*Log[2] + 
            1435536*yp^7*Log[2] + (1148256*I)*Pi*yp^7*Log[2] + 
            2482326*yp^8*Log[2] + (2547684*I)*Pi*yp^8*Log[2] + 
            455028*yp^9*Log[2] + (370296*I)*Pi*yp^9*Log[2] + 
            89874*yp^10*Log[2] + (109260*I)*Pi*yp^10*Log[2] - 
            15240*yp^11*Log[2] - (59184*I)*Pi*yp^11*Log[2] + 
            8118*yp^12*Log[2] - (2844*I)*Pi*yp^12*Log[2] - 
            2484*yp^13*Log[2] - (504*I)*Pi*yp^13*Log[2] + 162*yp^14*Log[2] + 
            (108*I)*Pi*yp^14*Log[2] + 41472*yp^3*Log[2]^2 - 
            193536*yp^4*Log[2]^2 - 221184*yp^5*Log[2]^2 - 
            2903040*yp^6*Log[2]^2 - 525312*yp^7*Log[2]^2 - 
            2903040*yp^8*Log[2]^2 - 221184*yp^9*Log[2]^2 - 
            193536*yp^10*Log[2]^2 + 41472*yp^11*Log[2]^2))/
          (9*(-1 + yp)^8*yp*(1 + yp)^4) - (16*H[1, yp]*(-90 - (180*I)*Pi + 
            60*Pi^2 + 99*yp + (2910*I)*Pi*yp - 348*Pi^2*yp - 10086*yp^2 - 
            (16308*I)*Pi*yp^2 + 72*Pi^2*yp^2 + 22545*yp^3 + 
            (24138*I)*Pi*yp^3 + 300*Pi^2*yp^3 - 231892*yp^4 + 
            (35208*I)*Pi*yp^4 + 45792*Pi^2*yp^4 - 272773*yp^5 - 
            (423186*I)*Pi*yp^5 + 125604*Pi^2*yp^5 - 730746*yp^6 + 
            (638580*I)*Pi*yp^6 + 2616*Pi^2*yp^6 - 8335087*yp^7 + 
            (4549482*I)*Pi*yp^7 + 218508*Pi^2*yp^7 - 14634980*yp^8 + 
            (9646296*I)*Pi*yp^8 + 1224*Pi^2*yp^8 - 8335087*yp^9 + 
            (4549482*I)*Pi*yp^9 + 218508*Pi^2*yp^9 - 730746*yp^10 + 
            (638580*I)*Pi*yp^10 + 2616*Pi^2*yp^10 - 272773*yp^11 - 
            (423186*I)*Pi*yp^11 + 125604*Pi^2*yp^11 - 231892*yp^12 + 
            (35208*I)*Pi*yp^12 + 45792*Pi^2*yp^12 + 22545*yp^13 + 
            (24138*I)*Pi*yp^13 + 300*Pi^2*yp^13 - 10086*yp^14 - 
            (16308*I)*Pi*yp^14 + 72*Pi^2*yp^14 + 99*yp^15 + 
            (2910*I)*Pi*yp^15 - 348*Pi^2*yp^15 - 90*yp^16 - 
            (180*I)*Pi*yp^16 + 60*Pi^2*yp^16 - 576*yp*Log[2] - 
            (432*I)*Pi*yp*Log[2] + 1296*yp^2*Log[2] + (1728*I)*Pi*yp^2*
             Log[2] - 18816*yp^3*Log[2] - (4752*I)*Pi*yp^3*Log[2] - 
            95712*yp^4*Log[2] + (54144*I)*Pi*yp^4*Log[2] + 
            732672*yp^5*Log[2] - (222768*I)*Pi*yp^5*Log[2] - 
            1564176*yp^6*Log[2] - (195264*I)*Pi*yp^6*Log[2] - 
            8921664*yp^7*Log[2] - (656784*I)*Pi*yp^7*Log[2] - 
            18801216*yp^8*Log[2] + (2048256*I)*Pi*yp^8*Log[2] - 
            8921664*yp^9*Log[2] - (656784*I)*Pi*yp^9*Log[2] - 
            1564176*yp^10*Log[2] - (195264*I)*Pi*yp^10*Log[2] + 
            732672*yp^11*Log[2] - (222768*I)*Pi*yp^11*Log[2] - 
            95712*yp^12*Log[2] + (54144*I)*Pi*yp^12*Log[2] - 
            18816*yp^13*Log[2] - (4752*I)*Pi*yp^13*Log[2] + 
            1296*yp^14*Log[2] + (1728*I)*Pi*yp^14*Log[2] - 576*yp^15*Log[2] - 
            (432*I)*Pi*yp^15*Log[2] - 11520*yp^3*Log[2]^2 + 
            59904*yp^4*Log[2]^2 + 34560*yp^5*Log[2]^2 + 940032*yp^6*
             Log[2]^2 - 1202688*yp^7*Log[2]^2 + 359424*yp^8*Log[2]^2 - 
            1202688*yp^9*Log[2]^2 + 940032*yp^10*Log[2]^2 + 
            34560*yp^11*Log[2]^2 + 59904*yp^12*Log[2]^2 - 
            11520*yp^13*Log[2]^2))/(9*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
         (16*H[-1, yp]*(-90 - (180*I)*Pi + 60*Pi^2 + 549*yp + 
            (2934*I)*Pi*yp - 132*Pi^2*yp - 8610*yp^2 - (15372*I)*Pi*yp^2 - 
            216*Pi^2*yp^2 + 54055*yp^3 + (33906*I)*Pi*yp^3 - 3276*Pi^2*yp^3 - 
            209068*yp^4 - (6312*I)*Pi*yp^4 + 9504*Pi^2*yp^4 + 25261*yp^5 - 
            (348186*I)*Pi*yp^5 + 142716*Pi^2*yp^5 - 478974*yp^6 - 
            (168372*I)*Pi*yp^6 + 214872*Pi^2*yp^6 + 321543*yp^7 + 
            (3260466*I)*Pi*yp^7 + 1187796*Pi^2*yp^7 - 5307572*yp^8 + 
            (6278712*I)*Pi*yp^8 + 829512*Pi^2*yp^8 + 321543*yp^9 + 
            (3260466*I)*Pi*yp^9 + 1187796*Pi^2*yp^9 - 478974*yp^10 - 
            (168372*I)*Pi*yp^10 + 214872*Pi^2*yp^10 + 25261*yp^11 - 
            (348186*I)*Pi*yp^11 + 142716*Pi^2*yp^11 - 209068*yp^12 - 
            (6312*I)*Pi*yp^12 + 9504*Pi^2*yp^12 + 54055*yp^13 + 
            (33906*I)*Pi*yp^13 - 3276*Pi^2*yp^13 - 8610*yp^14 - 
            (15372*I)*Pi*yp^14 - 216*Pi^2*yp^14 + 549*yp^15 + 
            (2934*I)*Pi*yp^15 - 132*Pi^2*yp^15 - 90*yp^16 - 
            (180*I)*Pi*yp^16 + 60*Pi^2*yp^16 - 252*yp*Log[2] - 
            (216*I)*Pi*yp*Log[2] - 3672*yp^2*Log[2] + (720*I)*Pi*yp^2*
             Log[2] - 2580*yp^3*Log[2] - (10440*I)*Pi*yp^3*Log[2] - 
            126192*yp^4*Log[2] - (64224*I)*Pi*yp^4*Log[2] + 
            912420*yp^5*Log[2] - (4248*I)*Pi*yp^5*Log[2] - 
            654120*yp^6*Log[2] + (545328*I)*Pi*yp^6*Log[2] - 
            3957012*yp^7*Log[2] + (4438584*I)*Pi*yp^7*Log[2] - 
            15930144*yp^8*Log[2] + (4344768*I)*Pi*yp^8*Log[2] - 
            3957012*yp^9*Log[2] + (4438584*I)*Pi*yp^9*Log[2] - 
            654120*yp^10*Log[2] + (545328*I)*Pi*yp^10*Log[2] + 
            912420*yp^11*Log[2] - (4248*I)*Pi*yp^11*Log[2] - 
            126192*yp^12*Log[2] - (64224*I)*Pi*yp^12*Log[2] - 
            2580*yp^13*Log[2] - (10440*I)*Pi*yp^13*Log[2] - 
            3672*yp^14*Log[2] + (720*I)*Pi*yp^14*Log[2] - 252*yp^15*Log[2] - 
            (216*I)*Pi*yp^15*Log[2] - 11520*yp^3*Log[2]^2 + 
            142848*yp^4*Log[2]^2 - 352512*yp^5*Log[2]^2 + 
            497664*yp^6*Log[2]^2 - 7008768*yp^7*Log[2]^2 - 
            691200*yp^8*Log[2]^2 - 7008768*yp^9*Log[2]^2 + 
            497664*yp^10*Log[2]^2 - 352512*yp^11*Log[2]^2 + 
            142848*yp^12*Log[2]^2 - 11520*yp^13*Log[2]^2))/
          (9*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (8*(336 + (425*I)*Pi - 72*Pi^2 + (12*I)*Pi^3 - 2471*yp - 
            (3936*I)*Pi*yp - 3*Pi^2*yp - (162*I)*Pi^3*yp + 23134*yp^2 + 
            (19984*I)*Pi*yp^2 - 246*Pi^2*yp^2 - (228*I)*Pi^3*yp^2 - 
            70301*yp^3 - (52640*I)*Pi*yp^3 + 6351*Pi^2*yp^3 + 
            (2634*I)*Pi^3*yp^3 + 272908*yp^4 - (6676*I)*Pi*yp^4 - 
            45468*Pi^2*yp^4 + (12072*I)*Pi^3*yp^4 + 351937*yp^5 - 
            (9952*I)*Pi*yp^5 - 136539*Pi^2*yp^5 + (9966*I)*Pi^3*yp^5 - 
            100478*yp^6 - (968912*I)*Pi*yp^6 - 529002*Pi^2*yp^6 - 
            (61788*I)*Pi^3*yp^6 + 5791107*yp^7 - (6896672*I)*Pi*yp^7 - 
            803697*Pi^2*yp^7 - (209046*I)*Pi^3*yp^7 + 9487752*yp^8 - 
            (12016042*I)*Pi*yp^8 - 1701240*Pi^2*yp^8 - (293352*I)*Pi^3*yp^8 + 
            5791107*yp^9 - (6896672*I)*Pi*yp^9 - 803697*Pi^2*yp^9 - 
            (209046*I)*Pi^3*yp^9 - 100478*yp^10 - (968912*I)*Pi*yp^10 - 
            529002*Pi^2*yp^10 - (61788*I)*Pi^3*yp^10 + 351937*yp^11 - 
            (9952*I)*Pi*yp^11 - 136539*Pi^2*yp^11 + (9966*I)*Pi^3*yp^11 + 
            272908*yp^12 - (6676*I)*Pi*yp^12 - 45468*Pi^2*yp^12 + 
            (12072*I)*Pi^3*yp^12 - 70301*yp^13 - (52640*I)*Pi*yp^13 + 
            6351*Pi^2*yp^13 + (2634*I)*Pi^3*yp^13 + 23134*yp^14 + 
            (19984*I)*Pi*yp^14 - 246*Pi^2*yp^14 - (228*I)*Pi^3*yp^14 - 
            2471*yp^15 - (3936*I)*Pi*yp^15 - 3*Pi^2*yp^15 - 
            (162*I)*Pi^3*yp^15 + 336*yp^16 + (425*I)*Pi*yp^16 - 
            72*Pi^2*yp^16 + (12*I)*Pi^3*yp^16 + 900*yp*Log[2] + 
            (48*I)*Pi*yp*Log[2] + 432*Pi^2*yp*Log[2] + 2952*yp^2*Log[2] + 
            (1872*I)*Pi*yp^2*Log[2] - 576*Pi^2*yp^2*Log[2] + 
            63020*yp^3*Log[2] + (19536*I)*Pi*yp^3*Log[2] - 
            7152*Pi^2*yp^3*Log[2] + 45648*yp^4*Log[2] - (83040*I)*Pi*yp^4*
             Log[2] - 72576*Pi^2*yp^4*Log[2] + 596068*yp^5*Log[2] + 
            (150000*I)*Pi*yp^5*Log[2] + 34224*Pi^2*yp^5*Log[2] + 
            503544*yp^6*Log[2] - (1613904*I)*Pi*yp^6*Log[2] + 
            424512*Pi^2*yp^6*Log[2] + 17313260*yp^7*Log[2] - 
            (2578032*I)*Pi*yp^7*Log[2] + 1938576*Pi^2*yp^7*Log[2] + 
            18654816*yp^8*Log[2] - (6735168*I)*Pi*yp^8*Log[2] + 
            1656576*Pi^2*yp^8*Log[2] + 17313260*yp^9*Log[2] - 
            (2578032*I)*Pi*yp^9*Log[2] + 1938576*Pi^2*yp^9*Log[2] + 
            503544*yp^10*Log[2] - (1613904*I)*Pi*yp^10*Log[2] + 
            424512*Pi^2*yp^10*Log[2] + 596068*yp^11*Log[2] + 
            (150000*I)*Pi*yp^11*Log[2] + 34224*Pi^2*yp^11*Log[2] + 
            45648*yp^12*Log[2] - (83040*I)*Pi*yp^12*Log[2] - 
            72576*Pi^2*yp^12*Log[2] + 63020*yp^13*Log[2] + (19536*I)*Pi*yp^13*
             Log[2] - 7152*Pi^2*yp^13*Log[2] + 2952*yp^14*Log[2] + 
            (1872*I)*Pi*yp^14*Log[2] - 576*Pi^2*yp^14*Log[2] + 
            900*yp^15*Log[2] + (48*I)*Pi*yp^15*Log[2] + 432*Pi^2*yp^15*
             Log[2] + 324*yp*Log[2]^2 + (216*I)*Pi*yp*Log[2]^2 - 
            4968*yp^2*Log[2]^2 - (1008*I)*Pi*yp^2*Log[2]^2 + 
            16236*yp^3*Log[2]^2 - (5688*I)*Pi*yp^3*Log[2]^2 - 
            30480*yp^4*Log[2]^2 - (118368*I)*Pi*yp^4*Log[2]^2 + 
            179748*yp^5*Log[2]^2 + (218520*I)*Pi*yp^5*Log[2]^2 + 
            910056*yp^6*Log[2]^2 + (740592*I)*Pi*yp^6*Log[2]^2 + 
            4964652*yp^7*Log[2]^2 + (5095368*I)*Pi*yp^7*Log[2]^2 + 
            2871072*yp^8*Log[2]^2 + (2296512*I)*Pi*yp^8*Log[2]^2 + 
            4964652*yp^9*Log[2]^2 + (5095368*I)*Pi*yp^9*Log[2]^2 + 
            910056*yp^10*Log[2]^2 + (740592*I)*Pi*yp^10*Log[2]^2 + 
            179748*yp^11*Log[2]^2 + (218520*I)*Pi*yp^11*Log[2]^2 - 
            30480*yp^12*Log[2]^2 - (118368*I)*Pi*yp^12*Log[2]^2 + 
            16236*yp^13*Log[2]^2 - (5688*I)*Pi*yp^13*Log[2]^2 - 
            4968*yp^14*Log[2]^2 - (1008*I)*Pi*yp^14*Log[2]^2 + 
            324*yp^15*Log[2]^2 + (216*I)*Pi*yp^15*Log[2]^2 + 
            55296*yp^4*Log[2]^3 - 258048*yp^5*Log[2]^3 - 294912*yp^6*
             Log[2]^3 - 3870720*yp^7*Log[2]^3 - 700416*yp^8*Log[2]^3 - 
            3870720*yp^9*Log[2]^3 - 294912*yp^10*Log[2]^3 - 
            258048*yp^11*Log[2]^3 + 55296*yp^12*Log[2]^3))/
          (9*(-1 + yp)^8*yp^2*(1 + yp)^4))*Log[u2m2] + 
       ((14336*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/
          (3*(-1 + yp)^8*(1 + yp)^4) + (8192*(1 - 2*yp + 16*yp^2 + 34*yp^3 + 
            158*yp^4 + 34*yp^5 + 16*yp^6 - 2*yp^7 + yp^8)*H[-1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^4) + (8192*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^
            2*H[-1, 0, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (8192*(1 - 4*yp + 30*yp^2 + 12*yp^3 + 127*yp^4 - 8*yp^5 + 708*yp^6 - 
            8*yp^7 + 127*yp^8 + 12*yp^9 + 30*yp^10 - 4*yp^11 + yp^12)*
           H[-1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (8192*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^2*H[0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (8192*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^
            2*H[0, 1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (8192*(1 - 4*yp + 30*yp^2 + 12*yp^3 + 127*yp^4 - 8*yp^5 + 708*yp^6 - 
            8*yp^7 + 127*yp^8 + 12*yp^9 + 30*yp^10 - 4*yp^11 + yp^12)*
           H[1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (8192*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^2*H[1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^4) + (8192*(1 - 6*yp + 48*yp^2 - 90*yp^3 + 
            222*yp^4 - 90*yp^5 + 48*yp^6 - 6*yp^7 + yp^8)*H[1, 1, yp])/
          (-1 + yp)^8 - (32*H[1, yp]*(-9 - (6*I)*Pi + 96*yp - 1128*yp^2 - 
            (48*I)*Pi*yp^2 + 2784*yp^3 + (384*I)*Pi*yp^3 - 13148*yp^4 + 
            (2712*I)*Pi*yp^4 - 35552*yp^5 + (11136*I)*Pi*yp^5 + 54696*yp^6 + 
            (38832*I)*Pi*yp^6 - 376928*yp^7 + (86784*I)*Pi*yp^7 - 
            310198*yp^8 + (113628*I)*Pi*yp^8 - 376928*yp^9 + 
            (86784*I)*Pi*yp^9 + 54696*yp^10 + (38832*I)*Pi*yp^10 - 
            35552*yp^11 + (11136*I)*Pi*yp^11 - 13148*yp^12 + 
            (2712*I)*Pi*yp^12 + 2784*yp^13 + (384*I)*Pi*yp^13 - 1128*yp^14 - 
            (48*I)*Pi*yp^14 + 96*yp^15 - 9*yp^16 - (6*I)*Pi*yp^16 - 
            1536*yp^3*Log[2] - 44544*yp^5*Log[2] - 347136*yp^7*Log[2] - 
            347136*yp^9*Log[2] - 44544*yp^11*Log[2] - 1536*yp^13*Log[2]))/
          (3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (32*H[-1, yp]*(9 + (6*I)*Pi - 96*yp + 1128*yp^2 + (48*I)*Pi*yp^2 - 
            3680*yp^3 - (384*I)*Pi*yp^3 + 13148*yp^4 - (2712*I)*Pi*yp^4 + 
            9568*yp^5 - (11136*I)*Pi*yp^5 - 54696*yp^6 - (38832*I)*Pi*yp^6 + 
            174432*yp^7 - (86784*I)*Pi*yp^7 + 310198*yp^8 - 
            (113628*I)*Pi*yp^8 + 174432*yp^9 - (86784*I)*Pi*yp^9 - 
            54696*yp^10 - (38832*I)*Pi*yp^10 + 9568*yp^11 - 
            (11136*I)*Pi*yp^11 + 13148*yp^12 - (2712*I)*Pi*yp^12 - 
            3680*yp^13 - (384*I)*Pi*yp^13 + 1128*yp^14 + (48*I)*Pi*yp^14 - 
            96*yp^15 + 9*yp^16 + (6*I)*Pi*yp^16 + 1536*yp^3*Log[2] + 
            44544*yp^5*Log[2] + 347136*yp^7*Log[2] + 347136*yp^9*Log[2] + 
            44544*yp^11*Log[2] + 1536*yp^13*Log[2]))/(3*(-1 + yp)^8*yp^2*
           (1 + yp)^4) + (8*(99 + (42*I)*Pi - 672*yp + 8200*yp^2 + 
            (336*I)*Pi*yp^2 - 15200*yp^3 - (2688*I)*Pi*yp^3 + 83732*yp^4 - 
            (18984*I)*Pi*yp^4 + 135648*yp^5 - (77952*I)*Pi*yp^5 - 
            164552*yp^6 - (271824*I)*Pi*yp^6 + 1944608*yp^7 - 
            (607488*I)*Pi*yp^7 + 2504338*yp^8 - (795396*I)*Pi*yp^8 + 
            1944608*yp^9 - (607488*I)*Pi*yp^9 - 164552*yp^10 - 
            (271824*I)*Pi*yp^10 + 135648*yp^11 - (77952*I)*Pi*yp^11 + 
            83732*yp^12 - (18984*I)*Pi*yp^12 - 15200*yp^13 - 
            (2688*I)*Pi*yp^13 + 8200*yp^14 + (336*I)*Pi*yp^14 - 672*yp^15 + 
            99*yp^16 + (42*I)*Pi*yp^16 + 10752*yp^3*Log[2] + 
            311808*yp^5*Log[2] + 2429952*yp^7*Log[2] + 2429952*yp^9*Log[2] + 
            311808*yp^11*Log[2] + 10752*yp^13*Log[2]))/(9*(-1 + yp)^8*yp^2*
           (1 + yp)^4))*Log[u2m2]^2 + 
       ((-512*(3 - 28*yp + 85*yp^2 + 8*yp^3 - 1058*yp^4 + 3728*yp^5 - 
            4773*yp^6 + 82308*yp^7 + 36062*yp^8 + 82308*yp^9 - 4773*yp^10 + 
            3728*yp^11 - 1058*yp^12 + 8*yp^13 + 85*yp^14 - 28*yp^15 + 
            3*yp^16)*H[-1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) - 
         (256*(1 - 17*yp - 33*yp^2 - 610*yp^3 + 4317*yp^4 + 3361*yp^5 - 
            96445*yp^6 - 116060*yp^7 - 96445*yp^8 + 3361*yp^9 + 4317*yp^10 - 
            610*yp^11 - 33*yp^12 - 17*yp^13 + yp^14)*H[-1, 0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^4) - (512*(3 - 27*yp + 68*yp^2 - 25*yp^3 - 
            1668*yp^4 + 8045*yp^5 - 1412*yp^6 - 14137*yp^7 - 79998*yp^8 - 
            14137*yp^9 - 1412*yp^10 + 8045*yp^11 - 1668*yp^12 - 25*yp^13 + 
            68*yp^14 - 27*yp^15 + 3*yp^16)*H[-1, 1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) - (256*(1 - 17*yp - 33*yp^2 - 610*yp^3 + 4317*yp^4 + 
            3361*yp^5 - 96445*yp^6 - 116060*yp^7 - 96445*yp^8 + 3361*yp^9 + 
            4317*yp^10 - 610*yp^11 - 33*yp^12 - 17*yp^13 + yp^14)*
           H[0, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
         (64*(15 - 6*yp + 453*yp^2 - 3036*yp^3 + 34135*yp^4 + 6566*yp^5 + 
            43221*yp^6 - 97160*yp^7 + 43221*yp^8 + 6566*yp^9 + 34135*yp^10 - 
            3036*yp^11 + 453*yp^12 - 6*yp^13 + 15*yp^14)*H[0, 0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^4) + (128*(13 + 28*yp + 519*yp^2 - 
            1816*yp^3 + 25501*yp^4 - 156*yp^5 + 236111*yp^6 + 134960*yp^7 + 
            236111*yp^8 - 156*yp^9 + 25501*yp^10 - 1816*yp^11 + 519*yp^12 + 
            28*yp^13 + 13*yp^14)*H[0, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) - 
         (512*(3 - 27*yp + 68*yp^2 - 25*yp^3 - 1668*yp^4 + 8045*yp^5 - 
            1412*yp^6 - 14137*yp^7 - 79998*yp^8 - 14137*yp^9 - 1412*yp^10 + 
            8045*yp^11 - 1668*yp^12 - 25*yp^13 + 68*yp^14 - 27*yp^15 + 
            3*yp^16)*H[1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (128*(13 + 28*yp + 519*yp^2 - 1816*yp^3 + 25501*yp^4 - 156*yp^5 + 
            236111*yp^6 + 134960*yp^7 + 236111*yp^8 - 156*yp^9 + 
            25501*yp^10 - 1816*yp^11 + 519*yp^12 + 28*yp^13 + 13*yp^14)*
           H[1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^4) - 
         (256*(6 - 67*yp + 108*yp^2 - 569*yp^3 - 1520*yp^4 - 9411*yp^5 - 
            2668*yp^6 - 264385*yp^7 - 294956*yp^8 - 264385*yp^9 - 
            2668*yp^10 - 9411*yp^11 - 1520*yp^12 - 569*yp^13 + 108*yp^14 - 
            67*yp^15 + 6*yp^16)*H[1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (32*H[0, yp]*(85 - (144*I)*Pi - 990*yp - (756*I)*Pi*yp + 4215*yp^2 + 
            (2880*I)*Pi*yp^2 - 22540*yp^3 + (2136*I)*Pi*yp^3 - 162403*yp^4 - 
            (296544*I)*Pi*yp^4 + 574718*yp^5 + (250164*I)*Pi*yp^5 + 
            752023*yp^6 - (664656*I)*Pi*yp^6 + 3739096*yp^7 + 
            (1020624*I)*Pi*yp^7 + 752023*yp^8 - (664656*I)*Pi*yp^8 + 
            574718*yp^9 + (250164*I)*Pi*yp^9 - 162403*yp^10 - 
            (296544*I)*Pi*yp^10 - 22540*yp^11 + (2136*I)*Pi*yp^11 + 
            4215*yp^12 + (2880*I)*Pi*yp^12 - 990*yp^13 - (756*I)*Pi*yp^13 + 
            85*yp^14 - (144*I)*Pi*yp^14 + 180*Log[2] - 72*yp*Log[2] + 
            5436*yp^2*Log[2] - 36432*yp^3*Log[2] + 409620*yp^4*Log[2] + 
            78792*yp^5*Log[2] + 518652*yp^6*Log[2] - 1165920*yp^7*Log[2] + 
            518652*yp^8*Log[2] + 78792*yp^9*Log[2] + 409620*yp^10*Log[2] - 
            36432*yp^11*Log[2] + 5436*yp^12*Log[2] - 72*yp^13*Log[2] + 
            180*yp^14*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^4) - 
         (64*H[1, yp]*(-36 - (54*I)*Pi + 611*yp + (834*I)*Pi*yp - 1950*yp^2 - 
            (2604*I)*Pi*yp^2 - 3375*yp^3 + (2742*I)*Pi*yp^3 + 39748*yp^4 + 
            (13824*I)*Pi*yp^4 + 247867*yp^5 + (191058*I)*Pi*yp^5 - 
            505922*yp^6 - (156948*I)*Pi*yp^6 - 1527151*yp^7 + 
            (1648566*I)*Pi*yp^7 - 4888192*yp^8 + (537324*I)*Pi*yp^8 - 
            1527151*yp^9 + (1648566*I)*Pi*yp^9 - 505922*yp^10 - 
            (156948*I)*Pi*yp^10 + 247867*yp^11 + (191058*I)*Pi*yp^11 + 
            39748*yp^12 + (13824*I)*Pi*yp^12 - 3375*yp^13 + 
            (2742*I)*Pi*yp^13 - 1950*yp^14 - (2604*I)*Pi*yp^14 + 611*yp^15 + 
            (834*I)*Pi*yp^15 - 36*yp^16 - (54*I)*Pi*yp^16 - 156*yp*Log[2] - 
            336*yp^2*Log[2] - 6228*yp^3*Log[2] + 21792*yp^4*Log[2] - 
            306012*yp^5*Log[2] + 1872*yp^6*Log[2] - 2833332*yp^7*Log[2] - 
            1619520*yp^8*Log[2] - 2833332*yp^9*Log[2] + 1872*yp^10*Log[2] - 
            306012*yp^11*Log[2] + 21792*yp^12*Log[2] - 6228*yp^13*Log[2] - 
            336*yp^14*Log[2] - 156*yp^15*Log[2]))/(3*(-1 + yp)^8*yp^2*
           (1 + yp)^4) + (128*H[-1, yp]*(6 + (9*I)*Pi - 116*yp - 
            (115*I)*Pi*yp + 490*yp^2 + (560*I)*Pi*yp^2 - 140*yp^3 - 
            (937*I)*Pi*yp^3 - 2868*yp^4 - (2660*I)*Pi*yp^4 - 14244*yp^5 + 
            (17581*I)*Pi*yp^5 - 11466*yp^6 - (15536*I)*Pi*yp^6 + 
            129188*yp^7 - (163985*I)*Pi*yp^7 + 191516*yp^8 - 
            (259658*I)*Pi*yp^8 + 129188*yp^9 - (163985*I)*Pi*yp^9 - 
            11466*yp^10 - (15536*I)*Pi*yp^10 - 14244*yp^11 + 
            (17581*I)*Pi*yp^11 - 2868*yp^12 - (2660*I)*Pi*yp^12 - 140*yp^13 - 
            (937*I)*Pi*yp^13 + 490*yp^14 + (560*I)*Pi*yp^14 - 116*yp^15 - 
            (115*I)*Pi*yp^15 + 6*yp^16 + (9*I)*Pi*yp^16 - 4*yp*Log[2] + 
            68*yp^2*Log[2] + 132*yp^3*Log[2] + 2440*yp^4*Log[2] - 
            17268*yp^5*Log[2] - 13444*yp^6*Log[2] + 385780*yp^7*Log[2] + 
            464240*yp^8*Log[2] + 385780*yp^9*Log[2] - 13444*yp^10*Log[2] - 
            17268*yp^11*Log[2] + 2440*yp^12*Log[2] + 132*yp^13*Log[2] + 
            68*yp^14*Log[2] - 4*yp^15*Log[2]))/((-1 + yp)^8*yp^2*
           (1 + yp)^4) - (8*(-4529 - (1104*I)*Pi + 402*Pi^2 + 32599*yp + 
            (14868*I)*Pi*yp + 2136*Pi^2*yp - 101334*yp^2 - 
            (56856*I)*Pi*yp^2 + 2952*Pi^2*yp^2 + 329645*yp^3 + 
            (123420*I)*Pi*yp^3 - 46296*Pi^2*yp^3 - 550056*yp^4 - 
            (557616*I)*Pi*yp^4 + 326184*Pi^2*yp^4 - 1855505*yp^5 - 
            (278220*I)*Pi*yp^5 + 2503800*Pi^2*yp^5 - 18262474*yp^6 + 
            (738456*I)*Pi*yp^6 - 981384*Pi^2*yp^6 - 70637299*yp^7 + 
            (18227868*I)*Pi*yp^7 + 12187656*Pi^2*yp^7 - 114714638*yp^8 + 
            (35930112*I)*Pi*yp^8 - 1645428*Pi^2*yp^8 - 70637299*yp^9 + 
            (18227868*I)*Pi*yp^9 + 12187656*Pi^2*yp^9 - 18262474*yp^10 + 
            (738456*I)*Pi*yp^10 - 981384*Pi^2*yp^10 - 1855505*yp^11 - 
            (278220*I)*Pi*yp^11 + 2503800*Pi^2*yp^11 - 550056*yp^12 - 
            (557616*I)*Pi*yp^12 + 326184*Pi^2*yp^12 + 329645*yp^13 + 
            (123420*I)*Pi*yp^13 - 46296*Pi^2*yp^13 - 101334*yp^14 - 
            (56856*I)*Pi*yp^14 + 2952*Pi^2*yp^14 + 32599*yp^15 + 
            (14868*I)*Pi*yp^15 + 2136*Pi^2*yp^15 - 4529*yp^16 - 
            (1104*I)*Pi*yp^16 + 402*Pi^2*yp^16 - 2040*yp*Log[2] + 
            (3456*I)*Pi*yp*Log[2] + 23760*yp^2*Log[2] + (18144*I)*Pi*yp^2*
             Log[2] - 101160*yp^3*Log[2] - (69120*I)*Pi*yp^3*Log[2] + 
            540960*yp^4*Log[2] - (51264*I)*Pi*yp^4*Log[2] + 
            3897672*yp^5*Log[2] + (7117056*I)*Pi*yp^5*Log[2] - 
            13793232*yp^6*Log[2] - (6003936*I)*Pi*yp^6*Log[2] - 
            18048552*yp^7*Log[2] + (15951744*I)*Pi*yp^7*Log[2] - 
            89738304*yp^8*Log[2] - (24494976*I)*Pi*yp^8*Log[2] - 
            18048552*yp^9*Log[2] + (15951744*I)*Pi*yp^9*Log[2] - 
            13793232*yp^10*Log[2] - (6003936*I)*Pi*yp^10*Log[2] + 
            3897672*yp^11*Log[2] + (7117056*I)*Pi*yp^11*Log[2] + 
            540960*yp^12*Log[2] - (51264*I)*Pi*yp^12*Log[2] - 
            101160*yp^13*Log[2] - (69120*I)*Pi*yp^13*Log[2] + 
            23760*yp^14*Log[2] + (18144*I)*Pi*yp^14*Log[2] - 
            2040*yp^15*Log[2] + (3456*I)*Pi*yp^15*Log[2] - 2160*yp*Log[2]^2 + 
            864*yp^2*Log[2]^2 - 65232*yp^3*Log[2]^2 + 437184*yp^4*Log[2]^2 - 
            4915440*yp^5*Log[2]^2 - 945504*yp^6*Log[2]^2 - 
            6223824*yp^7*Log[2]^2 + 13991040*yp^8*Log[2]^2 - 
            6223824*yp^9*Log[2]^2 - 945504*yp^10*Log[2]^2 - 
            4915440*yp^11*Log[2]^2 + 437184*yp^12*Log[2]^2 - 
            65232*yp^13*Log[2]^2 + 864*yp^14*Log[2]^2 - 2160*yp^15*Log[2]^2))/
          (9*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
         ((128*(3 - 17*yp + 258*yp^2 - 459*yp^3 + 3256*yp^4 + 2247*yp^5 + 
              4574*yp^6 + 39189*yp^7 + 98506*yp^8 + 39189*yp^9 + 4574*yp^10 + 
              2247*yp^11 + 3256*yp^12 - 459*yp^13 + 258*yp^14 - 17*yp^15 + 
              3*yp^16)*H[-1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
           (128*(3 - 30*yp + 321*yp^2 - 940*yp^3 + 43*yp^4 - 5186*yp^5 + 
              44689*yp^6 + 20504*yp^7 + 44689*yp^8 - 5186*yp^9 + 43*yp^10 - 
              940*yp^11 + 321*yp^12 - 30*yp^13 + 3*yp^14)*H[0, yp])/
            ((-1 + yp)^8*yp*(1 + yp)^4) + (128*(3 - 11*yp + 198*yp^2 + 
              183*yp^3 + 1376*yp^4 + 2333*yp^5 - 5798*yp^6 + 128567*yp^7 + 
              139514*yp^8 + 128567*yp^9 - 5798*yp^10 + 2333*yp^11 + 
              1376*yp^12 + 183*yp^13 + 198*yp^14 - 11*yp^15 + 3*yp^16)*
             H[1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
           (32*(79 + (18*I)*Pi - 888*yp - (276*I)*Pi*yp + 5288*yp^2 + 
              (1368*I)*Pi*yp^2 - 2600*yp^3 - (2844*I)*Pi*yp^3 + 8676*yp^4 + 
              (648*I)*Pi*yp^4 - 38072*yp^5 + (31692*I)*Pi*yp^5 + 51608*yp^6 + 
              (3240*I)*Pi*yp^6 + 1450584*yp^7 - (323484*I)*Pi*yp^7 + 
              2227994*yp^8 - (600372*I)*Pi*yp^8 + 1450584*yp^9 - 
              (323484*I)*Pi*yp^9 + 51608*yp^10 + (3240*I)*Pi*yp^10 - 
              38072*yp^11 + (31692*I)*Pi*yp^11 + 8676*yp^12 + 
              (648*I)*Pi*yp^12 - 2600*yp^13 - (2844*I)*Pi*yp^13 + 
              5288*yp^14 + (1368*I)*Pi*yp^14 - 888*yp^15 - (276*I)*Pi*yp^15 + 
              79*yp^16 + (18*I)*Pi*yp^16 + 72*yp*Log[2] - 720*yp^2*Log[2] + 
              7704*yp^3*Log[2] - 22560*yp^4*Log[2] + 1032*yp^5*Log[2] - 
              124464*yp^6*Log[2] + 1072536*yp^7*Log[2] + 492096*yp^8*Log[2] + 
              1072536*yp^9*Log[2] - 124464*yp^10*Log[2] + 1032*yp^11*Log[2] - 
              22560*yp^12*Log[2] + 7704*yp^13*Log[2] - 720*yp^14*Log[2] + 
              72*yp^15*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4))*Log[u2m2] + 
         (128*(1 + 40*yp^2 + 508*yp^4 + 4096*yp^5 - 2408*yp^6 + 28672*yp^7 + 
            3718*yp^8 + 28672*yp^9 - 2408*yp^10 + 4096*yp^11 + 508*yp^12 + 
            40*yp^14 + yp^16)*Log[u2m2]^2)/((-1 + yp)^8*yp^2*(1 + yp)^4))*
        Log[x]^2 + ((256*(3 - 75*yp + 740*yp^2 - 3343*yp^3 + 11125*yp^4 - 
            34470*yp^5 + 64328*yp^6 - 34470*yp^7 + 11125*yp^8 - 3343*yp^9 + 
            740*yp^10 - 75*yp^11 + 3*yp^12)*H[-1, yp])/(3*(-1 + yp)^8*yp^2) + 
         (512*(1 - 26*yp + 363*yp^2 - 1124*yp^3 + 2553*yp^4 + 12026*yp^5 + 
            42139*yp^6 + 51976*yp^7 + 42139*yp^8 + 12026*yp^9 + 2553*yp^10 - 
            1124*yp^11 + 363*yp^12 - 26*yp^13 + yp^14)*H[0, yp])/
          (3*(-1 + yp)^8*yp*(1 + yp)^4) + 
         (256*(3 - 59*yp + 354*yp^2 + 631*yp^3 - 2600*yp^4 + 3069*yp^5 + 
            28670*yp^6 + 225735*yp^7 + 340362*yp^8 + 225735*yp^9 + 
            28670*yp^10 + 3069*yp^11 - 2600*yp^12 + 631*yp^13 + 354*yp^14 - 
            59*yp^15 + 3*yp^16)*H[1, yp])/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (64*(128 + (60*I)*Pi - 1765*yp - (378*I)*Pi*yp + 5698*yp^2 + 
            (1260*I)*Pi*yp^2 - 2695*yp^3 - (4734*I)*Pi*yp^3 - 15820*yp^4 + 
            (19080*I)*Pi*yp^4 - 387085*yp^5 - (95658*I)*Pi*yp^5 + 
            1019102*yp^6 - (214572*I)*Pi*yp^6 + 760185*yp^7 - 
            (882270*I)*Pi*yp^7 + 5633112*yp^8 - (1577736*I)*Pi*yp^8 + 
            760185*yp^9 - (882270*I)*Pi*yp^9 + 1019102*yp^10 - 
            (214572*I)*Pi*yp^10 - 387085*yp^11 - (95658*I)*Pi*yp^11 - 
            15820*yp^12 + (19080*I)*Pi*yp^12 - 2695*yp^13 - 
            (4734*I)*Pi*yp^13 + 5698*yp^14 + (1260*I)*Pi*yp^14 - 1765*yp^15 - 
            (378*I)*Pi*yp^15 + 128*yp^16 + (60*I)*Pi*yp^16 + 48*yp*Log[2] - 
            1248*yp^2*Log[2] + 17424*yp^3*Log[2] - 53952*yp^4*Log[2] + 
            122544*yp^5*Log[2] + 577248*yp^6*Log[2] + 2022672*yp^7*Log[2] + 
            2494848*yp^8*Log[2] + 2022672*yp^9*Log[2] + 577248*yp^10*Log[2] + 
            122544*yp^11*Log[2] - 53952*yp^12*Log[2] + 17424*yp^13*Log[2] - 
            1248*yp^14*Log[2] + 48*yp^15*Log[2]))/(9*(-1 + yp)^8*yp^2*
           (1 + yp)^4) + (128*(2 - 17*yp + 122*yp^2 + 117*yp^3 - 132*yp^4 + 
            2567*yp^5 - 5210*yp^6 + 54677*yp^7 + 26820*yp^8 + 54677*yp^9 - 
            5210*yp^10 + 2567*yp^11 - 132*yp^12 + 117*yp^13 + 122*yp^14 - 
            17*yp^15 + 2*yp^16)*Log[u2m2])/((-1 + yp)^8*yp^2*(1 + yp)^4))*
        Log[x]^3 + (64*(13 - 118*yp + 460*yp^2 + 1294*yp^3 - 3916*yp^4 - 
          2662*yp^5 + 41012*yp^6 + 247246*yp^7 + 285310*yp^8 + 247246*yp^9 + 
          41012*yp^10 - 2662*yp^11 - 3916*yp^12 + 1294*yp^13 + 460*yp^14 - 
          118*yp^15 + 13*yp^16)*Log[x]^4)/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
       (2*H[0, yp]*(31119 - (14778*I)*Pi + 21768*Pi^2 - (7416*I)*Pi^3 - 
          159240*yp + (53064*I)*Pi*yp - 142944*Pi^2*yp + (46224*I)*Pi^3*yp + 
          946120*yp^2 - (365472*I)*Pi*yp^2 + 114912*Pi^2*yp^2 - 
          (221472*I)*Pi^3*yp^2 - 1061400*yp^3 - (1527144*I)*Pi*yp^3 + 
          2644320*Pi^2*yp^3 - (1067472*I)*Pi^3*yp^3 - 26016860*yp^4 - 
          (27898296*I)*Pi*yp^4 - 17903328*Pi^2*yp^4 - (656352*I)*Pi^3*yp^4 + 
          3204728*yp^5 - (220251000*I)*Pi*yp^5 - 78874080*Pi^2*yp^5 - 
          (15212016*I)*Pi^3*yp^5 + 181604984*yp^6 - (760696032*I)*Pi*yp^6 - 
          40729824*Pi^2*yp^6 + (47204640*I)*Pi^3*yp^6 + 686012840*yp^7 - 
          (1474215528*I)*Pi*yp^7 - 113943840*Pi^2*yp^7 - (23874768*I)*Pi^3*
           yp^7 + 1062863130*yp^8 - (1813932060*I)*Pi*yp^8 + 
          151595952*Pi^2*yp^8 + (204632496*I)*Pi^3*yp^8 + 686012840*yp^9 - 
          (1474215528*I)*Pi*yp^9 - 113943840*Pi^2*yp^9 - (23874768*I)*Pi^3*
           yp^9 + 181604984*yp^10 - (760696032*I)*Pi*yp^10 - 
          40729824*Pi^2*yp^10 + (47204640*I)*Pi^3*yp^10 + 3204728*yp^11 - 
          (220251000*I)*Pi*yp^11 - 78874080*Pi^2*yp^11 - (15212016*I)*Pi^3*
           yp^11 - 26016860*yp^12 - (27898296*I)*Pi*yp^12 - 
          17903328*Pi^2*yp^12 - (656352*I)*Pi^3*yp^12 - 1061400*yp^13 - 
          (1527144*I)*Pi*yp^13 + 2644320*Pi^2*yp^13 - (1067472*I)*Pi^3*
           yp^13 + 946120*yp^14 - (365472*I)*Pi*yp^14 + 114912*Pi^2*yp^14 - 
          (221472*I)*Pi^3*yp^14 - 159240*yp^15 + (53064*I)*Pi*yp^15 - 
          142944*Pi^2*yp^15 + (46224*I)*Pi^3*yp^15 + 31119*yp^16 - 
          (14778*I)*Pi*yp^16 + 21768*Pi^2*yp^16 - (7416*I)*Pi^3*yp^16 + 
          3096*Log[2] + (18144*I)*Pi*Log[2] + 14400*Pi^2*Log[2] + 
          139968*yp*Log[2] - (25920*I)*Pi*yp*Log[2] - 21888*Pi^2*yp*Log[2] - 
          193920*yp^2*Log[2] - (70272*I)*Pi*yp^2*Log[2] + 
          817920*Pi^2*yp^2*Log[2] + 3177024*yp^3*Log[2] + 
          (8824896*I)*Pi*yp^3*Log[2] + 4823424*Pi^2*yp^3*Log[2] + 
          64934688*yp^4*Log[2] - (79466112*I)*Pi*yp^4*Log[2] - 
          19065600*Pi^2*yp^4*Log[2] + 397308096*yp^5*Log[2] - 
          (107862336*I)*Pi*yp^5*Log[2] + 59241600*Pi^2*yp^5*Log[2] + 
          1467904896*yp^6*Log[2] + (550892160*I)*Pi*yp^6*Log[2] - 
          309701376*Pi^2*yp^6*Log[2] + 2991256128*yp^7*Log[2] + 
          (1609012800*I)*Pi*yp^7*Log[2] + 44484480*Pi^2*yp^7*Log[2] + 
          3718464912*yp^8*Log[2] + (2983120704*I)*Pi*yp^8*Log[2] - 
          939014784*Pi^2*yp^8*Log[2] + 2991256128*yp^9*Log[2] + 
          (1609012800*I)*Pi*yp^9*Log[2] + 44484480*Pi^2*yp^9*Log[2] + 
          1467904896*yp^10*Log[2] + (550892160*I)*Pi*yp^10*Log[2] - 
          309701376*Pi^2*yp^10*Log[2] + 397308096*yp^11*Log[2] - 
          (107862336*I)*Pi*yp^11*Log[2] + 59241600*Pi^2*yp^11*Log[2] + 
          64934688*yp^12*Log[2] - (79466112*I)*Pi*yp^12*Log[2] - 
          19065600*Pi^2*yp^12*Log[2] + 3177024*yp^13*Log[2] + 
          (8824896*I)*Pi*yp^13*Log[2] + 4823424*Pi^2*yp^13*Log[2] - 
          193920*yp^14*Log[2] - (70272*I)*Pi*yp^14*Log[2] + 
          817920*Pi^2*yp^14*Log[2] + 139968*yp^15*Log[2] - 
          (25920*I)*Pi*yp^15*Log[2] - 21888*Pi^2*yp^15*Log[2] + 
          3096*yp^16*Log[2] + (18144*I)*Pi*yp^16*Log[2] + 
          14400*Pi^2*yp^16*Log[2] + 2160*Log[2]^2 + (7776*I)*Pi*Log[2]^2 - 
          110592*yp*Log[2]^2 + (6912*I)*Pi*yp*Log[2]^2 + 
          119808*yp^2*Log[2]^2 + (787968*I)*Pi*yp^2*Log[2]^2 - 
          3856896*yp^3*Log[2]^2 + (4914432*I)*Pi*yp^3*Log[2]^2 + 
          70855488*yp^4*Log[2]^2 - (57138048*I)*Pi*yp^4*Log[2]^2 - 
          8409600*yp^5*Log[2]^2 + (85190400*I)*Pi*yp^5*Log[2]^2 - 
          769370112*yp^6*Log[2]^2 - (159100416*I)*Pi*yp^6*Log[2]^2 - 
          2120426496*yp^7*Log[2]^2 + (1098973440*I)*Pi*yp^7*Log[2]^2 - 
          3321806688*yp^8*Log[2]^2 + (91146816*I)*Pi*yp^8*Log[2]^2 - 
          2120426496*yp^9*Log[2]^2 + (1098973440*I)*Pi*yp^9*Log[2]^2 - 
          769370112*yp^10*Log[2]^2 - (159100416*I)*Pi*yp^10*Log[2]^2 - 
          8409600*yp^11*Log[2]^2 + (85190400*I)*Pi*yp^11*Log[2]^2 + 
          70855488*yp^12*Log[2]^2 - (57138048*I)*Pi*yp^12*Log[2]^2 - 
          3856896*yp^13*Log[2]^2 + (4914432*I)*Pi*yp^13*Log[2]^2 + 
          119808*yp^14*Log[2]^2 + (787968*I)*Pi*yp^14*Log[2]^2 - 
          110592*yp^15*Log[2]^2 + (6912*I)*Pi*yp^15*Log[2]^2 + 
          2160*yp^16*Log[2]^2 + (7776*I)*Pi*yp^16*Log[2]^2 - 
          161280*yp^2*Log[2]^3 - 387072*yp^3*Log[2]^3 + 
          31011840*yp^4*Log[2]^3 - 34818048*yp^5*Log[2]^3 - 
          208710144*yp^6*Log[2]^3 - 1323749376*yp^7*Log[2]^3 - 
          1154230272*yp^8*Log[2]^3 - 1323749376*yp^9*Log[2]^3 - 
          208710144*yp^10*Log[2]^3 - 34818048*yp^11*Log[2]^3 + 
          31011840*yp^12*Log[2]^3 - 387072*yp^13*Log[2]^3 - 
          161280*yp^14*Log[2]^3 + 20736*Zeta[3] - 34560*yp*Zeta[3] - 
          186624*yp^2*Zeta[3] + 4430592*yp^3*Zeta[3] - 1396224*yp^4*Zeta[3] + 
          239950080*yp^5*Zeta[3] + 559008000*yp^6*Zeta[3] + 
          1879020288*yp^7*Zeta[3] + 1772886528*yp^8*Zeta[3] + 
          1879020288*yp^9*Zeta[3] + 559008000*yp^10*Zeta[3] + 
          239950080*yp^11*Zeta[3] - 1396224*yp^12*Zeta[3] + 
          4430592*yp^13*Zeta[3] - 186624*yp^14*Zeta[3] - 
          34560*yp^15*Zeta[3] + 20736*yp^16*Zeta[3]))/(27*(-1 + yp)^8*yp*
         (1 + yp)^6) + (16*H[-1, yp]*(405 + (324*I)*Pi - 738*Pi^2 - 
          (72*I)*Pi^3 - 3066*yp - (15102*I)*Pi*yp + 1215*Pi^2*yp - 
          (2142*I)*Pi^3*yp + 69285*yp^2 + (58626*I)*Pi*yp^2 - 
          5490*Pi^2*yp^2 - (16956*I)*Pi^3*yp^2 + 64840*yp^3 - 
          (13260*I)*Pi*yp^3 - 18504*Pi^2*yp^3 + (39960*I)*Pi^3*yp^3 + 
          282700*yp^4 - (248934*I)*Pi*yp^4 - 177864*Pi^2*yp^4 + 
          (710244*I)*Pi^3*yp^4 + 3774552*yp^5 + (3454944*I)*Pi*yp^5 - 
          935100*Pi^2*yp^5 - (155448*I)*Pi^3*yp^5 - 6249620*yp^6 + 
          (12538494*I)*Pi*yp^6 - 6205992*Pi^2*yp^6 + (6137100*I)*Pi^3*yp^6 + 
          4996792*yp^7 + (5526156*I)*Pi*yp^7 - 19895928*Pi^2*yp^7 - 
          (8661528*I)*Pi^3*yp^7 + 32439310*yp^8 - (33582174*I)*Pi*yp^8 - 
          41975484*Pi^2*yp^8 + (33277716*I)*Pi^3*yp^8 + 35417924*yp^9 - 
          (60372804*I)*Pi*yp^9 - 55034502*Pi^2*yp^9 - (15471828*I)*Pi^3*
           yp^9 + 32439310*yp^10 - (33582174*I)*Pi*yp^10 - 
          41975484*Pi^2*yp^10 + (33277716*I)*Pi^3*yp^10 + 4996792*yp^11 + 
          (5526156*I)*Pi*yp^11 - 19895928*Pi^2*yp^11 - (8661528*I)*Pi^3*
           yp^11 - 6249620*yp^12 + (12538494*I)*Pi*yp^12 - 
          6205992*Pi^2*yp^12 + (6137100*I)*Pi^3*yp^12 + 3774552*yp^13 + 
          (3454944*I)*Pi*yp^13 - 935100*Pi^2*yp^13 - (155448*I)*Pi^3*yp^13 + 
          282700*yp^14 - (248934*I)*Pi*yp^14 - 177864*Pi^2*yp^14 + 
          (710244*I)*Pi^3*yp^14 + 64840*yp^15 - (13260*I)*Pi*yp^15 - 
          18504*Pi^2*yp^15 + (39960*I)*Pi^3*yp^15 + 69285*yp^16 + 
          (58626*I)*Pi*yp^16 - 5490*Pi^2*yp^16 - (16956*I)*Pi^3*yp^16 - 
          3066*yp^17 - (15102*I)*Pi*yp^17 + 1215*Pi^2*yp^17 - 
          (2142*I)*Pi^3*yp^17 + 405*yp^18 + (324*I)*Pi*yp^18 - 
          738*Pi^2*yp^18 - (72*I)*Pi^3*yp^18 + (216*I)*Pi*Log[2] - 
          252*Pi^2*Log[2] + 8532*yp*Log[2] - (9972*I)*Pi*yp*Log[2] - 
          4140*Pi^2*yp*Log[2] - 67284*yp^2*Log[2] - (44784*I)*Pi*yp^2*
           Log[2] + 79884*Pi^2*yp^2*Log[2] + 20136*yp^3*Log[2] + 
          (151920*I)*Pi*yp^3*Log[2] - 237744*Pi^2*yp^3*Log[2] + 
          197988*yp^4*Log[2] + (549000*I)*Pi*yp^4*Log[2] - 
          3526776*Pi^2*yp^4*Log[2] - 7862784*yp^5*Log[2] + 
          (5317488*I)*Pi*yp^5*Log[2] + 1836432*Pi^2*yp^5*Log[2] - 
          9476916*yp^6*Log[2] - (28586088*I)*Pi*yp^6*Log[2] - 
          25654536*Pi^2*yp^6*Log[2] - 1902888*yp^7*Log[2] - 
          (146930544*I)*Pi*yp^7*Log[2] + 56496816*Pi^2*yp^7*Log[2] + 
          51813540*yp^8*Log[2] - (354124296*I)*Pi*yp^8*Log[2] - 
          58192272*Pi^2*yp^8*Log[2] + 104408664*yp^9*Log[2] - 
          (481469688*I)*Pi*yp^9*Log[2] + 124465464*Pi^2*yp^9*Log[2] + 
          51813540*yp^10*Log[2] - (354124296*I)*Pi*yp^10*Log[2] - 
          58192272*Pi^2*yp^10*Log[2] - 1902888*yp^11*Log[2] - 
          (146930544*I)*Pi*yp^11*Log[2] + 56496816*Pi^2*yp^11*Log[2] - 
          9476916*yp^12*Log[2] - (28586088*I)*Pi*yp^12*Log[2] - 
          25654536*Pi^2*yp^12*Log[2] - 7862784*yp^13*Log[2] + 
          (5317488*I)*Pi*yp^13*Log[2] + 1836432*Pi^2*yp^13*Log[2] + 
          197988*yp^14*Log[2] + (549000*I)*Pi*yp^14*Log[2] - 
          3526776*Pi^2*yp^14*Log[2] + 20136*yp^15*Log[2] + 
          (151920*I)*Pi*yp^15*Log[2] - 237744*Pi^2*yp^15*Log[2] - 
          67284*yp^16*Log[2] - (44784*I)*Pi*yp^16*Log[2] + 
          79884*Pi^2*yp^16*Log[2] + 8532*yp^17*Log[2] - (9972*I)*Pi*yp^17*
           Log[2] - 4140*Pi^2*yp^17*Log[2] + (216*I)*Pi*yp^18*Log[2] - 
          252*Pi^2*yp^18*Log[2] + 1728*Log[2]^2 + (648*I)*Pi*Log[2]^2 - 
          2736*yp*Log[2]^2 - (16416*I)*Pi*yp*Log[2]^2 + 26496*yp^2*Log[2]^2 + 
          (72360*I)*Pi*yp^2*Log[2]^2 - 62784*yp^3*Log[2]^2 - 
          (285120*I)*Pi*yp^3*Log[2]^2 - 780480*yp^4*Log[2]^2 - 
          (4594752*I)*Pi*yp^4*Log[2]^2 - 9217728*yp^5*Log[2]^2 + 
          (4485888*I)*Pi*yp^5*Log[2]^2 + 41793984*yp^6*Log[2]^2 - 
          (35095680*I)*Pi*yp^6*Log[2]^2 + 196511040*yp^7*Log[2]^2 + 
          (59645376*I)*Pi*yp^7*Log[2]^2 + 468566208*yp^8*Log[2]^2 - 
          (87784560*I)*Pi*yp^8*Log[2]^2 + 644760288*yp^9*Log[2]^2 + 
          (70521408*I)*Pi*yp^9*Log[2]^2 + 468566208*yp^10*Log[2]^2 - 
          (87784560*I)*Pi*yp^10*Log[2]^2 + 196511040*yp^11*Log[2]^2 + 
          (59645376*I)*Pi*yp^11*Log[2]^2 + 41793984*yp^12*Log[2]^2 - 
          (35095680*I)*Pi*yp^12*Log[2]^2 - 9217728*yp^13*Log[2]^2 + 
          (4485888*I)*Pi*yp^13*Log[2]^2 - 780480*yp^14*Log[2]^2 - 
          (4594752*I)*Pi*yp^14*Log[2]^2 - 62784*yp^15*Log[2]^2 - 
          (285120*I)*Pi*yp^15*Log[2]^2 + 26496*yp^16*Log[2]^2 + 
          (72360*I)*Pi*yp^16*Log[2]^2 - 2736*yp^17*Log[2]^2 - 
          (16416*I)*Pi*yp^17*Log[2]^2 + 1728*yp^18*Log[2]^2 + 
          (648*I)*Pi*yp^18*Log[2]^2 + 288*Log[2]^3 + 3024*yp*Log[2]^3 + 
          3744*yp^2*Log[2]^3 + 93312*yp^3*Log[2]^3 + 1322496*yp^4*Log[2]^3 - 
          325440*yp^5*Log[2]^3 + 15766272*yp^6*Log[2]^3 + 
          24006528*yp^7*Log[2]^3 + 152776512*yp^8*Log[2]^3 + 
          141188832*yp^9*Log[2]^3 + 152776512*yp^10*Log[2]^3 + 
          24006528*yp^11*Log[2]^3 + 15766272*yp^12*Log[2]^3 - 
          325440*yp^13*Log[2]^3 + 1322496*yp^14*Log[2]^3 + 
          93312*yp^15*Log[2]^3 + 3744*yp^16*Log[2]^3 + 3024*yp^17*Log[2]^3 + 
          288*yp^18*Log[2]^3 - 2592*Zeta[3] + 15660*yp*Zeta[3] - 
          47952*yp^2*Zeta[3] + 58752*yp^3*Zeta[3] - 664848*yp^4*Zeta[3] - 
          672624*yp^5*Zeta[3] - 16160688*yp^6*Zeta[3] - 
          43431552*yp^7*Zeta[3] - 110525904*yp^8*Zeta[3] - 
          166744440*yp^9*Zeta[3] - 110525904*yp^10*Zeta[3] - 
          43431552*yp^11*Zeta[3] - 16160688*yp^12*Zeta[3] - 
          672624*yp^13*Zeta[3] - 664848*yp^14*Zeta[3] + 58752*yp^15*Zeta[3] - 
          47952*yp^16*Zeta[3] + 15660*yp^17*Zeta[3] - 2592*yp^18*Zeta[3]))/
        (27*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (4*H[1, yp]*(-1620 - (1296*I)*Pi + 2952*Pi^2 + (288*I)*Pi^3 - 
          18855*yp + (75186*I)*Pi*yp - 26628*Pi^2*yp + (15984*I)*Pi^3*yp - 
          117900*yp^2 - (287568*I)*Pi*yp^2 + 164904*Pi^2*yp^2 + 
          (21600*I)*Pi^3*yp^2 - 1205480*yp^3 + (418512*I)*Pi*yp^3 - 
          40896*Pi^2*yp^3 + (61632*I)*Pi^3*yp^3 - 69400*yp^4 + 
          (2522880*I)*Pi*yp^4 - 1932864*Pi^2*yp^4 - (1773504*I)*Pi^3*yp^4 + 
          10918652*yp^5 + (14078520*I)*Pi*yp^5 + 21643728*Pi^2*yp^5 + 
          (1278144*I)*Pi^3*yp^5 + 21793752*yp^6 + (170097024*I)*Pi*yp^6 + 
          103698048*Pi^2*yp^6 - (9336384*I)*Pi^3*yp^6 - 201592152*yp^7 + 
          (738591408*I)*Pi*yp^7 + 120313536*Pi^2*yp^7 - (12558528*I)*Pi^3*
           yp^7 - 815770080*yp^8 + (1608544224*I)*Pi*yp^8 + 
          281845776*Pi^2*yp^8 - (109236096*I)*Pi^3*yp^8 - 1204534826*yp^9 + 
          (2055423276*I)*Pi*yp^9 + 68542056*Pi^2*yp^9 - (142745184*I)*Pi^3*
           yp^9 - 815770080*yp^10 + (1608544224*I)*Pi*yp^10 + 
          281845776*Pi^2*yp^10 - (109236096*I)*Pi^3*yp^10 - 201592152*yp^11 + 
          (738591408*I)*Pi*yp^11 + 120313536*Pi^2*yp^11 - 
          (12558528*I)*Pi^3*yp^11 + 21793752*yp^12 + (170097024*I)*Pi*yp^12 + 
          103698048*Pi^2*yp^12 - (9336384*I)*Pi^3*yp^12 + 10918652*yp^13 + 
          (14078520*I)*Pi*yp^13 + 21643728*Pi^2*yp^13 + (1278144*I)*Pi^3*
           yp^13 - 69400*yp^14 + (2522880*I)*Pi*yp^14 - 1932864*Pi^2*yp^14 - 
          (1773504*I)*Pi^3*yp^14 - 1205480*yp^15 + (418512*I)*Pi*yp^15 - 
          40896*Pi^2*yp^15 + (61632*I)*Pi^3*yp^15 - 117900*yp^16 - 
          (287568*I)*Pi*yp^16 + 164904*Pi^2*yp^16 + (21600*I)*Pi^3*yp^16 - 
          18855*yp^17 + (75186*I)*Pi*yp^17 - 26628*Pi^2*yp^17 + 
          (15984*I)*Pi^3*yp^17 - 1620*yp^18 - (1296*I)*Pi*yp^18 + 
          2952*Pi^2*yp^18 + (288*I)*Pi^3*yp^18 - (864*I)*Pi*Log[2] + 
          1008*Pi^2*Log[2] - 37224*yp*Log[2] + (21744*I)*Pi*yp*Log[2] + 
          2160*Pi^2*yp*Log[2] + 129168*yp^2*Log[2] + (205056*I)*Pi*yp^2*
           Log[2] - 297648*Pi^2*yp^2*Log[2] + 113376*yp^3*Log[2] - 
          (537408*I)*Pi*yp^3*Log[2] + 133056*Pi^2*yp^3*Log[2] - 
          3968976*yp^4*Log[2] - (11020896*I)*Pi*yp^4*Log[2] + 
          9283680*Pi^2*yp^4*Log[2] - 33483552*yp^5*Log[2] + 
          (58196160*I)*Pi*yp^5*Log[2] + 11719872*Pi^2*yp^5*Log[2] - 
          359400432*yp^6*Log[2] + (222206688*I)*Pi*yp^6*Log[2] + 
          43376544*Pi^2*yp^6*Log[2] - 1460293344*yp^7*Log[2] + 
          (36830016*I)*Pi*yp^7*Log[2] + 83714112*Pi^2*yp^7*Log[2] - 
          3198510288*yp^8*Log[2] - (192515616*I)*Pi*yp^8*Log[2] + 
          188284608*Pi^2*yp^8*Log[2] - 4136099568*yp^9*Log[2] - 
          (1057241952*I)*Pi*yp^9*Log[2] + 441152928*Pi^2*yp^9*Log[2] - 
          3198510288*yp^10*Log[2] - (192515616*I)*Pi*yp^10*Log[2] + 
          188284608*Pi^2*yp^10*Log[2] - 1460293344*yp^11*Log[2] + 
          (36830016*I)*Pi*yp^11*Log[2] + 83714112*Pi^2*yp^11*Log[2] - 
          359400432*yp^12*Log[2] + (222206688*I)*Pi*yp^12*Log[2] + 
          43376544*Pi^2*yp^12*Log[2] - 33483552*yp^13*Log[2] + 
          (58196160*I)*Pi*yp^13*Log[2] + 11719872*Pi^2*yp^13*Log[2] - 
          3968976*yp^14*Log[2] - (11020896*I)*Pi*yp^14*Log[2] + 
          9283680*Pi^2*yp^14*Log[2] + 113376*yp^15*Log[2] - 
          (537408*I)*Pi*yp^15*Log[2] + 133056*Pi^2*yp^15*Log[2] + 
          129168*yp^16*Log[2] + (205056*I)*Pi*yp^16*Log[2] - 
          297648*Pi^2*yp^16*Log[2] - 37224*yp^17*Log[2] + 
          (21744*I)*Pi*yp^17*Log[2] + 2160*Pi^2*yp^17*Log[2] - 
          (864*I)*Pi*yp^18*Log[2] + 1008*Pi^2*yp^18*Log[2] - 6912*Log[2]^2 - 
          (2592*I)*Pi*Log[2]^2 + 8784*yp*Log[2]^2 + (57888*I)*Pi*yp*
           Log[2]^2 + 4608*yp^2*Log[2]^2 - (296352*I)*Pi*yp^2*Log[2]^2 + 
          131328*yp^3*Log[2]^2 + (352512*I)*Pi*yp^3*Log[2]^2 + 
          6978816*yp^4*Log[2]^2 + (13464576*I)*Pi*yp^4*Log[2]^2 - 
          33984576*yp^5*Log[2]^2 + (39194496*I)*Pi*yp^5*Log[2]^2 - 
          158766336*yp^6*Log[2]^2 + (55192320*I)*Pi*yp^6*Log[2]^2 - 
          16674048*yp^7*Log[2]^2 - (79481088*I)*Pi*yp^7*Log[2]^2 + 
          246161664*yp^8*Log[2]^2 - (747835200*I)*Pi*yp^8*Log[2]^2 + 
          742765536*yp^9*Log[2]^2 - (373232448*I)*Pi*yp^9*Log[2]^2 + 
          246161664*yp^10*Log[2]^2 - (747835200*I)*Pi*yp^10*Log[2]^2 - 
          16674048*yp^11*Log[2]^2 - (79481088*I)*Pi*yp^11*Log[2]^2 - 
          158766336*yp^12*Log[2]^2 + (55192320*I)*Pi*yp^12*Log[2]^2 - 
          33984576*yp^13*Log[2]^2 + (39194496*I)*Pi*yp^13*Log[2]^2 + 
          6978816*yp^14*Log[2]^2 + (13464576*I)*Pi*yp^14*Log[2]^2 + 
          131328*yp^15*Log[2]^2 + (352512*I)*Pi*yp^15*Log[2]^2 + 
          4608*yp^16*Log[2]^2 - (296352*I)*Pi*yp^16*Log[2]^2 + 
          8784*yp^17*Log[2]^2 + (57888*I)*Pi*yp^17*Log[2]^2 - 
          6912*yp^18*Log[2]^2 - (2592*I)*Pi*yp^18*Log[2]^2 - 1152*Log[2]^3 - 
          12096*yp*Log[2]^3 - 14976*yp^2*Log[2]^3 - 211968*yp^3*Log[2]^3 - 
          4902912*yp^4*Log[2]^3 - 29710080*yp^5*Log[2]^3 - 
          28247040*yp^6*Log[2]^3 + 112684032*yp^7*Log[2]^3 + 
          712643328*yp^8*Log[2]^3 + 589474944*yp^9*Log[2]^3 + 
          712643328*yp^10*Log[2]^3 + 112684032*yp^11*Log[2]^3 - 
          28247040*yp^12*Log[2]^3 - 29710080*yp^13*Log[2]^3 - 
          4902912*yp^14*Log[2]^3 - 211968*yp^15*Log[2]^3 - 
          14976*yp^16*Log[2]^3 - 12096*yp^17*Log[2]^3 - 1152*yp^18*Log[2]^3 + 
          10368*Zeta[3] - 83376*yp*Zeta[3] + 226368*yp^2*Zeta[3] - 
          48384*yp^3*Zeta[3] - 1771200*yp^4*Zeta[3] + 4086720*yp^5*Zeta[3] - 
          175307328*yp^6*Zeta[3] - 385281792*yp^7*Zeta[3] - 
          1436916672*yp^8*Zeta[3] - 1105908768*yp^9*Zeta[3] - 
          1436916672*yp^10*Zeta[3] - 385281792*yp^11*Zeta[3] - 
          175307328*yp^12*Zeta[3] + 4086720*yp^13*Zeta[3] - 
          1771200*yp^14*Zeta[3] - 48384*yp^15*Zeta[3] + 
          226368*yp^16*Zeta[3] - 83376*yp^17*Zeta[3] + 10368*yp^18*Zeta[3]))/
        (27*(-1 + yp)^8*yp^2*(1 + yp)^6) + (1170810 + (314940*I)*Pi - 
         422760*Pi^2 - (74880*I)*Pi^3 + 3006*Pi^4 - 2391855*yp - 
         (4722510*I)*Pi*yp - 428460*Pi^2*yp - (168120*I)*Pi^3*yp - 
         326772*Pi^4*yp + 22758410*yp^2 + (14270460*I)*Pi*yp^2 + 
         3772800*Pi^2*yp^2 + (2101680*I)*Pi^3*yp^2 + 1246590*Pi^4*yp^2 - 
         38546280*yp^3 - (15142800*I)*Pi*yp^3 - 16920240*Pi^2*yp^3 - 
         (1994400*I)*Pi^3*yp^3 - 3837024*Pi^4*yp^3 + 311300200*yp^4 + 
         (82033680*I)*Pi*yp^4 - 77013480*Pi^2*yp^4 - (9258480*I)*Pi^3*yp^4 - 
         12557592*Pi^4*yp^4 + 2745639580*yp^5 + (587612280*I)*Pi*yp^5 - 
         810161520*Pi^2*yp^5 + (88388640*I)*Pi^3*yp^5 - 78184368*Pi^4*yp^5 + 
         7667342280*yp^6 + (1275991440*I)*Pi*yp^6 - 4490723640*Pi^2*yp^6 + 
         (1047737520*I)*Pi^3*yp^6 - 184606488*Pi^4*yp^6 + 29245515560*yp^7 - 
         (4076851440*I)*Pi*yp^7 - 13191228240*Pi^2*yp^7 + 
         (1651105440*I)*Pi^3*yp^7 + 120845664*Pi^4*yp^7 + 68727632460*yp^8 - 
         (22012518360*I)*Pi*yp^8 - 23141612280*Pi^2*yp^8 + 
         (5707080720*I)*Pi^3*yp^8 - 463508748*Pi^4*yp^8 + 89559974310*yp^9 - 
         (34261606740*I)*Pi*yp^9 - 27374521800*Pi^2*yp^9 + 
         (3225737520*I)*Pi^3*yp^9 + 1850549832*Pi^4*yp^9 + 
         68727632460*yp^10 - (22012518360*I)*Pi*yp^10 - 
         23141612280*Pi^2*yp^10 + (5707080720*I)*Pi^3*yp^10 - 
         463508748*Pi^4*yp^10 + 29245515560*yp^11 - (4076851440*I)*Pi*yp^11 - 
         13191228240*Pi^2*yp^11 + (1651105440*I)*Pi^3*yp^11 + 
         120845664*Pi^4*yp^11 + 7667342280*yp^12 + (1275991440*I)*Pi*yp^12 - 
         4490723640*Pi^2*yp^12 + (1047737520*I)*Pi^3*yp^12 - 
         184606488*Pi^4*yp^12 + 2745639580*yp^13 + (587612280*I)*Pi*yp^13 - 
         810161520*Pi^2*yp^13 + (88388640*I)*Pi^3*yp^13 - 
         78184368*Pi^4*yp^13 + 311300200*yp^14 + (82033680*I)*Pi*yp^14 - 
         77013480*Pi^2*yp^14 - (9258480*I)*Pi^3*yp^14 - 12557592*Pi^4*yp^14 - 
         38546280*yp^15 - (15142800*I)*Pi*yp^15 - 16920240*Pi^2*yp^15 - 
         (1994400*I)*Pi^3*yp^15 - 3837024*Pi^4*yp^15 + 22758410*yp^16 + 
         (14270460*I)*Pi*yp^16 + 3772800*Pi^2*yp^16 + (2101680*I)*Pi^3*
          yp^16 + 1246590*Pi^4*yp^16 - 2391855*yp^17 - (4722510*I)*Pi*yp^17 - 
         428460*Pi^2*yp^17 - (168120*I)*Pi^3*yp^17 - 326772*Pi^4*yp^17 + 
         1170810*yp^18 + (314940*I)*Pi*yp^18 - 422760*Pi^2*yp^18 - 
         (74880*I)*Pi^3*yp^18 + 3006*Pi^4*yp^18 - 155520*Pi^2*Log[2] + 
         1867140*yp*Log[2] - (886680*I)*Pi*yp*Log[2] + 1824480*Pi^2*yp*
          Log[2] - (444960*I)*Pi^3*yp*Log[2] - 9554400*yp^2*Log[2] + 
         (3183840*I)*Pi*yp^2*Log[2] - 10805760*Pi^2*yp^2*Log[2] + 
         (2773440*I)*Pi^3*yp^2*Log[2] + 56767200*yp^3*Log[2] - 
         (21928320*I)*Pi*yp^3*Log[2] + 9383040*Pi^2*yp^3*Log[2] - 
         (13288320*I)*Pi^3*yp^3*Log[2] - 63684000*yp^4*Log[2] - 
         (91628640*I)*Pi*yp^4*Log[2] + 132324480*Pi^2*yp^4*Log[2] - 
         (64048320*I)*Pi^3*yp^4*Log[2] - 1561011600*yp^5*Log[2] - 
         (1673897760*I)*Pi*yp^5*Log[2] - 1285292160*Pi^2*yp^5*Log[2] - 
         (39381120*I)*Pi^3*yp^5*Log[2] + 192283680*yp^6*Log[2] - 
         (13215060000*I)*Pi*yp^6*Log[2] - 5700193920*Pi^2*yp^6*Log[2] - 
         (912720960*I)*Pi^3*yp^6*Log[2] + 10896299040*yp^7*Log[2] - 
         (45641761920*I)*Pi*yp^7*Log[2] - 6301514880*Pi^2*yp^7*Log[2] + 
         (2832278400*I)*Pi^3*yp^7*Log[2] + 41160770400*yp^8*Log[2] - 
         (88452931680*I)*Pi*yp^8*Log[2] - 16032320640*Pi^2*yp^8*Log[2] - 
         (1432486080*I)*Pi^3*yp^8*Log[2] + 63771787800*yp^9*Log[2] - 
         (108835923600*I)*Pi*yp^9*Log[2] - 3156937920*Pi^2*yp^9*Log[2] + 
         (12277949760*I)*Pi^3*yp^9*Log[2] + 41160770400*yp^10*Log[2] - 
         (88452931680*I)*Pi*yp^10*Log[2] - 16032320640*Pi^2*yp^10*Log[2] - 
         (1432486080*I)*Pi^3*yp^10*Log[2] + 10896299040*yp^11*Log[2] - 
         (45641761920*I)*Pi*yp^11*Log[2] - 6301514880*Pi^2*yp^11*Log[2] + 
         (2832278400*I)*Pi^3*yp^11*Log[2] + 192283680*yp^12*Log[2] - 
         (13215060000*I)*Pi*yp^12*Log[2] - 5700193920*Pi^2*yp^12*Log[2] - 
         (912720960*I)*Pi^3*yp^12*Log[2] - 1561011600*yp^13*Log[2] - 
         (1673897760*I)*Pi*yp^13*Log[2] - 1285292160*Pi^2*yp^13*Log[2] - 
         (39381120*I)*Pi^3*yp^13*Log[2] - 63684000*yp^14*Log[2] - 
         (91628640*I)*Pi*yp^14*Log[2] + 132324480*Pi^2*yp^14*Log[2] - 
         (64048320*I)*Pi^3*yp^14*Log[2] + 56767200*yp^15*Log[2] - 
         (21928320*I)*Pi*yp^15*Log[2] + 9383040*Pi^2*yp^15*Log[2] - 
         (13288320*I)*Pi^3*yp^15*Log[2] - 9554400*yp^16*Log[2] + 
         (3183840*I)*Pi*yp^16*Log[2] - 10805760*Pi^2*yp^16*Log[2] + 
         (2773440*I)*Pi^3*yp^16*Log[2] + 1867140*yp^17*Log[2] - 
         (886680*I)*Pi*yp^17*Log[2] + 1824480*Pi^2*yp^17*Log[2] - 
         (444960*I)*Pi^3*yp^17*Log[2] - 155520*Pi^2*yp^18*Log[2] + 
         92880*yp*Log[2]^2 + (544320*I)*Pi*yp*Log[2]^2 + 
         432000*Pi^2*yp*Log[2]^2 + 4199040*yp^2*Log[2]^2 - 
         (777600*I)*Pi*yp^2*Log[2]^2 - 656640*Pi^2*yp^2*Log[2]^2 - 
         5817600*yp^3*Log[2]^2 - (2108160*I)*Pi*yp^3*Log[2]^2 + 
         24537600*Pi^2*yp^3*Log[2]^2 + 95310720*yp^4*Log[2]^2 + 
         (264746880*I)*Pi*yp^4*Log[2]^2 + 144702720*Pi^2*yp^4*Log[2]^2 + 
         1948040640*yp^5*Log[2]^2 - (2383983360*I)*Pi*yp^5*Log[2]^2 - 
         571968000*Pi^2*yp^5*Log[2]^2 + 11919242880*yp^6*Log[2]^2 - 
         (3235870080*I)*Pi*yp^6*Log[2]^2 + 1777248000*Pi^2*yp^6*Log[2]^2 + 
         44037146880*yp^7*Log[2]^2 + (16526764800*I)*Pi*yp^7*Log[2]^2 - 
         9291041280*Pi^2*yp^7*Log[2]^2 + 89737683840*yp^8*Log[2]^2 + 
         (48270384000*I)*Pi*yp^8*Log[2]^2 + 1334534400*Pi^2*yp^8*Log[2]^2 + 
         111553947360*yp^9*Log[2]^2 + (89493621120*I)*Pi*yp^9*Log[2]^2 - 
         28170443520*Pi^2*yp^9*Log[2]^2 + 89737683840*yp^10*Log[2]^2 + 
         (48270384000*I)*Pi*yp^10*Log[2]^2 + 1334534400*Pi^2*yp^10*Log[2]^2 + 
         44037146880*yp^11*Log[2]^2 + (16526764800*I)*Pi*yp^11*Log[2]^2 - 
         9291041280*Pi^2*yp^11*Log[2]^2 + 11919242880*yp^12*Log[2]^2 - 
         (3235870080*I)*Pi*yp^12*Log[2]^2 + 1777248000*Pi^2*yp^12*Log[2]^2 + 
         1948040640*yp^13*Log[2]^2 - (2383983360*I)*Pi*yp^13*Log[2]^2 - 
         571968000*Pi^2*yp^13*Log[2]^2 + 95310720*yp^14*Log[2]^2 + 
         (264746880*I)*Pi*yp^14*Log[2]^2 + 144702720*Pi^2*yp^14*Log[2]^2 - 
         5817600*yp^15*Log[2]^2 - (2108160*I)*Pi*yp^15*Log[2]^2 + 
         24537600*Pi^2*yp^15*Log[2]^2 + 4199040*yp^16*Log[2]^2 - 
         (777600*I)*Pi*yp^16*Log[2]^2 - 656640*Pi^2*yp^16*Log[2]^2 + 
         92880*yp^17*Log[2]^2 + (544320*I)*Pi*yp^17*Log[2]^2 + 
         432000*Pi^2*yp^17*Log[2]^2 + 43200*yp*Log[2]^3 + 
         (155520*I)*Pi*yp*Log[2]^3 - 2211840*yp^2*Log[2]^3 + 
         (138240*I)*Pi*yp^2*Log[2]^3 + 2396160*yp^3*Log[2]^3 + 
         (15759360*I)*Pi*yp^3*Log[2]^3 - 77137920*yp^4*Log[2]^3 + 
         (98288640*I)*Pi*yp^4*Log[2]^3 + 1417109760*yp^5*Log[2]^3 - 
         (1142760960*I)*Pi*yp^5*Log[2]^3 - 168192000*yp^6*Log[2]^3 + 
         (1703808000*I)*Pi*yp^6*Log[2]^3 - 15387402240*yp^7*Log[2]^3 - 
         (3182008320*I)*Pi*yp^7*Log[2]^3 - 42408529920*yp^8*Log[2]^3 + 
         (21979468800*I)*Pi*yp^8*Log[2]^3 - 66436133760*yp^9*Log[2]^3 + 
         (1822936320*I)*Pi*yp^9*Log[2]^3 - 42408529920*yp^10*Log[2]^3 + 
         (21979468800*I)*Pi*yp^10*Log[2]^3 - 15387402240*yp^11*Log[2]^3 - 
         (3182008320*I)*Pi*yp^11*Log[2]^3 - 168192000*yp^12*Log[2]^3 + 
         (1703808000*I)*Pi*yp^12*Log[2]^3 + 1417109760*yp^13*Log[2]^3 - 
         (1142760960*I)*Pi*yp^13*Log[2]^3 - 77137920*yp^14*Log[2]^3 + 
         (98288640*I)*Pi*yp^14*Log[2]^3 + 2396160*yp^15*Log[2]^3 + 
         (15759360*I)*Pi*yp^15*Log[2]^3 - 2211840*yp^16*Log[2]^3 + 
         (138240*I)*Pi*yp^16*Log[2]^3 + 43200*yp^17*Log[2]^3 + 
         (155520*I)*Pi*yp^17*Log[2]^3 - 2419200*yp^3*Log[2]^4 - 
         5806080*yp^4*Log[2]^4 + 465177600*yp^5*Log[2]^4 - 
         522270720*yp^6*Log[2]^4 - 3130652160*yp^7*Log[2]^4 - 
         19856240640*yp^8*Log[2]^4 - 17313454080*yp^9*Log[2]^4 - 
         19856240640*yp^10*Log[2]^4 - 3130652160*yp^11*Log[2]^4 - 
         522270720*yp^12*Log[2]^4 + 465177600*yp^13*Log[2]^4 - 
         5806080*yp^14*Log[2]^4 - 2419200*yp^15*Log[2]^4 + 803520*Zeta[3] + 
         (505440*I)*Pi*Zeta[3] - 660960*yp*Zeta[3] - (336960*I)*Pi*yp*
          Zeta[3] - 16873920*yp^2*Zeta[3] - (3071520*I)*Pi*yp^2*Zeta[3] + 
         51874560*yp^3*Zeta[3] + (14411520*I)*Pi*yp^3*Zeta[3] + 
         18126720*yp^4*Zeta[3] - (98392320*I)*Pi*yp^4*Zeta[3] + 
         368288640*yp^5*Zeta[3] + (497560320*I)*Pi*yp^5*Zeta[3] + 
         8165128320*yp^6*Zeta[3] - (7959306240*I)*Pi*yp^6*Zeta[3] + 
         29699861760*yp^7*Zeta[3] - (10103719680*I)*Pi*yp^7*Zeta[3] + 
         58931193600*yp^8*Zeta[3] - (59887460160*I)*Pi*yp^8*Zeta[3] + 
         73958028480*yp^9*Zeta[3] - (35174010240*I)*Pi*yp^9*Zeta[3] + 
         58931193600*yp^10*Zeta[3] - (59887460160*I)*Pi*yp^10*Zeta[3] + 
         29699861760*yp^11*Zeta[3] - (10103719680*I)*Pi*yp^11*Zeta[3] + 
         8165128320*yp^12*Zeta[3] - (7959306240*I)*Pi*yp^12*Zeta[3] + 
         368288640*yp^13*Zeta[3] + (497560320*I)*Pi*yp^13*Zeta[3] + 
         18126720*yp^14*Zeta[3] - (98392320*I)*Pi*yp^14*Zeta[3] + 
         51874560*yp^15*Zeta[3] + (14411520*I)*Pi*yp^15*Zeta[3] - 
         16873920*yp^16*Zeta[3] - (3071520*I)*Pi*yp^16*Zeta[3] - 
         660960*yp^17*Zeta[3] - (336960*I)*Pi*yp^17*Zeta[3] + 
         803520*yp^18*Zeta[3] + (505440*I)*Pi*yp^18*Zeta[3] + 
         1244160*yp*Log[2]*Zeta[3] - 2073600*yp^2*Log[2]*Zeta[3] - 
         11197440*yp^3*Log[2]*Zeta[3] + 265835520*yp^4*Log[2]*Zeta[3] - 
         83773440*yp^5*Log[2]*Zeta[3] + 14397004800*yp^6*Log[2]*Zeta[3] + 
         33540480000*yp^7*Log[2]*Zeta[3] + 112741217280*yp^8*Log[2]*Zeta[3] + 
         106373191680*yp^9*Log[2]*Zeta[3] + 112741217280*yp^10*Log[2]*
          Zeta[3] + 33540480000*yp^11*Log[2]*Zeta[3] + 14397004800*yp^12*
          Log[2]*Zeta[3] - 83773440*yp^13*Log[2]*Zeta[3] + 
         265835520*yp^14*Log[2]*Zeta[3] - 11197440*yp^15*Log[2]*Zeta[3] - 
         2073600*yp^16*Log[2]*Zeta[3] + 1244160*yp^17*Log[2]*Zeta[3])/
        (405*(-1 + yp)^8*yp^2*(1 + yp)^6) + 
       Log[x]*((2048*(3 - 29*yp + 116*yp^2 - 279*yp^3 - 260*yp^4 + 
            4339*yp^5 - 8756*yp^6 + 81985*yp^7 + 42370*yp^8 + 81985*yp^9 - 
            8756*yp^10 + 4339*yp^11 - 260*yp^12 - 279*yp^13 + 116*yp^14 - 
            29*yp^15 + 3*yp^16)*H[-1, -1, -1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) - (256*(6 - 57*yp + 258*yp^2 - 515*yp^3 - 2852*yp^4 + 
            13407*yp^5 - 12002*yp^6 + 294365*yp^7 + 201212*yp^8 + 
            294365*yp^9 - 12002*yp^10 + 13407*yp^11 - 2852*yp^12 - 
            515*yp^13 + 258*yp^14 - 57*yp^15 + 6*yp^16)*H[-1, -1, 0, yp])/
          ((-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (512*(6 - 47*yp + 106*yp^2 - 342*yp^3 + 1022*yp^4 + 6335*yp^5 - 
            11374*yp^6 + 4492*yp^7 - 11374*yp^8 + 6335*yp^9 + 1022*yp^10 - 
            342*yp^11 + 106*yp^12 - 47*yp^13 + 6*yp^14)*H[-1, -1, 1, yp])/
          ((-1 + yp)^6*yp^2*(1 + yp)^4) - 
         (256*(6 - 57*yp + 258*yp^2 - 515*yp^3 - 2852*yp^4 + 13407*yp^5 - 
            12002*yp^6 + 294365*yp^7 + 201212*yp^8 + 294365*yp^9 - 
            12002*yp^10 + 13407*yp^11 - 2852*yp^12 - 515*yp^13 + 258*yp^14 - 
            57*yp^15 + 6*yp^16)*H[-1, 0, -1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) + (512*(2 + 23*yp - 14*yp^2 + 526*yp^3 - 3874*yp^4 + 
            11897*yp^5 + 55086*yp^6 + 118468*yp^7 + 55086*yp^8 + 11897*yp^9 - 
            3874*yp^10 + 526*yp^11 - 14*yp^12 + 23*yp^13 + 2*yp^14)*
           H[-1, 0, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^4) - 
         (256*(6 - 65*yp + 166*yp^2 - 459*yp^3 - 4956*yp^4 + 28903*yp^5 - 
            59590*yp^6 + 74021*yp^7 - 272660*yp^8 + 74021*yp^9 - 
            59590*yp^10 + 28903*yp^11 - 4956*yp^12 - 459*yp^13 + 166*yp^14 - 
            65*yp^15 + 6*yp^16)*H[-1, 0, 1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) + (512*(6 - 47*yp + 106*yp^2 - 342*yp^3 + 1022*yp^4 + 
            6335*yp^5 - 11374*yp^6 + 4492*yp^7 - 11374*yp^8 + 6335*yp^9 + 
            1022*yp^10 - 342*yp^11 + 106*yp^12 - 47*yp^13 + 6*yp^14)*
           H[-1, 1, -1, yp])/((-1 + yp)^6*yp^2*(1 + yp)^4) - 
         (256*(6 - 65*yp + 166*yp^2 - 459*yp^3 - 4956*yp^4 + 28903*yp^5 - 
            59590*yp^6 + 74021*yp^7 - 272660*yp^8 + 74021*yp^9 - 
            59590*yp^10 + 28903*yp^11 - 4956*yp^12 - 459*yp^13 + 166*yp^14 - 
            65*yp^15 + 6*yp^16)*H[-1, 1, 0, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) + (1024*(3 + 20*yp - 71*yp^2 + 3384*yp^3 - 
            12477*yp^4 + 18284*yp^5 - 20223*yp^6 + 120464*yp^7 - 20223*yp^8 + 
            18284*yp^9 - 12477*yp^10 + 3384*yp^11 - 71*yp^12 + 20*yp^13 + 
            3*yp^14)*H[-1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) - 
         (1024*(1 - 20*yp - 374*yp^2 + 2108*yp^3 + 1743*yp^4 + 99288*yp^5 + 
            89420*yp^6 + 99288*yp^7 + 1743*yp^8 + 2108*yp^9 - 374*yp^10 - 
            20*yp^11 + yp^12)*H[0, -1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (512*(5 - 28*yp + 426*yp^2 - 172*yp^3 + 1323*yp^4 - 118584*yp^5 - 
            110004*yp^6 - 118584*yp^7 + 1323*yp^8 - 172*yp^9 + 426*yp^10 - 
            28*yp^11 + 5*yp^12)*H[0, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (2048*(3 - 24*yp + 26*yp^2 + 968*yp^3 + 1533*yp^4 - 9648*yp^5 - 
            10292*yp^6 - 9648*yp^7 + 1533*yp^8 + 968*yp^9 + 26*yp^10 - 
            24*yp^11 + 3*yp^12)*H[0, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^4) - 
         (512*(5 - 28*yp + 426*yp^2 - 172*yp^3 + 1323*yp^4 - 118584*yp^5 - 
            110004*yp^6 - 118584*yp^7 + 1323*yp^8 - 172*yp^9 + 426*yp^10 - 
            28*yp^11 + 5*yp^12)*H[0, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (64*(9 + 8*yp + 256*yp^2 - 328*yp^3 + 57356*yp^4 + 22440*yp^5 - 
            123328*yp^6 - 1201768*yp^7 - 1179306*yp^8 - 1201768*yp^9 - 
            123328*yp^10 + 22440*yp^11 + 57356*yp^12 - 328*yp^13 + 
            256*yp^14 + 8*yp^15 + 9*yp^16)*H[0, 0, 0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^6) + (128*(9 - 12*yp + 328*yp^2 - 
            1828*yp^3 + 54748*yp^4 + 16820*yp^5 + 341112*yp^6 + 181628*yp^7 + 
            649398*yp^8 + 181628*yp^9 + 341112*yp^10 + 16820*yp^11 + 
            54748*yp^12 - 1828*yp^13 + 328*yp^14 - 12*yp^15 + 9*yp^16)*
           H[0, 0, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) - 
         (2048*(3 - 24*yp + 26*yp^2 + 968*yp^3 + 1533*yp^4 - 9648*yp^5 - 
            10292*yp^6 - 9648*yp^7 + 1533*yp^8 + 968*yp^9 + 26*yp^10 - 
            24*yp^11 + 3*yp^12)*H[0, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^4) + 
         (128*(9 - 12*yp + 328*yp^2 - 1828*yp^3 + 54748*yp^4 + 16820*yp^5 + 
            341112*yp^6 + 181628*yp^7 + 649398*yp^8 + 181628*yp^9 + 
            341112*yp^10 + 16820*yp^11 + 54748*yp^12 - 1828*yp^13 + 
            328*yp^14 - 12*yp^15 + 9*yp^16)*H[0, 1, 0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^6) + (256*(9 - 36*yp + 472*yp^2 - 
            1676*yp^3 + 46780*yp^4 - 11140*yp^5 + 386024*yp^6 + 406068*yp^7 + 
            968438*yp^8 + 406068*yp^9 + 386024*yp^10 - 11140*yp^11 + 
            46780*yp^12 - 1676*yp^13 + 472*yp^14 - 36*yp^15 + 9*yp^16)*
           H[0, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
         (2048*(3 - 29*yp + 115*yp^2 - 259*yp^3 + 114*yp^4 + 2231*yp^5 - 
            10499*yp^6 - 17303*yp^7 - 47050*yp^8 - 17303*yp^9 - 10499*yp^10 + 
            2231*yp^11 + 114*yp^12 - 259*yp^13 + 115*yp^14 - 29*yp^15 + 
            3*yp^16)*H[1, -1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) - 
         (256*(6 - 57*yp + 278*yp^2 - 627*yp^3 - 1148*yp^4 + 12719*yp^5 - 
            6710*yp^6 - 179971*yp^7 - 238804*yp^8 - 179971*yp^9 - 
            6710*yp^10 + 12719*yp^11 - 1148*yp^12 - 627*yp^13 + 278*yp^14 - 
            57*yp^15 + 6*yp^16)*H[1, -1, 0, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) + (512*(6 - 59*yp + 182*yp^2 - 409*yp^3 + 1604*yp^4 - 
            3795*yp^5 - 35286*yp^6 + 110759*yp^7 + 50604*yp^8 + 110759*yp^9 - 
            35286*yp^10 - 3795*yp^11 + 1604*yp^12 - 409*yp^13 + 182*yp^14 - 
            59*yp^15 + 6*yp^16)*H[1, -1, 1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) - (256*(6 - 57*yp + 278*yp^2 - 627*yp^3 - 1148*yp^4 + 
            12719*yp^5 - 6710*yp^6 - 179971*yp^7 - 238804*yp^8 - 
            179971*yp^9 - 6710*yp^10 + 12719*yp^11 - 1148*yp^12 - 627*yp^13 + 
            278*yp^14 - 57*yp^15 + 6*yp^16)*H[1, 0, -1, yp])/
          ((-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (128*(17 + 116*yp + 392*yp^2 + 1756*yp^3 + 46012*yp^4 + 41140*yp^5 + 
            176696*yp^6 - 239620*yp^7 + 209126*yp^8 - 239620*yp^9 + 
            176696*yp^10 + 41140*yp^11 + 46012*yp^12 + 1756*yp^13 + 
            392*yp^14 + 116*yp^15 + 17*yp^16)*H[1, 0, 0, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^6) - (512*(3 - 31*yp + 27*yp^2 - 
            260*yp^3 - 1940*yp^4 - 18108*yp^5 - 11780*yp^6 - 178684*yp^7 - 
            182918*yp^8 - 523338*yp^9 - 182918*yp^10 - 178684*yp^11 - 
            11780*yp^12 - 18108*yp^13 - 1940*yp^14 - 260*yp^15 + 27*yp^16 - 
            31*yp^17 + 3*yp^18)*H[1, 0, 1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^6) + (512*(6 - 59*yp + 182*yp^2 - 409*yp^3 + 1604*yp^4 - 
            3795*yp^5 - 35286*yp^6 + 110759*yp^7 + 50604*yp^8 + 110759*yp^9 - 
            35286*yp^10 - 3795*yp^11 + 1604*yp^12 - 409*yp^13 + 182*yp^14 - 
            59*yp^15 + 6*yp^16)*H[1, 1, -1, yp])/((-1 + yp)^8*yp^2*
           (1 + yp)^4) - (512*(3 - 31*yp + 27*yp^2 - 260*yp^3 - 1940*yp^4 - 
            18108*yp^5 - 11780*yp^6 - 178684*yp^7 - 182918*yp^8 - 
            523338*yp^9 - 182918*yp^10 - 178684*yp^11 - 11780*yp^12 - 
            18108*yp^13 - 1940*yp^14 - 260*yp^15 + 27*yp^16 - 31*yp^17 + 
            3*yp^18)*H[1, 1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
         (512*(15 + 16*yp + 416*yp^2 + 4848*yp^3 + 35220*yp^4 - 17712*yp^5 + 
            393760*yp^6 + 602672*yp^7 + 1369402*yp^8 + 602672*yp^9 + 
            393760*yp^10 - 17712*yp^11 + 35220*yp^12 + 4848*yp^13 + 
            416*yp^14 + 16*yp^15 + 15*yp^16)*H[1, 1, 1, yp])/
          ((-1 + yp)^8*yp*(1 + yp)^6) + (64*H[0, -1, yp]*(39 - (12*I)*Pi + 
            24*yp + (468*I)*Pi*yp + 565*yp^2 - (1428*I)*Pi*yp^2 - 
            17600*yp^3 + (18792*I)*Pi*yp^3 - 165513*yp^4 - (9468*I)*Pi*yp^4 + 
            627752*yp^5 + (65004*I)*Pi*yp^5 + 1553453*yp^6 - 
            (2151780*I)*Pi*yp^6 + 3473664*yp^7 - (1741392*I)*Pi*yp^7 + 
            1553453*yp^8 - (2151780*I)*Pi*yp^8 + 627752*yp^9 + 
            (65004*I)*Pi*yp^9 - 165513*yp^10 - (9468*I)*Pi*yp^10 - 
            17600*yp^11 + (18792*I)*Pi*yp^11 + 565*yp^12 - 
            (1428*I)*Pi*yp^12 + 24*yp^13 + (468*I)*Pi*yp^13 + 39*yp^14 - 
            (12*I)*Pi*yp^14 - 240*yp*Log[2] + 1344*yp^2*Log[2] - 
            20448*yp^3*Log[2] + 8256*yp^4*Log[2] - 63504*yp^5*Log[2] + 
            5692032*yp^6*Log[2] + 5280192*yp^7*Log[2] + 5692032*yp^8*Log[2] - 
            63504*yp^9*Log[2] + 8256*yp^10*Log[2] - 20448*yp^11*Log[2] + 
            1344*yp^12*Log[2] - 240*yp^13*Log[2]))/(3*(-1 + yp)^8*yp*
           (1 + yp)^4) + (64*H[-1, 0, yp]*((36*I)*Pi + 39*yp - 
            (450*I)*Pi*yp + 24*yp^2 + (648*I)*Pi*yp^2 + 565*yp^3 - 
            (2022*I)*Pi*yp^3 - 17600*yp^4 - (35040*I)*Pi*yp^4 - 165513*yp^5 + 
            (214590*I)*Pi*yp^5 + 627752*yp^6 - (683400*I)*Pi*yp^6 + 
            1553453*yp^7 + (279402*I)*Pi*yp^7 + 3473664*yp^8 - 
            (3086472*I)*Pi*yp^8 + 1553453*yp^9 + (279402*I)*Pi*yp^9 + 
            627752*yp^10 - (683400*I)*Pi*yp^10 - 165513*yp^11 + 
            (214590*I)*Pi*yp^11 - 17600*yp^12 - (35040*I)*Pi*yp^12 + 
            565*yp^13 - (2022*I)*Pi*yp^13 + 24*yp^14 + (648*I)*Pi*yp^14 + 
            39*yp^15 - (450*I)*Pi*yp^15 + (36*I)*Pi*yp^16 + 96*yp*Log[2] + 
            1104*yp^2*Log[2] - 672*yp^3*Log[2] + 25248*yp^4*Log[2] - 
            185952*yp^5*Log[2] + 571056*yp^6*Log[2] + 2644128*yp^7*Log[2] + 
            5686464*yp^8*Log[2] + 2644128*yp^9*Log[2] + 571056*yp^10*Log[2] - 
            185952*yp^11*Log[2] + 25248*yp^12*Log[2] - 672*yp^13*Log[2] + 
            1104*yp^14*Log[2] + 96*yp^15*Log[2]))/(3*(-1 + yp)^8*yp^2*
           (1 + yp)^4) - (64*H[0, 1, yp]*(-363 + (30*I)*Pi + 1914*yp - 
            (612*I)*Pi*yp - 2348*yp^2 + (1272*I)*Pi*yp^2 + 23166*yp^3 - 
            (16524*I)*Pi*yp^3 + 54308*yp^4 + (474840*I)*Pi*yp^4 - 
            321622*yp^5 - (260100*I)*Pi*yp^5 - 2150228*yp^6 + 
            (2795016*I)*Pi*yp^6 - 5732770*yp^7 - (115980*I)*Pi*yp^7 - 
            7861362*yp^8 + (5254164*I)*Pi*yp^8 - 5732770*yp^9 - 
            (115980*I)*Pi*yp^9 - 2150228*yp^10 + (2795016*I)*Pi*yp^10 - 
            321622*yp^11 - (260100*I)*Pi*yp^11 + 54308*yp^12 + 
            (474840*I)*Pi*yp^12 + 23166*yp^13 - (16524*I)*Pi*yp^13 - 
            2348*yp^14 + (1272*I)*Pi*yp^14 + 1914*yp^15 - (612*I)*Pi*yp^15 - 
            363*yp^16 + (30*I)*Pi*yp^16 - 108*Log[2] + 144*yp*Log[2] - 
            3936*yp^2*Log[2] + 21936*yp^3*Log[2] - 656976*yp^4*Log[2] - 
            201840*yp^5*Log[2] - 4093344*yp^6*Log[2] - 2179536*yp^7*Log[2] - 
            7792776*yp^8*Log[2] - 2179536*yp^9*Log[2] - 4093344*yp^10*
             Log[2] - 201840*yp^11*Log[2] - 656976*yp^12*Log[2] + 
            21936*yp^13*Log[2] - 3936*yp^14*Log[2] + 144*yp^15*Log[2] - 
            108*yp^16*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^6) + 
         (128*H[-1, -1, yp]*(-78 - (36*I)*Pi + 525*yp + (348*I)*Pi*yp - 
            216*yp^2 - (708*I)*Pi*yp^2 - 3689*yp^3 + (420*I)*Pi*yp^3 + 
            5464*yp^4 - (15288*I)*Pi*yp^4 + 114669*yp^5 + (12012*I)*Pi*yp^5 - 
            917224*yp^6 + (123396*I)*Pi*yp^6 - 332689*yp^7 + 
            (577044*I)*Pi*yp^7 - 2845332*yp^8 + (964920*I)*Pi*yp^8 - 
            332689*yp^9 + (577044*I)*Pi*yp^9 - 917224*yp^10 + 
            (123396*I)*Pi*yp^10 + 114669*yp^11 + (12012*I)*Pi*yp^11 + 
            5464*yp^12 - (15288*I)*Pi*yp^12 - 3689*yp^13 + (420*I)*Pi*yp^13 - 
            216*yp^14 - (708*I)*Pi*yp^14 + 525*yp^15 + (348*I)*Pi*yp^15 - 
            78*yp^16 - (36*I)*Pi*yp^16 - 72*Log[2] + 684*yp*Log[2] - 
            3096*yp^2*Log[2] + 6180*yp^3*Log[2] + 34224*yp^4*Log[2] - 
            160884*yp^5*Log[2] + 144024*yp^6*Log[2] - 3532380*yp^7*Log[2] - 
            2414544*yp^8*Log[2] - 3532380*yp^9*Log[2] + 144024*yp^10*Log[2] - 
            160884*yp^11*Log[2] + 34224*yp^12*Log[2] + 6180*yp^13*Log[2] - 
            3096*yp^14*Log[2] + 684*yp^15*Log[2] - 72*yp^16*Log[2]))/
          (3*(-1 + yp)^8*yp^2*(1 + yp)^4) - (256*H[-1, 1, yp]*
           (39 - 282*yp + (51*I)*Pi*yp + 96*yp^2 + (30*I)*Pi*yp^2 + 
            1562*yp^3 + (801*I)*Pi*yp^3 + 6068*yp^4 + (25164*I)*Pi*yp^4 + 
            25422*yp^5 - (113301*I)*Pi*yp^5 + 144736*yp^6 + 
            (280002*I)*Pi*yp^6 - 610382*yp^7 - (428223*I)*Pi*yp^7 - 
            314166*yp^8 + (1060776*I)*Pi*yp^8 - 610382*yp^9 - 
            (428223*I)*Pi*yp^9 + 144736*yp^10 + (280002*I)*Pi*yp^10 + 
            25422*yp^11 - (113301*I)*Pi*yp^11 + 6068*yp^12 + 
            (25164*I)*Pi*yp^12 + 1562*yp^13 + (801*I)*Pi*yp^13 + 96*yp^14 + 
            (30*I)*Pi*yp^14 - 282*yp^15 + (51*I)*Pi*yp^15 + 39*yp^16 + 
            36*Log[2] - 390*yp*Log[2] + 996*yp^2*Log[2] - 2754*yp^3*Log[2] - 
            29736*yp^4*Log[2] + 173418*yp^5*Log[2] - 357540*yp^6*Log[2] + 
            444126*yp^7*Log[2] - 1635960*yp^8*Log[2] + 444126*yp^9*Log[2] - 
            357540*yp^10*Log[2] + 173418*yp^11*Log[2] - 29736*yp^12*Log[2] - 
            2754*yp^13*Log[2] + 996*yp^14*Log[2] - 390*yp^15*Log[2] + 
            36*yp^16*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^4) - 
         (256*H[1, -1, yp]*(39 + (18*I)*Pi - 282*yp - (168*I)*Pi*yp + 
            96*yp^2 + (120*I)*Pi*yp^2 + 1562*yp^3 + (504*I)*Pi*yp^3 + 
            6068*yp^4 - (1752*I)*Pi*yp^4 + 25422*yp^5 - (1272*I)*Pi*yp^5 + 
            144736*yp^6 - (94200*I)*Pi*yp^6 - 610382*yp^7 + 
            (787368*I)*Pi*yp^7 - 314166*yp^8 + (388236*I)*Pi*yp^8 - 
            610382*yp^9 + (787368*I)*Pi*yp^9 + 144736*yp^10 - 
            (94200*I)*Pi*yp^10 + 25422*yp^11 - (1272*I)*Pi*yp^11 + 
            6068*yp^12 - (1752*I)*Pi*yp^12 + 1562*yp^13 + (504*I)*Pi*yp^13 + 
            96*yp^14 + (120*I)*Pi*yp^14 - 282*yp^15 - (168*I)*Pi*yp^15 + 
            39*yp^16 + (18*I)*Pi*yp^16 + 36*Log[2] - 342*yp*Log[2] + 
            1668*yp^2*Log[2] - 3762*yp^3*Log[2] - 6888*yp^4*Log[2] + 
            76314*yp^5*Log[2] - 40260*yp^6*Log[2] - 1079826*yp^7*Log[2] - 
            1432824*yp^8*Log[2] - 1079826*yp^9*Log[2] - 40260*yp^10*Log[2] + 
            76314*yp^11*Log[2] - 6888*yp^12*Log[2] - 3762*yp^13*Log[2] + 
            1668*yp^14*Log[2] - 342*yp^15*Log[2] + 36*yp^16*Log[2]))/
          (3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
         (64*H[0, 0, yp]*(162 - (9*I)*Pi - 1008*yp + (84*I)*Pi*yp + 
            848*yp^2 - (384*I)*Pi*yp^2 - 3360*yp^3 + (60*I)*Pi*yp^3 + 
            72920*yp^4 - (250764*I)*Pi*yp^4 + 21248*yp^5 + 
            (97620*I)*Pi*yp^5 - 246608*yp^6 - (381888*I)*Pi*yp^6 - 
            737776*yp^7 + (3047964*I)*Pi*yp^7 - 1096436*yp^8 + 
            (1266090*I)*Pi*yp^8 - 737776*yp^9 + (3047964*I)*Pi*yp^9 - 
            246608*yp^10 - (381888*I)*Pi*yp^10 + 21248*yp^11 + 
            (97620*I)*Pi*yp^11 + 72920*yp^12 - (250764*I)*Pi*yp^12 - 
            3360*yp^13 + (60*I)*Pi*yp^13 + 848*yp^14 - (384*I)*Pi*yp^14 - 
            1008*yp^15 + (84*I)*Pi*yp^15 + 162*yp^16 - (9*I)*Pi*yp^16 + 
            54*Log[2] + 48*yp*Log[2] + 1536*yp^2*Log[2] - 1968*yp^3*Log[2] + 
            344136*yp^4*Log[2] + 134640*yp^5*Log[2] - 739968*yp^6*Log[2] - 
            7210608*yp^7*Log[2] - 7075836*yp^8*Log[2] - 7210608*yp^9*Log[2] - 
            739968*yp^10*Log[2] + 134640*yp^11*Log[2] + 344136*yp^12*Log[2] - 
            1968*yp^13*Log[2] + 1536*yp^14*Log[2] + 48*yp^15*Log[2] + 
            54*yp^16*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^6) - 
         (64*H[1, 0, yp]*((-36*I)*Pi - 363*yp + (396*I)*Pi*yp + 1914*yp^2 + 
            (48*I)*Pi*yp^2 - 2348*yp^3 + (1944*I)*Pi*yp^3 + 23166*yp^4 + 
            (38316*I)*Pi*yp^4 + 54308*yp^5 + (359040*I)*Pi*yp^5 - 
            321622*yp^6 + (94020*I)*Pi*yp^6 - 2150228*yp^7 + 
            (1636584*I)*Pi*yp^7 - 5732770*yp^8 - (2884860*I)*Pi*yp^8 - 
            7861362*yp^9 + (3081960*I)*Pi*yp^9 - 5732770*yp^10 - 
            (2884860*I)*Pi*yp^10 - 2150228*yp^11 + (1636584*I)*Pi*yp^11 - 
            321622*yp^12 + (94020*I)*Pi*yp^12 + 54308*yp^13 + 
            (359040*I)*Pi*yp^13 + 23166*yp^14 + (38316*I)*Pi*yp^14 - 
            2348*yp^15 + (1944*I)*Pi*yp^15 + 1914*yp^16 + (48*I)*Pi*yp^16 - 
            363*yp^17 + (396*I)*Pi*yp^17 - (36*I)*Pi*yp^18 - 204*yp*Log[2] - 
            1392*yp^2*Log[2] - 4704*yp^3*Log[2] - 21072*yp^4*Log[2] - 
            552144*yp^5*Log[2] - 493680*yp^6*Log[2] - 2120352*yp^7*Log[2] + 
            2875440*yp^8*Log[2] - 2509512*yp^9*Log[2] + 2875440*yp^10*
             Log[2] - 2120352*yp^11*Log[2] - 493680*yp^12*Log[2] - 
            552144*yp^13*Log[2] - 21072*yp^14*Log[2] - 4704*yp^15*Log[2] - 
            1392*yp^16*Log[2] - 204*yp^17*Log[2]))/(3*(-1 + yp)^8*yp^2*
           (1 + yp)^6) - (128*H[1, 1, yp]*(78 - 771*yp + (132*I)*Pi*yp + 
            1056*yp^2 - (348*I)*Pi*yp^2 + 596*yp^3 + (3096*I)*Pi*yp^3 + 
            41742*yp^4 + (37068*I)*Pi*yp^4 + 132548*yp^5 + 
            (350496*I)*Pi*yp^5 + 81674*yp^6 - (102972*I)*Pi*yp^6 - 
            2741204*yp^7 + (2831976*I)*Pi*yp^7 - 8513158*yp^8 + 
            (852684*I)*Pi*yp^8 - 11559554*yp^9 + (7784376*I)*Pi*yp^9 - 
            8513158*yp^10 + (852684*I)*Pi*yp^10 - 2741204*yp^11 + 
            (2831976*I)*Pi*yp^11 + 81674*yp^12 - (102972*I)*Pi*yp^12 + 
            132548*yp^13 + (350496*I)*Pi*yp^13 + 41742*yp^14 + 
            (37068*I)*Pi*yp^14 + 596*yp^15 + (3096*I)*Pi*yp^15 + 1056*yp^16 - 
            (348*I)*Pi*yp^16 - 771*yp^17 + (132*I)*Pi*yp^17 + 78*yp^18 + 
            72*Log[2] - 744*yp*Log[2] + 648*yp^2*Log[2] - 6240*yp^3*Log[2] - 
            46560*yp^4*Log[2] - 434592*yp^5*Log[2] - 282720*yp^6*Log[2] - 
            4288416*yp^7*Log[2] - 4390032*yp^8*Log[2] - 12560112*yp^9*
             Log[2] - 4390032*yp^10*Log[2] - 4288416*yp^11*Log[2] - 
            282720*yp^12*Log[2] - 434592*yp^13*Log[2] - 46560*yp^14*Log[2] - 
            6240*yp^15*Log[2] + 648*yp^16*Log[2] - 744*yp^17*Log[2] + 
            72*yp^18*Log[2]))/(3*(-1 + yp)^8*yp^2*(1 + yp)^6) - 
         (32*H[-1, yp]*((-684*I)*Pi + 24*Pi^2 + 3165*yp + (7794*I)*Pi*yp + 
            780*Pi^2*yp - 8538*yp^2 - (18648*I)*Pi*yp^2 + 2928*Pi^2*yp^2 + 
            42575*yp^3 - (10314*I)*Pi*yp^3 + 5700*Pi^2*yp^3 + 60316*yp^4 - 
            (75168*I)*Pi*yp^4 + 179712*Pi^2*yp^4 + 994277*yp^5 - 
            (785358*I)*Pi*yp^5 - 461076*Pi^2*yp^5 + 133050*yp^6 + 
            (2442456*I)*Pi*yp^6 + 2602896*Pi^2*yp^6 + 1605999*yp^7 + 
            (11994534*I)*Pi*yp^7 - 4657212*Pi^2*yp^7 - 5661688*yp^8 + 
            (17717400*I)*Pi*yp^8 + 6225360*Pi^2*yp^8 + 1605999*yp^9 + 
            (11994534*I)*Pi*yp^9 - 4657212*Pi^2*yp^9 + 133050*yp^10 + 
            (2442456*I)*Pi*yp^10 + 2602896*Pi^2*yp^10 + 994277*yp^11 - 
            (785358*I)*Pi*yp^11 - 461076*Pi^2*yp^11 + 60316*yp^12 - 
            (75168*I)*Pi*yp^12 + 179712*Pi^2*yp^12 + 42575*yp^13 - 
            (10314*I)*Pi*yp^13 + 5700*Pi^2*yp^13 - 8538*yp^14 - 
            (18648*I)*Pi*yp^14 + 2928*Pi^2*yp^14 + 3165*yp^15 + 
            (7794*I)*Pi*yp^15 + 780*Pi^2*yp^15 - (684*I)*Pi*yp^16 + 
            24*Pi^2*yp^16 - (432*I)*Pi*Log[2] - 468*yp*Log[2] + 
            (5400*I)*Pi*yp*Log[2] - 288*yp^2*Log[2] - (7776*I)*Pi*yp^2*
             Log[2] - 6780*yp^3*Log[2] + (24264*I)*Pi*yp^3*Log[2] + 
            211200*yp^4*Log[2] + (420480*I)*Pi*yp^4*Log[2] + 
            1986156*yp^5*Log[2] - (2575080*I)*Pi*yp^5*Log[2] - 
            7533024*yp^6*Log[2] + (8200800*I)*Pi*yp^6*Log[2] - 
            18641436*yp^7*Log[2] - (3352824*I)*Pi*yp^7*Log[2] - 
            41683968*yp^8*Log[2] + (37037664*I)*Pi*yp^8*Log[2] - 
            18641436*yp^9*Log[2] - (3352824*I)*Pi*yp^9*Log[2] - 
            7533024*yp^10*Log[2] + (8200800*I)*Pi*yp^10*Log[2] + 
            1986156*yp^11*Log[2] - (2575080*I)*Pi*yp^11*Log[2] + 
            211200*yp^12*Log[2] + (420480*I)*Pi*yp^12*Log[2] - 
            6780*yp^13*Log[2] + (24264*I)*Pi*yp^13*Log[2] - 
            288*yp^14*Log[2] - (7776*I)*Pi*yp^14*Log[2] - 468*yp^15*Log[2] + 
            (5400*I)*Pi*yp^15*Log[2] - (432*I)*Pi*yp^16*Log[2] - 
            576*yp*Log[2]^2 - 6624*yp^2*Log[2]^2 + 4032*yp^3*Log[2]^2 - 
            151488*yp^4*Log[2]^2 + 1115712*yp^5*Log[2]^2 - 
            3426336*yp^6*Log[2]^2 - 15864768*yp^7*Log[2]^2 - 
            34118784*yp^8*Log[2]^2 - 15864768*yp^9*Log[2]^2 - 
            3426336*yp^10*Log[2]^2 + 1115712*yp^11*Log[2]^2 - 
            151488*yp^12*Log[2]^2 + 4032*yp^13*Log[2]^2 - 
            6624*yp^14*Log[2]^2 - 576*yp^15*Log[2]^2))/(9*(-1 + yp)^8*yp^2*
           (1 + yp)^4) + (8*H[0, yp]*(897 - (7224*I)*Pi + 324*Pi^2 + 
            9744*yp + (37320*I)*Pi*yp + 10560*Pi^2*yp - 86520*yp^2 - 
            (20688*I)*Pi*yp^2 - 12096*Pi^2*yp^2 + 340976*yp^3 + 
            (177432*I)*Pi*yp^3 - 61632*Pi^2*yp^3 + 3551804*yp^4 - 
            (3537600*I)*Pi*yp^4 - 3616464*Pi^2*yp^4 + 26350544*yp^5 - 
            (1640952*I)*Pi*yp^5 + 2640576*Pi^2*yp^5 + 117233848*yp^6 + 
            (984528*I)*Pi*yp^6 - 26005440*Pi^2*yp^6 + 270111280*yp^7 + 
            (18727704*I)*Pi*yp^7 + 8813760*Pi^2*yp^7 + 352225030*yp^8 + 
            (39764976*I)*Pi*yp^8 - 56338152*Pi^2*yp^8 + 270111280*yp^9 + 
            (18727704*I)*Pi*yp^9 + 8813760*Pi^2*yp^9 + 117233848*yp^10 + 
            (984528*I)*Pi*yp^10 - 26005440*Pi^2*yp^10 + 26350544*yp^11 - 
            (1640952*I)*Pi*yp^11 + 2640576*Pi^2*yp^11 + 3551804*yp^12 - 
            (3537600*I)*Pi*yp^12 - 3616464*Pi^2*yp^12 + 340976*yp^13 + 
            (177432*I)*Pi*yp^13 - 61632*Pi^2*yp^13 - 86520*yp^14 - 
            (20688*I)*Pi*yp^14 - 12096*Pi^2*yp^14 + 9744*yp^15 + 
            (37320*I)*Pi*yp^15 + 10560*Pi^2*yp^15 + 897*yp^16 - 
            (7224*I)*Pi*yp^16 + 324*Pi^2*yp^16 + 7776*Log[2] - 
            (432*I)*Pi*Log[2] - 48384*yp*Log[2] + (4032*I)*Pi*yp*Log[2] + 
            40704*yp^2*Log[2] - (18432*I)*Pi*yp^2*Log[2] - 
            161280*yp^3*Log[2] + (2880*I)*Pi*yp^3*Log[2] + 
            3500160*yp^4*Log[2] - (12036672*I)*Pi*yp^4*Log[2] + 
            1019904*yp^5*Log[2] + (4685760*I)*Pi*yp^5*Log[2] - 
            11837184*yp^6*Log[2] - (18330624*I)*Pi*yp^6*Log[2] - 
            35413248*yp^7*Log[2] + (146302272*I)*Pi*yp^7*Log[2] - 
            52628928*yp^8*Log[2] + (60772320*I)*Pi*yp^8*Log[2] - 
            35413248*yp^9*Log[2] + (146302272*I)*Pi*yp^9*Log[2] - 
            11837184*yp^10*Log[2] - (18330624*I)*Pi*yp^10*Log[2] + 
            1019904*yp^11*Log[2] + (4685760*I)*Pi*yp^11*Log[2] + 
            3500160*yp^12*Log[2] - (12036672*I)*Pi*yp^12*Log[2] - 
            161280*yp^13*Log[2] + (2880*I)*Pi*yp^13*Log[2] + 
            40704*yp^14*Log[2] - (18432*I)*Pi*yp^14*Log[2] - 
            48384*yp^15*Log[2] + (4032*I)*Pi*yp^15*Log[2] + 
            7776*yp^16*Log[2] - (432*I)*Pi*yp^16*Log[2] + 1296*Log[2]^2 + 
            1152*yp*Log[2]^2 + 36864*yp^2*Log[2]^2 - 47232*yp^3*Log[2]^2 + 
            8259264*yp^4*Log[2]^2 + 3231360*yp^5*Log[2]^2 - 
            17759232*yp^6*Log[2]^2 - 173054592*yp^7*Log[2]^2 - 
            169820064*yp^8*Log[2]^2 - 173054592*yp^9*Log[2]^2 - 
            17759232*yp^10*Log[2]^2 + 3231360*yp^11*Log[2]^2 + 
            8259264*yp^12*Log[2]^2 - 47232*yp^13*Log[2]^2 + 
            36864*yp^14*Log[2]^2 + 1152*yp^15*Log[2]^2 + 
            1296*yp^16*Log[2]^2))/(9*(-1 + yp)^8*yp*(1 + yp)^6) - 
         (16*H[1, yp]*((-1368*I)*Pi + 48*Pi^2 + 5433*yp + (20076*I)*Pi*yp + 
            1332*Pi^2*yp - 14160*yp^2 - (44808*I)*Pi*yp^2 - 1536*Pi^2*yp^2 + 
            143848*yp^3 - (58944*I)*Pi*yp^3 + 36768*Pi^2*yp^3 - 67120*yp^4 - 
            (406320*I)*Pi*yp^4 + 449712*Pi^2*yp^4 - 1236836*yp^5 + 
            (1645584*I)*Pi*yp^5 + 3424560*Pi^2*yp^5 - 21986704*yp^6 + 
            (3234096*I)*Pi*yp^6 + 1080336*Pi^2*yp^6 - 111501096*yp^7 + 
            (31203648*I)*Pi*yp^7 + 26180448*Pi^2*yp^7 - 274744560*yp^8 + 
            (69570144*I)*Pi*yp^8 - 9786096*Pi^2*yp^8 - 368447786*yp^9 + 
            (79082760*I)*Pi*yp^9 + 62610744*Pi^2*yp^9 - 274744560*yp^10 + 
            (69570144*I)*Pi*yp^10 - 9786096*Pi^2*yp^10 - 111501096*yp^11 + 
            (31203648*I)*Pi*yp^11 + 26180448*Pi^2*yp^11 - 21986704*yp^12 + 
            (3234096*I)*Pi*yp^12 + 1080336*Pi^2*yp^12 - 1236836*yp^13 + 
            (1645584*I)*Pi*yp^13 + 3424560*Pi^2*yp^13 - 67120*yp^14 - 
            (406320*I)*Pi*yp^14 + 449712*Pi^2*yp^14 + 143848*yp^15 - 
            (58944*I)*Pi*yp^15 + 36768*Pi^2*yp^15 - 14160*yp^16 - 
            (44808*I)*Pi*yp^16 - 1536*Pi^2*yp^16 + 5433*yp^17 + 
            (20076*I)*Pi*yp^17 + 1332*Pi^2*yp^17 - (1368*I)*Pi*yp^18 + 
            48*Pi^2*yp^18 - (864*I)*Pi*Log[2] - 8712*yp*Log[2] + 
            (9504*I)*Pi*yp*Log[2] + 45936*yp^2*Log[2] + (1152*I)*Pi*yp^2*
             Log[2] - 56352*yp^3*Log[2] + (46656*I)*Pi*yp^3*Log[2] + 
            555984*yp^4*Log[2] + (919584*I)*Pi*yp^4*Log[2] + 
            1303392*yp^5*Log[2] + (8616960*I)*Pi*yp^5*Log[2] - 
            7718928*yp^6*Log[2] + (2256480*I)*Pi*yp^6*Log[2] - 
            51605472*yp^7*Log[2] + (39278016*I)*Pi*yp^7*Log[2] - 
            137586480*yp^8*Log[2] - (69236640*I)*Pi*yp^8*Log[2] - 
            188672688*yp^9*Log[2] + (73967040*I)*Pi*yp^9*Log[2] - 
            137586480*yp^10*Log[2] - (69236640*I)*Pi*yp^10*Log[2] - 
            51605472*yp^11*Log[2] + (39278016*I)*Pi*yp^11*Log[2] - 
            7718928*yp^12*Log[2] + (2256480*I)*Pi*yp^12*Log[2] + 
            1303392*yp^13*Log[2] + (8616960*I)*Pi*yp^13*Log[2] + 
            555984*yp^14*Log[2] + (919584*I)*Pi*yp^14*Log[2] - 
            56352*yp^15*Log[2] + (46656*I)*Pi*yp^15*Log[2] + 
            45936*yp^16*Log[2] + (1152*I)*Pi*yp^16*Log[2] - 
            8712*yp^17*Log[2] + (9504*I)*Pi*yp^17*Log[2] - (864*I)*Pi*yp^18*
             Log[2] - 2448*yp*Log[2]^2 - 16704*yp^2*Log[2]^2 - 
            56448*yp^3*Log[2]^2 - 252864*yp^4*Log[2]^2 - 6625728*yp^5*
             Log[2]^2 - 5924160*yp^6*Log[2]^2 - 25444224*yp^7*Log[2]^2 + 
            34505280*yp^8*Log[2]^2 - 30114144*yp^9*Log[2]^2 + 
            34505280*yp^10*Log[2]^2 - 25444224*yp^11*Log[2]^2 - 
            5924160*yp^12*Log[2]^2 - 6625728*yp^13*Log[2]^2 - 
            252864*yp^14*Log[2]^2 - 56448*yp^15*Log[2]^2 - 
            16704*yp^16*Log[2]^2 - 2448*yp^17*Log[2]^2))/(9*(-1 + yp)^8*yp^2*
           (1 + yp)^6) + ((512*(1 + 64*yp - 262*yp^2 + 1280*yp^3 + 
              1167*yp^4 + 5824*yp^5 - 12052*yp^6 + 5824*yp^7 + 1167*yp^8 + 
              1280*yp^9 - 262*yp^10 + 64*yp^11 + yp^12)*H[-1, -1, yp])/
            ((-1 + yp)^6*yp*(1 + yp)^4) + (128*(3 - 10*yp + 337*yp^2 + 
              508*yp^3 + 1531*yp^4 + 2154*yp^5 + 67761*yp^6 + 52040*yp^7 + 
              67761*yp^8 + 2154*yp^9 + 1531*yp^10 + 508*yp^11 + 337*yp^12 - 
              10*yp^13 + 3*yp^14)*H[-1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
           (256*(5 + 114*yp - 441*yp^2 + 4244*yp^3 - 1779*yp^4 + 11694*yp^5 + 
              22695*yp^6 + 123544*yp^7 + 22695*yp^8 + 11694*yp^9 - 
              1779*yp^10 + 4244*yp^11 - 441*yp^12 + 114*yp^13 + 5*yp^14)*
             H[-1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
           (128*(3 - 10*yp + 337*yp^2 + 508*yp^3 + 1531*yp^4 + 2154*yp^5 + 
              67761*yp^6 + 52040*yp^7 + 67761*yp^8 + 2154*yp^9 + 1531*yp^10 + 
              508*yp^11 + 337*yp^12 - 10*yp^13 + 3*yp^14)*H[0, -1, yp])/
            ((-1 + yp)^8*yp*(1 + yp)^4) + (64*(3 - 8*yp + 62*yp^2 - 
              1192*yp^3 - 5267*yp^4 - 18256*yp^5 - 24412*yp^6 - 18256*yp^7 - 
              5267*yp^8 - 1192*yp^9 + 62*yp^10 - 8*yp^11 + 3*yp^12)*
             H[0, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
           (256*(3 - 12*yp + 209*yp^2 - 408*yp^3 - 645*yp^4 - 3380*yp^5 + 
              37297*yp^6 + 32176*yp^7 + 37297*yp^8 - 3380*yp^9 - 645*yp^10 - 
              408*yp^11 + 209*yp^12 - 12*yp^13 + 3*yp^14)*H[0, 1, yp])/
            ((-1 + yp)^8*yp*(1 + yp)^4) + (256*(5 + 114*yp - 441*yp^2 + 
              4244*yp^3 - 1779*yp^4 + 11694*yp^5 + 22695*yp^6 + 123544*yp^7 + 
              22695*yp^8 + 11694*yp^9 - 1779*yp^10 + 4244*yp^11 - 441*yp^12 + 
              114*yp^13 + 5*yp^14)*H[1, -1, yp])/((-1 + yp)^8*yp*
             (1 + yp)^4) + (256*(3 - 12*yp + 209*yp^2 - 408*yp^3 - 645*yp^4 - 
              3380*yp^5 + 37297*yp^6 + 32176*yp^7 + 37297*yp^8 - 3380*yp^9 - 
              645*yp^10 - 408*yp^11 + 209*yp^12 - 12*yp^13 + 3*yp^14)*
             H[1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
           (256*(11 + 90*yp - 23*yp^2 + 3428*yp^3 - 3069*yp^4 + 4934*yp^5 + 
              97289*yp^6 + 187896*yp^7 + 97289*yp^8 + 4934*yp^9 - 
              3069*yp^10 + 3428*yp^11 - 23*yp^12 + 90*yp^13 + 11*yp^14)*
             H[1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^4) + 
           (32*H[0, yp]*(79 - (18*I)*Pi - 366*yp - (132*I)*Pi*yp + 
              4549*yp^2 + (858*I)*Pi*yp^2 - 1484*yp^3 + (1560*I)*Pi*yp^3 - 
              33577*yp^4 + (25182*I)*Pi*yp^4 + 71694*yp^5 + (31812*I)*Pi*yp^
                5 + 942357*yp^6 + (47706*I)*Pi*yp^6 + 1244760*yp^7 - 
              (213936*I)*Pi*yp^7 + 942357*yp^8 + (47706*I)*Pi*yp^8 + 
              71694*yp^9 + (31812*I)*Pi*yp^9 - 33577*yp^10 + (25182*I)*Pi*yp^
                10 - 1484*yp^11 + (1560*I)*Pi*yp^11 + 4549*yp^12 + 
              (858*I)*Pi*yp^12 - 366*yp^13 - (132*I)*Pi*yp^13 + 79*yp^14 - 
              (18*I)*Pi*yp^14 + 36*Log[2] - 168*yp*Log[2] + 972*yp^2*Log[2] - 
              15888*yp^3*Log[2] - 33852*yp^4*Log[2] - 106968*yp^5*Log[2] + 
              81996*yp^6*Log[2] + 147744*yp^7*Log[2] + 81996*yp^8*Log[2] - 
              106968*yp^9*Log[2] - 33852*yp^10*Log[2] - 15888*yp^11*Log[2] + 
              972*yp^12*Log[2] - 168*yp^13*Log[2] + 36*yp^14*Log[2]))/
            (3*(-1 + yp)^8*yp*(1 + yp)^4) - (128*H[1, yp]*(-15 - (9*I)*Pi + 
              175*yp + (84*I)*Pi*yp - 1338*yp^2 - (396*I)*Pi*yp^2 + 
              717*yp^3 + (636*I)*Pi*yp^3 - 8296*yp^4 + (3708*I)*Pi*yp^4 + 
              37375*yp^5 - (20076*I)*Pi*yp^5 - 25446*yp^6 + (11916*I)*Pi*yp^
                6 - 687483*yp^7 + (129948*I)*Pi*yp^7 - 1220050*yp^8 + 
              (338202*I)*Pi*yp^8 - 687483*yp^9 + (129948*I)*Pi*yp^9 - 
              25446*yp^10 + (11916*I)*Pi*yp^10 + 37375*yp^11 - 
              (20076*I)*Pi*yp^11 - 8296*yp^12 + (3708*I)*Pi*yp^12 + 
              717*yp^13 + (636*I)*Pi*yp^13 - 1338*yp^14 - (396*I)*Pi*yp^14 + 
              175*yp^15 + (84*I)*Pi*yp^15 - 15*yp^16 - (9*I)*Pi*yp^16 - 
              36*yp*Log[2] + 144*yp^2*Log[2] - 2508*yp^3*Log[2] + 
              4896*yp^4*Log[2] + 7740*yp^5*Log[2] + 40560*yp^6*Log[2] - 
              447564*yp^7*Log[2] - 386112*yp^8*Log[2] - 447564*yp^9*Log[2] + 
              40560*yp^10*Log[2] + 7740*yp^11*Log[2] + 4896*yp^12*Log[2] - 
              2508*yp^13*Log[2] + 144*yp^14*Log[2] - 36*yp^15*Log[2]))/
            (3*(-1 + yp)^8*yp^2*(1 + yp)^4) + 
           (64*H[-1, yp]*(30 + (18*I)*Pi - 429*yp - (150*I)*Pi*yp + 
              3042*yp^2 + (924*I)*Pi*yp^2 - 5983*yp^3 - (2130*I)*Pi*yp^3 + 
              18076*yp^4 - (8976*I)*Pi*yp^4 - 41173*yp^5 + (14970*I)*Pi*yp^
                5 - 20802*yp^6 - (55644*I)*Pi*yp^6 + 432609*yp^7 - 
              (307602*I)*Pi*yp^7 + 1195340*yp^8 - (462468*I)*Pi*yp^8 + 
              432609*yp^9 - (307602*I)*Pi*yp^9 - 20802*yp^10 - 
              (55644*I)*Pi*yp^10 - 41173*yp^11 + (14970*I)*Pi*yp^11 + 
              18076*yp^12 - (8976*I)*Pi*yp^12 - 5983*yp^13 - (2130*I)*Pi*yp^
                13 + 3042*yp^14 + (924*I)*Pi*yp^14 - 429*yp^15 - 
              (150*I)*Pi*yp^15 + 30*yp^16 + (18*I)*Pi*yp^16 + 36*yp*Log[2] - 
              120*yp^2*Log[2] + 4044*yp^3*Log[2] + 6096*yp^4*Log[2] + 
              18372*yp^5*Log[2] + 25848*yp^6*Log[2] + 813132*yp^7*Log[2] + 
              624480*yp^8*Log[2] + 813132*yp^9*Log[2] + 25848*yp^10*Log[2] + 
              18372*yp^11*Log[2] + 6096*yp^12*Log[2] + 4044*yp^13*Log[2] - 
              120*yp^14*Log[2] + 36*yp^15*Log[2]))/(3*(-1 + yp)^8*yp^2*
             (1 + yp)^4) - (16*(-515 - (294*I)*Pi + 12*Pi^2 + 3585*yp + 
              (3702*I)*Pi*yp + 102*Pi^2*yp - 31546*yp^2 - (17868*I)*Pi*yp^2 + 
              1020*Pi^2*yp^2 + 43675*yp^3 + (34290*I)*Pi*yp^3 - 
              5886*Pi^2*yp^3 - 248040*yp^4 + (38592*I)*Pi*yp^4 + 
              35880*Pi^2*yp^4 - 560855*yp^5 - (421530*I)*Pi*yp^5 + 
              61590*Pi^2*yp^5 - 13606*yp^6 + (425868*I)*Pi*yp^6 + 
              22212*Pi^2*yp^6 - 10095045*yp^7 + (5200434*I)*Pi*yp^7 + 
              91650*Pi^2*yp^7 - 11946346*yp^8 + (8741196*I)*Pi*yp^8 + 
              373272*Pi^2*yp^8 - 10095045*yp^9 + (5200434*I)*Pi*yp^9 + 
              91650*Pi^2*yp^9 - 13606*yp^10 + (425868*I)*Pi*yp^10 + 
              22212*Pi^2*yp^10 - 560855*yp^11 - (421530*I)*Pi*yp^11 + 
              61590*Pi^2*yp^11 - 248040*yp^12 + (38592*I)*Pi*yp^12 + 
              35880*Pi^2*yp^12 + 43675*yp^13 + (34290*I)*Pi*yp^13 - 
              5886*Pi^2*yp^13 - 31546*yp^14 - (17868*I)*Pi*yp^14 + 
              1020*Pi^2*yp^14 + 3585*yp^15 + (3702*I)*Pi*yp^15 + 
              102*Pi^2*yp^15 - 515*yp^16 - (294*I)*Pi*yp^16 + 12*Pi^2*yp^16 - 
              948*yp*Log[2] + (216*I)*Pi*yp*Log[2] + 4392*yp^2*Log[2] + 
              (1584*I)*Pi*yp^2*Log[2] - 54588*yp^3*Log[2] - (10296*I)*Pi*yp^
                3*Log[2] + 17808*yp^4*Log[2] - (18720*I)*Pi*yp^4*Log[2] + 
              402924*yp^5*Log[2] - (302184*I)*Pi*yp^5*Log[2] - 
              860328*yp^6*Log[2] - (381744*I)*Pi*yp^6*Log[2] - 
              11308284*yp^7*Log[2] - (572472*I)*Pi*yp^7*Log[2] - 
              14937120*yp^8*Log[2] + (2567232*I)*Pi*yp^8*Log[2] - 
              11308284*yp^9*Log[2] - (572472*I)*Pi*yp^9*Log[2] - 
              860328*yp^10*Log[2] - (381744*I)*Pi*yp^10*Log[2] + 
              402924*yp^11*Log[2] - (302184*I)*Pi*yp^11*Log[2] + 
              17808*yp^12*Log[2] - (18720*I)*Pi*yp^12*Log[2] - 
              54588*yp^13*Log[2] - (10296*I)*Pi*yp^13*Log[2] + 
              4392*yp^14*Log[2] + (1584*I)*Pi*yp^14*Log[2] - 948*yp^15*Log[
                2] + (216*I)*Pi*yp^15*Log[2] - 216*yp*Log[2]^2 + 
              1008*yp^2*Log[2]^2 - 5832*yp^3*Log[2]^2 + 95328*yp^4*Log[2]^2 + 
              203112*yp^5*Log[2]^2 + 641808*yp^6*Log[2]^2 - 
              491976*yp^7*Log[2]^2 - 886464*yp^8*Log[2]^2 - 
              491976*yp^9*Log[2]^2 + 641808*yp^10*Log[2]^2 + 
              203112*yp^11*Log[2]^2 + 95328*yp^12*Log[2]^2 - 
              5832*yp^13*Log[2]^2 + 1008*yp^14*Log[2]^2 - 216*yp^15*Log[2]^
                2))/(9*(-1 + yp)^8*yp^2*(1 + yp)^4))*Log[u2m2] + 
         ((128*(1 - 4*yp + 82*yp^2 - 500*yp^3 + 2991*yp^4 - 6664*yp^5 + 
              12284*yp^6 - 6664*yp^7 + 2991*yp^8 - 500*yp^9 + 82*yp^10 - 
              4*yp^11 + yp^12)*H[-1, yp])/((-1 + yp)^8*yp^2) + 
           (8192*yp*(1 + yp^2)*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/
            ((-1 + yp)^8*(1 + yp)^4) + (128*(1 + 72*yp^2 - 64*yp^3 + 
              1468*yp^4 + 6336*yp^5 + 1656*yp^6 + 42880*yp^7 + 26374*yp^8 + 
              42880*yp^9 + 1656*yp^10 + 6336*yp^11 + 1468*yp^12 - 64*yp^13 + 
              72*yp^14 + yp^16)*H[1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^4) + 
           (64*(8 + (3*I)*Pi - 48*yp + 592*yp^2 + (24*I)*Pi*yp^2 - 
              1168*yp^3 - (192*I)*Pi*yp^3 + 4992*yp^4 - (1356*I)*Pi*yp^4 + 
              24272*yp^5 - (5568*I)*Pi*yp^5 - 50000*yp^6 - (19416*I)*Pi*yp^
                6 + 239088*yp^7 - (43392*I)*Pi*yp^7 + 88816*yp^8 - 
              (56814*I)*Pi*yp^8 + 239088*yp^9 - (43392*I)*Pi*yp^9 - 
              50000*yp^10 - (19416*I)*Pi*yp^10 + 24272*yp^11 - 
              (5568*I)*Pi*yp^11 + 4992*yp^12 - (1356*I)*Pi*yp^12 - 
              1168*yp^13 - (192*I)*Pi*yp^13 + 592*yp^14 + (24*I)*Pi*yp^14 - 
              48*yp^15 + 8*yp^16 + (3*I)*Pi*yp^16 + 768*yp^3*Log[2] + 
              22272*yp^5*Log[2] + 173568*yp^7*Log[2] + 173568*yp^9*Log[2] + 
              22272*yp^11*Log[2] + 768*yp^13*Log[2]))/(3*(-1 + yp)^8*yp^2*
             (1 + yp)^4))*Log[u2m2]^2 + (4*(12118 + (27174*I)*Pi - 
            4272*Pi^2 - (1116*I)*Pi^3 - 107443*yp - (114030*I)*Pi*yp - 
            23376*Pi^2*yp - (144*I)*Pi^3*yp + 434342*yp^2 + 
            (100566*I)*Pi*yp^2 + 82440*Pi^2*yp^2 - (53964*I)*Pi^3*yp^2 + 
            1646840*yp^3 + (424752*I)*Pi*yp^3 + 248016*Pi^2*yp^3 + 
            (152352*I)*Pi^3*yp^3 + 1742456*yp^4 - (2495976*I)*Pi*yp^4 - 
            524376*Pi^2*yp^4 + (275040*I)*Pi^3*yp^4 - 17348436*yp^5 - 
            (12976008*I)*Pi*yp^5 - 22127520*Pi^2*yp^5 + (7175808*I)*Pi^3*
             yp^5 + 23944024*yp^6 - (154882248*I)*Pi*yp^6 - 
            50144328*Pi^2*yp^6 - (9779904*I)*Pi^3*yp^6 + 247302088*yp^7 - 
            (718303152*I)*Pi*yp^7 - 151538640*Pi^2*yp^7 + (88187616*I)*Pi^3*
             yp^7 + 768032308*yp^8 - (1623624780*I)*Pi*yp^8 - 
            229379256*Pi^2*yp^8 - (2236536*I)*Pi^3*yp^8 + 1125344398*yp^9 - 
            (2099813652*I)*Pi*yp^9 - 213056544*Pi^2*yp^9 + (238360608*I)*Pi^3*
             yp^9 + 768032308*yp^10 - (1623624780*I)*Pi*yp^10 - 
            229379256*Pi^2*yp^10 - (2236536*I)*Pi^3*yp^10 + 247302088*yp^11 - 
            (718303152*I)*Pi*yp^11 - 151538640*Pi^2*yp^11 + 
            (88187616*I)*Pi^3*yp^11 + 23944024*yp^12 - (154882248*I)*Pi*
             yp^12 - 50144328*Pi^2*yp^12 - (9779904*I)*Pi^3*yp^12 - 
            17348436*yp^13 - (12976008*I)*Pi*yp^13 - 22127520*Pi^2*yp^13 + 
            (7175808*I)*Pi^3*yp^13 + 1742456*yp^14 - (2495976*I)*Pi*yp^14 - 
            524376*Pi^2*yp^14 + (275040*I)*Pi^3*yp^14 + 1646840*yp^15 + 
            (424752*I)*Pi*yp^15 + 248016*Pi^2*yp^15 + (152352*I)*Pi^3*yp^15 + 
            434342*yp^16 + (100566*I)*Pi*yp^16 + 82440*Pi^2*yp^16 - 
            (53964*I)*Pi^3*yp^16 - 107443*yp^17 - (114030*I)*Pi*yp^17 - 
            23376*Pi^2*yp^17 - (144*I)*Pi^3*yp^17 + 12118*yp^18 + 
            (27174*I)*Pi*yp^18 - 4272*Pi^2*yp^18 - (1116*I)*Pi^3*yp^18 + 
            10764*yp*Log[2] - (86688*I)*Pi*yp*Log[2] + 3888*Pi^2*yp*Log[2] + 
            116928*yp^2*Log[2] + (447840*I)*Pi*yp^2*Log[2] + 
            126720*Pi^2*yp^2*Log[2] - 1038240*yp^3*Log[2] - 
            (248256*I)*Pi*yp^3*Log[2] - 145152*Pi^2*yp^3*Log[2] + 
            4091712*yp^4*Log[2] + (2129184*I)*Pi*yp^4*Log[2] - 
            739584*Pi^2*yp^4*Log[2] + 42621648*yp^5*Log[2] - 
            (42451200*I)*Pi*yp^5*Log[2] - 43397568*Pi^2*yp^5*Log[2] + 
            316206528*yp^6*Log[2] - (19691424*I)*Pi*yp^6*Log[2] + 
            31686912*Pi^2*yp^6*Log[2] + 1406806176*yp^7*Log[2] + 
            (11814336*I)*Pi*yp^7*Log[2] - 312065280*Pi^2*yp^7*Log[2] + 
            3241335360*yp^8*Log[2] + (224732448*I)*Pi*yp^8*Log[2] + 
            105765120*Pi^2*yp^8*Log[2] + 4226700360*yp^9*Log[2] + 
            (477179712*I)*Pi*yp^9*Log[2] - 676057824*Pi^2*yp^9*Log[2] + 
            3241335360*yp^10*Log[2] + (224732448*I)*Pi*yp^10*Log[2] + 
            105765120*Pi^2*yp^10*Log[2] + 1406806176*yp^11*Log[2] + 
            (11814336*I)*Pi*yp^11*Log[2] - 312065280*Pi^2*yp^11*Log[2] + 
            316206528*yp^12*Log[2] - (19691424*I)*Pi*yp^12*Log[2] + 
            31686912*Pi^2*yp^12*Log[2] + 42621648*yp^13*Log[2] - 
            (42451200*I)*Pi*yp^13*Log[2] - 43397568*Pi^2*yp^13*Log[2] + 
            4091712*yp^14*Log[2] + (2129184*I)*Pi*yp^14*Log[2] - 
            739584*Pi^2*yp^14*Log[2] - 1038240*yp^15*Log[2] - 
            (248256*I)*Pi*yp^15*Log[2] - 145152*Pi^2*yp^15*Log[2] + 
            116928*yp^16*Log[2] + (447840*I)*Pi*yp^16*Log[2] + 
            126720*Pi^2*yp^16*Log[2] + 10764*yp^17*Log[2] - 
            (86688*I)*Pi*yp^17*Log[2] + 3888*Pi^2*yp^17*Log[2] + 
            46656*yp*Log[2]^2 - (2592*I)*Pi*yp*Log[2]^2 - 
            290304*yp^2*Log[2]^2 + (24192*I)*Pi*yp^2*Log[2]^2 + 
            244224*yp^3*Log[2]^2 - (110592*I)*Pi*yp^3*Log[2]^2 - 
            967680*yp^4*Log[2]^2 + (17280*I)*Pi*yp^4*Log[2]^2 + 
            21000960*yp^5*Log[2]^2 - (72220032*I)*Pi*yp^5*Log[2]^2 + 
            6119424*yp^6*Log[2]^2 + (28114560*I)*Pi*yp^6*Log[2]^2 - 
            71023104*yp^7*Log[2]^2 - (109983744*I)*Pi*yp^7*Log[2]^2 - 
            212479488*yp^8*Log[2]^2 + (877813632*I)*Pi*yp^8*Log[2]^2 - 
            315773568*yp^9*Log[2]^2 + (364633920*I)*Pi*yp^9*Log[2]^2 - 
            212479488*yp^10*Log[2]^2 + (877813632*I)*Pi*yp^10*Log[2]^2 - 
            71023104*yp^11*Log[2]^2 - (109983744*I)*Pi*yp^11*Log[2]^2 + 
            6119424*yp^12*Log[2]^2 + (28114560*I)*Pi*yp^12*Log[2]^2 + 
            21000960*yp^13*Log[2]^2 - (72220032*I)*Pi*yp^13*Log[2]^2 - 
            967680*yp^14*Log[2]^2 + (17280*I)*Pi*yp^14*Log[2]^2 + 
            244224*yp^15*Log[2]^2 - (110592*I)*Pi*yp^15*Log[2]^2 - 
            290304*yp^16*Log[2]^2 + (24192*I)*Pi*yp^16*Log[2]^2 + 
            46656*yp^17*Log[2]^2 - (2592*I)*Pi*yp^17*Log[2]^2 + 
            5184*yp*Log[2]^3 + 4608*yp^2*Log[2]^3 + 147456*yp^3*Log[2]^3 - 
            188928*yp^4*Log[2]^3 + 33037056*yp^5*Log[2]^3 + 
            12925440*yp^6*Log[2]^3 - 71036928*yp^7*Log[2]^3 - 
            692218368*yp^8*Log[2]^3 - 679280256*yp^9*Log[2]^3 - 
            692218368*yp^10*Log[2]^3 - 71036928*yp^11*Log[2]^3 + 
            12925440*yp^12*Log[2]^3 + 33037056*yp^13*Log[2]^3 - 
            188928*yp^14*Log[2]^3 + 147456*yp^15*Log[2]^3 + 
            4608*yp^16*Log[2]^3 + 5184*yp^17*Log[2]^3 + 16848*Zeta[3] - 
            29808*yp*Zeta[3] - 159408*yp^2*Zeta[3] + 418176*yp^3*Zeta[3] + 
            2452032*yp^4*Zeta[3] + 3893184*yp^5*Zeta[3] + 172148544*yp^6*
             Zeta[3] + 536754816*yp^7*Zeta[3] + 1099561824*yp^8*Zeta[3] + 
            1465966944*yp^9*Zeta[3] + 1099561824*yp^10*Zeta[3] + 
            536754816*yp^11*Zeta[3] + 172148544*yp^12*Zeta[3] + 
            3893184*yp^13*Zeta[3] + 2452032*yp^14*Zeta[3] + 
            418176*yp^15*Zeta[3] - 159408*yp^16*Zeta[3] - 
            29808*yp^17*Zeta[3] + 16848*yp^18*Zeta[3]))/(27*(-1 + yp)^8*yp^2*
           (1 + yp)^6))) + 
     x^6*((-512*(139 - 1286*yp + 3178*yp^2 + 506*yp^3 - 4337*yp^4 - 
          126344*yp^5 + 146488*yp^6 + 36600*yp^7 + 18027366*yp^8 + 
          26304924*yp^9 + 56977596*yp^10 + 26304924*yp^11 + 18027366*yp^12 + 
          36600*yp^13 + 146488*yp^14 - 126344*yp^15 - 4337*yp^16 + 
          506*yp^17 + 3178*yp^18 - 1286*yp^19 + 139*yp^20)*
         H[-1, -1, -1, -1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (512*(47 - 431*yp + 1094*yp^2 + 273*yp^3 - 1773*yp^4 - 55572*yp^5 + 
          128232*yp^6 + 107948*yp^7 + 8765886*yp^8 + 12792838*yp^9 + 
          27301796*yp^10 + 12792838*yp^11 + 8765886*yp^12 + 107948*yp^13 + 
          128232*yp^14 - 55572*yp^15 - 1773*yp^16 + 273*yp^17 + 1094*yp^18 - 
          431*yp^19 + 47*yp^20)*H[-1, -1, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (512*(45 - 424*yp + 990*yp^2 - 40*yp^3 - 791*yp^4 - 
          15200*yp^5 - 109976*yp^6 - 179296*yp^7 + 495594*yp^8 + 
          719248*yp^9 + 2374004*yp^10 + 719248*yp^11 + 495594*yp^12 - 
          179296*yp^13 - 109976*yp^14 - 15200*yp^15 - 791*yp^16 - 40*yp^17 + 
          990*yp^18 - 424*yp^19 + 45*yp^20)*H[-1, -1, -1, 1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (512*(47 - 431*yp + 1094*yp^2 + 273*yp^3 - 1773*yp^4 - 55572*yp^5 + 
          128232*yp^6 + 107948*yp^7 + 8765886*yp^8 + 12792838*yp^9 + 
          27301796*yp^10 + 12792838*yp^11 + 8765886*yp^12 + 107948*yp^13 + 
          128232*yp^14 - 55572*yp^15 - 1773*yp^16 + 273*yp^17 + 1094*yp^18 - 
          431*yp^19 + 47*yp^20)*H[-1, -1, 0, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (128*(49 - 364*yp + 858*yp^2 + 772*yp^3 + 2653*yp^4 - 
          55488*yp^5 + 63288*yp^6 + 2303584*yp^7 + 13683570*yp^8 + 
          32354504*yp^9 + 44850908*yp^10 + 32354504*yp^11 + 13683570*yp^12 + 
          2303584*yp^13 + 63288*yp^14 - 55488*yp^15 + 2653*yp^16 + 
          772*yp^17 + 858*yp^18 - 364*yp^19 + 49*yp^20)*H[-1, -1, 0, 0, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (256*(45 - 408*yp + 469*yp^2 + 1120*yp^3 - 4428*yp^4 - 65632*yp^5 + 
          66340*yp^6 - 1889376*yp^7 + 3110*yp^8 - 4873232*yp^9 + 3110*yp^10 - 
          1889376*yp^11 + 66340*yp^12 - 65632*yp^13 - 4428*yp^14 + 
          1120*yp^15 + 469*yp^16 - 408*yp^17 + 45*yp^18)*H[-1, -1, 0, 1, yp])/
        ((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (512*(45 - 424*yp + 990*yp^2 - 40*yp^3 - 791*yp^4 - 15200*yp^5 - 
          109976*yp^6 - 179296*yp^7 + 495594*yp^8 + 719248*yp^9 + 
          2374004*yp^10 + 719248*yp^11 + 495594*yp^12 - 179296*yp^13 - 
          109976*yp^14 - 15200*yp^15 - 791*yp^16 - 40*yp^17 + 990*yp^18 - 
          424*yp^19 + 45*yp^20)*H[-1, -1, 1, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (256*(45 - 408*yp + 469*yp^2 + 1120*yp^3 - 4428*yp^4 - 
          65632*yp^5 + 66340*yp^6 - 1889376*yp^7 + 3110*yp^8 - 4873232*yp^9 + 
          3110*yp^10 - 1889376*yp^11 + 66340*yp^12 - 65632*yp^13 - 
          4428*yp^14 + 1120*yp^15 + 469*yp^16 - 408*yp^17 + 45*yp^18)*
         H[-1, -1, 1, 0, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (1024*(37 - 170*yp + 93*yp^2 + 2704*yp^3 + 20228*yp^4 - 151576*yp^5 + 
          954196*yp^6 - 1676304*yp^7 + 3744038*yp^8 - 3689340*yp^9 + 
          3744038*yp^10 - 1676304*yp^11 + 954196*yp^12 - 151576*yp^13 + 
          20228*yp^14 + 2704*yp^15 + 93*yp^16 - 170*yp^17 + 37*yp^18)*
         H[-1, -1, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (256*(139 - 1396*yp + 3754*yp^2 + 268*yp^3 - 9233*yp^4 - 65648*yp^5 + 
          466424*yp^6 + 127376*yp^7 + 13587590*yp^8 + 13833032*yp^9 + 
          38487228*yp^10 + 13833032*yp^11 + 13587590*yp^12 + 127376*yp^13 + 
          466424*yp^14 - 65648*yp^15 - 9233*yp^16 + 268*yp^17 + 3754*yp^18 - 
          1396*yp^19 + 139*yp^20)*H[-1, 0, -1, -1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (128*(49 - 400*yp + 1094*yp^2 + 720*yp^3 - 2595*yp^4 - 34208*yp^5 + 
          610248*yp^6 + 282528*yp^7 + 14242546*yp^8 + 12858560*yp^9 + 
          38454756*yp^10 + 12858560*yp^11 + 14242546*yp^12 + 282528*yp^13 + 
          610248*yp^14 - 34208*yp^15 - 2595*yp^16 + 720*yp^17 + 1094*yp^18 - 
          400*yp^19 + 49*yp^20)*H[-1, 0, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (512*(45 - 408*yp + 469*yp^2 + 1120*yp^3 - 1548*yp^4 - 
          19936*yp^5 - 110236*yp^6 - 278112*yp^7 - 773466*yp^8 - 
          781584*yp^9 - 773466*yp^10 - 278112*yp^11 - 110236*yp^12 - 
          19936*yp^13 - 1548*yp^14 + 1120*yp^15 + 469*yp^16 - 408*yp^17 + 
          45*yp^18)*H[-1, 0, -1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*(49 - 400*yp + 1094*yp^2 + 720*yp^3 - 2595*yp^4 - 34208*yp^5 + 
          610248*yp^6 + 282528*yp^7 + 14242546*yp^8 + 12858560*yp^9 + 
          38454756*yp^10 + 12858560*yp^11 + 14242546*yp^12 + 282528*yp^13 + 
          610248*yp^14 - 34208*yp^15 - 2595*yp^16 + 720*yp^17 + 1094*yp^18 - 
          400*yp^19 + 49*yp^20)*H[-1, 0, 0, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (128*(4 + 31*yp - 148*yp^2 + 218*yp^3 + 7452*yp^4 + 
          67827*yp^5 + 114324*yp^6 + 1635128*yp^7 + 6019880*yp^8 + 
          23745006*yp^9 + 42092984*yp^10 + 58155484*yp^11 + 42092984*yp^12 + 
          23745006*yp^13 + 6019880*yp^14 + 1635128*yp^15 + 114324*yp^16 + 
          67827*yp^17 + 7452*yp^18 + 218*yp^19 - 148*yp^20 + 31*yp^21 + 
          4*yp^22)*H[-1, 0, 0, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (128*(41 - 364*yp + 639*yp^2 + 2072*yp^3 - 14965*yp^4 - 174332*yp^5 + 
          310589*yp^6 - 1801440*yp^7 + 3378090*yp^8 - 5863832*yp^9 - 
          5771546*yp^10 - 13684336*yp^11 - 5771546*yp^12 - 5863832*yp^13 + 
          3378090*yp^14 - 1801440*yp^15 + 310589*yp^16 - 174332*yp^17 - 
          14965*yp^18 + 2072*yp^19 + 639*yp^20 - 364*yp^21 + 41*yp^22)*
         H[-1, 0, 0, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(45 - 408*yp + 469*yp^2 + 1120*yp^3 - 1548*yp^4 - 19936*yp^5 - 
          110236*yp^6 - 278112*yp^7 - 773466*yp^8 - 781584*yp^9 - 
          773466*yp^10 - 278112*yp^11 - 110236*yp^12 - 19936*yp^13 - 
          1548*yp^14 + 1120*yp^15 + 469*yp^16 - 408*yp^17 + 45*yp^18)*
         H[-1, 0, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
       (128*(41 - 364*yp + 639*yp^2 + 2072*yp^3 - 14965*yp^4 - 174332*yp^5 + 
          310589*yp^6 - 1801440*yp^7 + 3378090*yp^8 - 5863832*yp^9 - 
          5771546*yp^10 - 13684336*yp^11 - 5771546*yp^12 - 5863832*yp^13 + 
          3378090*yp^14 - 1801440*yp^15 + 310589*yp^16 - 174332*yp^17 - 
          14965*yp^18 + 2072*yp^19 + 639*yp^20 - 364*yp^21 + 41*yp^22)*
         H[-1, 0, 1, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (256*(49 - 452*yp + 119*yp^2 + 1800*yp^3 + 10083*yp^4 + 129164*yp^5 - 
          523931*yp^6 + 1327200*yp^7 - 4487174*yp^8 + 5373240*yp^9 + 
          7098006*yp^10 + 15698224*yp^11 + 7098006*yp^12 + 5373240*yp^13 - 
          4487174*yp^14 + 1327200*yp^15 - 523931*yp^16 + 129164*yp^17 + 
          10083*yp^18 + 1800*yp^19 + 119*yp^20 - 452*yp^21 + 49*yp^22)*
         H[-1, 0, 1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (1024*(55 - 288*yp + 119*yp^2 + 2448*yp^3 - 30348*yp^4 - 159968*yp^5 - 
          45388*yp^6 + 2219888*yp^7 + 6235946*yp^8 + 9245184*yp^9 + 
          6235946*yp^10 + 2219888*yp^11 - 45388*yp^12 - 159968*yp^13 - 
          30348*yp^14 + 2448*yp^15 + 119*yp^16 - 288*yp^17 + 55*yp^18)*
         H[-1, 1, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (256*(45 - 462*yp + 1094*yp^2 - 174*yp^3 - 951*yp^4 - 76936*yp^5 - 
          353784*yp^6 - 66632*yp^7 + 3289226*yp^8 + 12727116*yp^9 + 
          16148836*yp^10 + 12727116*yp^11 + 3289226*yp^12 - 66632*yp^13 - 
          353784*yp^14 - 76936*yp^15 - 951*yp^16 - 174*yp^17 + 1094*yp^18 - 
          462*yp^19 + 45*yp^20)*H[-1, 1, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (512*(45 - 572*yp + 1670*yp^2 - 412*yp^3 - 5847*yp^4 - 
          16240*yp^5 - 33848*yp^6 + 24144*yp^7 - 1150550*yp^8 + 255224*yp^9 - 
          2341532*yp^10 + 255224*yp^11 - 1150550*yp^12 + 24144*yp^13 - 
          33848*yp^14 - 16240*yp^15 - 5847*yp^16 - 412*yp^17 + 1670*yp^18 - 
          572*yp^19 + 45*yp^20)*H[-1, 1, -1, 1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (256*(45 - 462*yp + 1094*yp^2 - 174*yp^3 - 951*yp^4 - 
          76936*yp^5 - 353784*yp^6 - 66632*yp^7 + 3289226*yp^8 + 
          12727116*yp^9 + 16148836*yp^10 + 12727116*yp^11 + 3289226*yp^12 - 
          66632*yp^13 - 353784*yp^14 - 76936*yp^15 - 951*yp^16 - 174*yp^17 + 
          1094*yp^18 - 462*yp^19 + 45*yp^20)*H[-1, 1, 0, -1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (128*(41 - 328*yp + 475*yp^2 + 1688*yp^3 - 9849*yp^4 - 185064*yp^5 - 
          273683*yp^6 - 895584*yp^7 + 6314266*yp^8 + 14535216*yp^9 + 
          39057518*yp^10 + 38099856*yp^11 + 39057518*yp^12 + 14535216*yp^13 + 
          6314266*yp^14 - 895584*yp^15 - 273683*yp^16 - 185064*yp^17 - 
          9849*yp^18 + 1688*yp^19 + 475*yp^20 - 328*yp^21 + 41*yp^22)*
         H[-1, 1, 0, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (1024*(1 - 11*yp - 65*yp^2 - 34*yp^3 + 2411*yp^4 + 26513*yp^5 - 
          58731*yp^6 + 11112*yp^7 - 878022*yp^8 + 1175930*yp^9 + 
          1458694*yp^10 + 4913012*yp^11 + 1458694*yp^12 + 1175930*yp^13 - 
          878022*yp^14 + 11112*yp^15 - 58731*yp^16 + 26513*yp^17 + 
          2411*yp^18 - 34*yp^19 - 65*yp^20 - 11*yp^21 + yp^22)*
         H[-1, 1, 0, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(45 - 572*yp + 1670*yp^2 - 412*yp^3 - 5847*yp^4 - 16240*yp^5 - 
          33848*yp^6 + 24144*yp^7 - 1150550*yp^8 + 255224*yp^9 - 
          2341532*yp^10 + 255224*yp^11 - 1150550*yp^12 + 24144*yp^13 - 
          33848*yp^14 - 16240*yp^15 - 5847*yp^16 - 412*yp^17 + 1670*yp^18 - 
          572*yp^19 + 45*yp^20)*H[-1, 1, 1, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (1024*(1 - 11*yp - 65*yp^2 - 34*yp^3 + 2411*yp^4 + 
          26513*yp^5 - 58731*yp^6 + 11112*yp^7 - 878022*yp^8 + 1175930*yp^9 + 
          1458694*yp^10 + 4913012*yp^11 + 1458694*yp^12 + 1175930*yp^13 - 
          878022*yp^14 + 11112*yp^15 - 58731*yp^16 + 26513*yp^17 + 
          2411*yp^18 - 34*yp^19 - 65*yp^20 - 11*yp^21 + yp^22)*
         H[-1, 1, 1, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(49 - 526*yp + 311*yp^2 + 2220*yp^3 + 4643*yp^4 + 77706*yp^5 - 
          307099*yp^6 - 15344*yp^7 - 4648198*yp^8 + 2681988*yp^9 + 
          2853142*yp^10 + 15479432*yp^11 + 2853142*yp^12 + 2681988*yp^13 - 
          4648198*yp^14 - 15344*yp^15 - 307099*yp^16 + 77706*yp^17 + 
          4643*yp^18 + 2220*yp^19 + 311*yp^20 - 526*yp^21 + 49*yp^22)*
         H[-1, 1, 1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (1024*(9 - 59*yp + 13*yp^2 + 2368*yp^3 - 38856*yp^4 + 3868*yp^5 + 
          321200*yp^6 + 6616064*yp^7 + 12300546*yp^8 + 21620670*yp^9 + 
          12300546*yp^10 + 6616064*yp^11 + 321200*yp^12 + 3868*yp^13 - 
          38856*yp^14 + 2368*yp^15 + 13*yp^16 - 59*yp^17 + 9*yp^18)*
         H[0, -1, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
       (512*(9 - 59*yp + 13*yp^2 + 384*yp^3 - 25480*yp^4 + 42012*yp^5 + 
          397808*yp^6 + 6583744*yp^7 + 11981186*yp^8 + 21023166*yp^9 + 
          11981186*yp^10 + 6583744*yp^11 + 397808*yp^12 + 42012*yp^13 - 
          25480*yp^14 + 384*yp^15 + 13*yp^16 - 59*yp^17 + 9*yp^18)*
         H[0, -1, -1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (65536*yp^2*(31 - 209*yp - 596*yp^2 - 1197*yp^3 + 505*yp^4 + 
          4990*yp^5 + 9336*yp^6 + 4990*yp^7 + 505*yp^8 - 1197*yp^9 - 
          596*yp^10 - 209*yp^11 + 31*yp^12)*H[0, -1, -1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (512*(9 - 59*yp + 13*yp^2 + 384*yp^3 - 
          25480*yp^4 + 42012*yp^5 + 397808*yp^6 + 6583744*yp^7 + 
          11981186*yp^8 + 21023166*yp^9 + 11981186*yp^10 + 6583744*yp^11 + 
          397808*yp^12 + 42012*yp^13 - 25480*yp^14 + 384*yp^15 + 13*yp^16 - 
          59*yp^17 + 9*yp^18)*H[0, -1, 0, -1, yp])/((-1 + yp)^10*yp*
         (1 + yp)^6) + (512*(1 - 21*yp - 30*yp^2 + 571*yp^3 - 1539*yp^4 - 
          7532*yp^5 + 287544*yp^6 + 3931060*yp^7 + 13060866*yp^8 + 
          27926418*yp^9 + 33861580*yp^10 + 27926418*yp^11 + 13060866*yp^12 + 
          3931060*yp^13 + 287544*yp^14 - 7532*yp^15 - 1539*yp^16 + 
          571*yp^17 - 30*yp^18 - 21*yp^19 + yp^20)*H[0, -1, 0, 0, yp])/
        ((-1 + yp)^10*yp*(1 + yp)^8) - 
       (512*(7 + yp - 36*yp^2 - 791*yp^3 - 21621*yp^4 + 6500*yp^5 - 
          118736*yp^6 - 440748*yp^7 - 575250*yp^8 - 4283554*yp^9 - 
          1714456*yp^10 - 4283554*yp^11 - 575250*yp^12 - 440748*yp^13 - 
          118736*yp^14 + 6500*yp^15 - 21621*yp^16 - 791*yp^17 - 36*yp^18 + 
          yp^19 + 7*yp^20)*H[0, -1, 0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^8) + 
       (65536*yp^2*(31 - 209*yp - 596*yp^2 - 1197*yp^3 + 505*yp^4 + 
          4990*yp^5 + 9336*yp^6 + 4990*yp^7 + 505*yp^8 - 1197*yp^9 - 
          596*yp^10 - 209*yp^11 + 31*yp^12)*H[0, -1, 1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (512*(7 + yp - 36*yp^2 - 791*yp^3 - 
          21621*yp^4 + 6500*yp^5 - 118736*yp^6 - 440748*yp^7 - 575250*yp^8 - 
          4283554*yp^9 - 1714456*yp^10 - 4283554*yp^11 - 575250*yp^12 - 
          440748*yp^13 - 118736*yp^14 + 6500*yp^15 - 21621*yp^16 - 
          791*yp^17 - 36*yp^18 + yp^19 + 7*yp^20)*H[0, -1, 1, 0, yp])/
        ((-1 + yp)^10*yp*(1 + yp)^8) - 
       (1024*(7 + yp - 36*yp^2 - 2775*yp^3 - 12213*yp^4 + 69412*yp^5 + 
          47536*yp^6 - 281708*yp^7 - 882642*yp^8 - 5552098*yp^9 - 
          3548184*yp^10 - 5552098*yp^11 - 882642*yp^12 - 281708*yp^13 + 
          47536*yp^14 + 69412*yp^15 - 12213*yp^16 - 2775*yp^17 - 36*yp^18 + 
          yp^19 + 7*yp^20)*H[0, -1, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^8) - 
       (32768*yp^2*(3 - 253*yp + 1452*yp^2 + 6711*yp^3 + 106421*yp^4 + 
          181446*yp^5 + 330040*yp^6 + 181446*yp^7 + 106421*yp^8 + 6711*yp^9 + 
          1452*yp^10 - 253*yp^11 + 3*yp^12)*H[0, 0, -1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (8192*yp^2*(15 + 240*yp - 2282*yp^2 - 
          9808*yp^3 - 230879*yp^4 - 368288*yp^5 - 719500*yp^6 - 368288*yp^7 - 
          230879*yp^8 - 9808*yp^9 - 2282*yp^10 + 240*yp^11 + 15*yp^12)*
         H[0, 0, -1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) - 
       (16384*yp^2*(21 - 266*yp + 622*yp^2 + 3614*yp^3 - 18037*yp^4 - 
          5396*yp^5 - 59420*yp^6 - 5396*yp^7 - 18037*yp^8 + 3614*yp^9 + 
          622*yp^10 - 266*yp^11 + 21*yp^12)*H[0, 0, -1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (8192*yp^2*(15 + 240*yp - 2282*yp^2 - 
          9808*yp^3 - 230879*yp^4 - 368288*yp^5 - 719500*yp^6 - 368288*yp^7 - 
          230879*yp^8 - 9808*yp^9 - 2282*yp^10 + 240*yp^11 + 15*yp^12)*
         H[0, 0, 0, -1, yp])/((-1 + yp)^10*(1 + yp)^6) - 
       (4096*yp^2*(17 - 24*yp - 8413*yp^2 + 8192*yp^3 + 169521*yp^4 + 
          810200*yp^5 + 1534619*yp^6 + 2147968*yp^7 + 1534619*yp^8 + 
          810200*yp^9 + 169521*yp^10 + 8192*yp^11 - 8413*yp^12 - 24*yp^13 + 
          17*yp^14)*H[0, 0, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^8) - 
       (16384*yp^2*(16 + 123*yp - 5100*yp^2 - 2970*yp^3 - 41628*yp^4 - 
          14827*yp^5 - 76168*yp^6 - 13804*yp^7 - 76168*yp^8 - 14827*yp^9 - 
          41628*yp^10 - 2970*yp^11 - 5100*yp^12 + 123*yp^13 + 16*yp^14)*
         H[0, 0, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^8) - 
       (16384*yp^2*(21 - 266*yp + 622*yp^2 + 3614*yp^3 - 18037*yp^4 - 
          5396*yp^5 - 59420*yp^6 - 5396*yp^7 - 18037*yp^8 + 3614*yp^9 + 
          622*yp^10 - 266*yp^11 + 21*yp^12)*H[0, 0, 1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (16384*yp^2*(16 + 123*yp - 5100*yp^2 - 
          2970*yp^3 - 41628*yp^4 - 14827*yp^5 - 76168*yp^6 - 13804*yp^7 - 
          76168*yp^8 - 14827*yp^9 - 41628*yp^10 - 2970*yp^11 - 5100*yp^12 + 
          123*yp^13 + 16*yp^14)*H[0, 0, 1, 0, yp])/((-1 + yp)^10*
         (1 + yp)^8) - (16384*yp^2*(53 + 22*yp - 10089*yp^2 - 1348*yp^3 - 
          93443*yp^4 - 67510*yp^5 - 240585*yp^6 - 157240*yp^7 - 240585*yp^8 - 
          67510*yp^9 - 93443*yp^10 - 1348*yp^11 - 10089*yp^12 + 22*yp^13 + 
          53*yp^14)*H[0, 0, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^8) + 
       (1024*(9 - 59*yp + 13*yp^2 + 2176*yp^3 - 22664*yp^4 - 89060*yp^5 - 
          108304*yp^6 - 194880*yp^7 + 688002*yp^8 + 498110*yp^9 + 
          688002*yp^10 - 194880*yp^11 - 108304*yp^12 - 89060*yp^13 - 
          22664*yp^14 + 2176*yp^15 + 13*yp^16 - 59*yp^17 + 9*yp^18)*
         H[0, 1, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
       (512*(9 - 59*yp + 13*yp^2 + 864*yp^3 - 17800*yp^4 - 31012*yp^5 + 
          83952*yp^6 - 804384*yp^7 + 195970*yp^8 - 2000834*yp^9 + 
          195970*yp^10 - 804384*yp^11 + 83952*yp^12 - 31012*yp^13 - 
          17800*yp^14 + 864*yp^15 + 13*yp^16 - 59*yp^17 + 9*yp^18)*
         H[0, 1, -1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (32768*yp^2*(41 - 152*yp - 1814*yp^2 - 6008*yp^3 + 19047*yp^4 + 
          15376*yp^5 + 78092*yp^6 + 15376*yp^7 + 19047*yp^8 - 6008*yp^9 - 
          1814*yp^10 - 152*yp^11 + 41*yp^12)*H[0, 1, -1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (512*(9 - 59*yp + 13*yp^2 + 864*yp^3 - 
          17800*yp^4 - 31012*yp^5 + 83952*yp^6 - 804384*yp^7 + 195970*yp^8 - 
          2000834*yp^9 + 195970*yp^10 - 804384*yp^11 + 83952*yp^12 - 
          31012*yp^13 - 17800*yp^14 + 864*yp^15 + 13*yp^16 - 59*yp^17 + 
          9*yp^18)*H[0, 1, 0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (512*(1 - 21*yp - 30*yp^2 + 299*yp^3 - 1155*yp^4 + 127076*yp^5 + 
          156472*yp^6 + 1218724*yp^7 + 97666*yp^8 + 3372514*yp^9 - 
          505908*yp^10 + 3372514*yp^11 + 97666*yp^12 + 1218724*yp^13 + 
          156472*yp^14 + 127076*yp^15 - 1155*yp^16 + 299*yp^17 - 30*yp^18 - 
          21*yp^19 + yp^20)*H[0, 1, 0, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^8) - 
       (512*(7 + yp - 36*yp^2 + 233*yp^3 - 13749*yp^4 - 319900*yp^5 - 
          308816*yp^6 - 3104940*yp^7 - 1524178*yp^8 - 9158306*yp^9 - 
          2597912*yp^10 - 9158306*yp^11 - 1524178*yp^12 - 3104940*yp^13 - 
          308816*yp^14 - 319900*yp^15 - 13749*yp^16 + 233*yp^17 - 36*yp^18 + 
          yp^19 + 7*yp^20)*H[0, 1, 0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^8) + 
       (32768*yp^2*(41 - 152*yp - 1814*yp^2 - 6008*yp^3 + 19047*yp^4 + 
          15376*yp^5 + 78092*yp^6 + 15376*yp^7 + 19047*yp^8 - 6008*yp^9 - 
          1814*yp^10 - 152*yp^11 + 41*yp^12)*H[0, 1, 1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^6) - (512*(7 + yp - 36*yp^2 + 233*yp^3 - 
          13749*yp^4 - 319900*yp^5 - 308816*yp^6 - 3104940*yp^7 - 
          1524178*yp^8 - 9158306*yp^9 - 2597912*yp^10 - 9158306*yp^11 - 
          1524178*yp^12 - 3104940*yp^13 - 308816*yp^14 - 319900*yp^15 - 
          13749*yp^16 + 233*yp^17 - 36*yp^18 + yp^19 + 7*yp^20)*
         H[0, 1, 1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^8) - 
       (1024*(7 + yp - 36*yp^2 - 1079*yp^3 - 11509*yp^4 - 253436*yp^5 + 
          4400*yp^6 - 3271884*yp^7 - 3042962*yp^8 - 13250818*yp^9 - 
          8579864*yp^10 - 13250818*yp^11 - 3042962*yp^12 - 3271884*yp^13 + 
          4400*yp^14 - 253436*yp^15 - 11509*yp^16 - 1079*yp^17 - 36*yp^18 + 
          yp^19 + 7*yp^20)*H[0, 1, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^8) - 
       (512*(139 - 1322*yp + 3414*yp^2 + 454*yp^3 - 13809*yp^4 + 29080*yp^5 + 
          131016*yp^6 - 1248200*yp^7 - 8436890*yp^8 - 22897260*yp^9 - 
          29505084*yp^10 - 22897260*yp^11 - 8436890*yp^12 - 1248200*yp^13 + 
          131016*yp^14 + 29080*yp^15 - 13809*yp^16 + 454*yp^17 + 3414*yp^18 - 
          1322*yp^19 + 139*yp^20)*H[1, -1, -1, -1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (512*(47 - 449*yp + 1212*yp^2 + 247*yp^3 - 2541*yp^4 - 4612*yp^5 + 
          44208*yp^6 - 687668*yp^7 - 4401602*yp^8 - 11169534*yp^9 - 
          14744536*yp^10 - 11169534*yp^11 - 4401602*yp^12 - 687668*yp^13 + 
          44208*yp^14 - 4612*yp^15 - 2541*yp^16 + 247*yp^17 + 1212*yp^18 - 
          449*yp^19 + 47*yp^20)*H[1, -1, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (512*(45 - 334*yp + 277*yp^2 + 848*yp^3 - 7308*yp^4 + 
          22840*yp^5 + 95588*yp^6 + 295472*yp^7 + 861670*yp^8 + 869676*yp^9 + 
          861670*yp^10 + 295472*yp^11 + 95588*yp^12 + 22840*yp^13 - 
          7308*yp^14 + 848*yp^15 + 277*yp^16 - 334*yp^17 + 45*yp^18)*
         H[1, -1, -1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (512*(47 - 449*yp + 1212*yp^2 + 247*yp^3 - 2541*yp^4 - 4612*yp^5 + 
          44208*yp^6 - 687668*yp^7 - 4401602*yp^8 - 11169534*yp^9 - 
          14744536*yp^10 - 11169534*yp^11 - 4401602*yp^12 - 687668*yp^13 + 
          44208*yp^14 - 4612*yp^15 - 2541*yp^16 + 247*yp^17 + 1212*yp^18 - 
          449*yp^19 + 47*yp^20)*H[1, -1, 0, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (128*(49 - 274*yp + 347*yp^2 + 2364*yp^3 + 487*yp^4 - 
          37098*yp^5 + 15221*yp^6 + 74320*yp^7 - 13094454*yp^8 - 
          42461700*yp^9 - 100167858*yp^10 - 116481816*yp^11 - 
          100167858*yp^12 - 42461700*yp^13 - 13094454*yp^14 + 74320*yp^15 + 
          15221*yp^16 - 37098*yp^17 + 487*yp^18 + 2364*yp^19 + 347*yp^20 - 
          274*yp^21 + 49*yp^22)*H[1, -1, 0, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^8) + (256*(45 - 436*yp + 375*yp^2 + 2080*yp^3 - 2157*yp^4 + 
          18204*yp^5 + 49665*yp^6 - 1282048*yp^7 + 1628994*yp^8 + 
          1140888*yp^9 + 17197446*yp^10 + 12825536*yp^11 + 17197446*yp^12 + 
          1140888*yp^13 + 1628994*yp^14 - 1282048*yp^15 + 49665*yp^16 + 
          18204*yp^17 - 2157*yp^18 + 2080*yp^19 + 375*yp^20 - 436*yp^21 + 
          45*yp^22)*H[1, -1, 0, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (512*(45 - 334*yp + 277*yp^2 + 848*yp^3 - 7308*yp^4 + 22840*yp^5 + 
          95588*yp^6 + 295472*yp^7 + 861670*yp^8 + 869676*yp^9 + 
          861670*yp^10 + 295472*yp^11 + 95588*yp^12 + 22840*yp^13 - 
          7308*yp^14 + 848*yp^15 + 277*yp^16 - 334*yp^17 + 45*yp^18)*
         H[1, -1, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) + 
       (256*(45 - 436*yp + 375*yp^2 + 2080*yp^3 - 2157*yp^4 + 18204*yp^5 + 
          49665*yp^6 - 1282048*yp^7 + 1628994*yp^8 + 1140888*yp^9 + 
          17197446*yp^10 + 12825536*yp^11 + 17197446*yp^12 + 1140888*yp^13 + 
          1628994*yp^14 - 1282048*yp^15 + 49665*yp^16 + 18204*yp^17 - 
          2157*yp^18 + 2080*yp^19 + 375*yp^20 - 436*yp^21 + 45*yp^22)*
         H[1, -1, 1, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (1024*(51 - 94*yp - 282*yp^2 - 2830*yp^3 + 1303*yp^4 + 30408*yp^5 + 
          766344*yp^6 - 482904*yp^7 - 419658*yp^8 - 8981764*yp^9 - 
          6986972*yp^10 - 8981764*yp^11 - 419658*yp^12 - 482904*yp^13 + 
          766344*yp^14 + 30408*yp^15 + 1303*yp^16 - 2830*yp^17 - 282*yp^18 - 
          94*yp^19 + 51*yp^20)*H[1, -1, 1, 1, yp])/((-1 + yp)^10*yp*
         (1 + yp)^8) + (256*(139 - 1396*yp + 3754*yp^2 + 268*yp^3 - 
          10001*yp^4 - 880*yp^5 + 94712*yp^6 - 1590640*yp^7 - 13656186*yp^8 - 
          32617144*yp^9 - 46003012*yp^10 - 32617144*yp^11 - 13656186*yp^12 - 
          1590640*yp^13 + 94712*yp^14 - 880*yp^15 - 10001*yp^16 + 268*yp^17 + 
          3754*yp^18 - 1396*yp^19 + 139*yp^20)*H[1, 0, -1, -1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (128*(49 - 400*yp + 1094*yp^2 + 720*yp^3 - 675*yp^4 - 3488*yp^5 + 
          318152*yp^6 - 972896*yp^7 - 15309966*yp^8 - 34282304*yp^9 - 
          53641244*yp^10 - 34282304*yp^11 - 15309966*yp^12 - 972896*yp^13 + 
          318152*yp^14 - 3488*yp^15 - 675*yp^16 + 720*yp^17 + 1094*yp^18 - 
          400*yp^19 + 49*yp^20)*H[1, 0, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (512*(45 - 498*yp + 1330*yp^2 - 226*yp^3 - 4663*yp^4 + 
          1304*yp^5 - 111720*yp^6 - 308872*yp^7 + 826890*yp^8 + 832580*yp^9 + 
          3819116*yp^10 + 832580*yp^11 + 826890*yp^12 - 308872*yp^13 - 
          111720*yp^14 + 1304*yp^15 - 4663*yp^16 - 226*yp^17 + 1330*yp^18 - 
          498*yp^19 + 45*yp^20)*H[1, 0, -1, 1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (128*(49 - 400*yp + 1094*yp^2 + 720*yp^3 - 675*yp^4 - 
          3488*yp^5 + 318152*yp^6 - 972896*yp^7 - 15309966*yp^8 - 
          34282304*yp^9 - 53641244*yp^10 - 34282304*yp^11 - 15309966*yp^12 - 
          972896*yp^13 + 318152*yp^14 - 3488*yp^15 - 675*yp^16 + 720*yp^17 + 
          1094*yp^18 - 400*yp^19 + 49*yp^20)*H[1, 0, 0, -1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (128*(4 + 31*yp - 148*yp^2 + 218*yp^3 + 6364*yp^4 + 69363*yp^5 + 
          652756*yp^6 + 1110840*yp^7 - 4829464*yp^8 - 28107794*yp^9 - 
          56122632*yp^10 - 79314468*yp^11 - 56122632*yp^12 - 28107794*yp^13 - 
          4829464*yp^14 + 1110840*yp^15 + 652756*yp^16 + 69363*yp^17 + 
          6364*yp^18 + 218*yp^19 - 148*yp^20 + 31*yp^21 + 4*yp^22)*
         H[1, 0, 0, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (128*(41 - 364*yp + 639*yp^2 + 2072*yp^3 - 10869*yp^4 - 142844*yp^5 - 
          995011*yp^6 - 2561760*yp^7 - 7278678*yp^8 - 9659544*yp^9 - 
          25270554*yp^10 - 17218160*yp^11 - 25270554*yp^12 - 9659544*yp^13 - 
          7278678*yp^14 - 2561760*yp^15 - 995011*yp^16 - 142844*yp^17 - 
          10869*yp^18 + 2072*yp^19 + 639*yp^20 - 364*yp^21 + 41*yp^22)*
         H[1, 0, 0, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(45 - 498*yp + 1330*yp^2 - 226*yp^3 - 4663*yp^4 + 1304*yp^5 - 
          111720*yp^6 - 308872*yp^7 + 826890*yp^8 + 832580*yp^9 + 
          3819116*yp^10 + 832580*yp^11 + 826890*yp^12 - 308872*yp^13 - 
          111720*yp^14 + 1304*yp^15 - 4663*yp^16 - 226*yp^17 + 1330*yp^18 - 
          498*yp^19 + 45*yp^20)*H[1, 0, 1, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (128*(41 - 364*yp + 639*yp^2 + 2072*yp^3 - 
          10869*yp^4 - 142844*yp^5 - 995011*yp^6 - 2561760*yp^7 - 
          7278678*yp^8 - 9659544*yp^9 - 25270554*yp^10 - 17218160*yp^11 - 
          25270554*yp^12 - 9659544*yp^13 - 7278678*yp^14 - 2561760*yp^15 - 
          995011*yp^16 - 142844*yp^17 - 10869*yp^18 + 2072*yp^19 + 
          639*yp^20 - 364*yp^21 + 41*yp^22)*H[1, 0, 1, 0, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (256*(49 - 452*yp + 119*yp^2 + 1800*yp^3 + 3299*yp^4 + 126348*yp^5 + 
          767461*yp^6 + 1499744*yp^7 + 7473530*yp^8 + 14014520*yp^9 + 
          37892886*yp^10 + 35824944*yp^11 + 37892886*yp^12 + 14014520*yp^13 + 
          7473530*yp^14 + 1499744*yp^15 + 767461*yp^16 + 126348*yp^17 + 
          3299*yp^18 + 1800*yp^19 + 119*yp^20 - 452*yp^21 + 49*yp^22)*
         H[1, 0, 1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (1024*(37 - 170*yp + 93*yp^2 - 1904*yp^3 + 14980*yp^4 + 18152*yp^5 + 
          171220*yp^6 + 2609648*yp^7 + 4859942*yp^8 + 8248964*yp^9 + 
          4859942*yp^10 + 2609648*yp^11 + 171220*yp^12 + 18152*yp^13 + 
          14980*yp^14 - 1904*yp^15 + 93*yp^16 - 170*yp^17 + 37*yp^18)*
         H[1, 1, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
       (256*(45 - 498*yp + 1330*yp^2 - 226*yp^3 - 4407*yp^4 - 5736*yp^5 - 
          229736*yp^6 - 402440*yp^7 + 6506762*yp^8 + 11943236*yp^9 + 
          24152172*yp^10 + 11943236*yp^11 + 6506762*yp^12 - 402440*yp^13 - 
          229736*yp^14 - 5736*yp^15 - 4407*yp^16 - 226*yp^17 + 1330*yp^18 - 
          498*yp^19 + 45*yp^20)*H[1, 1, -1, 0, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (512*(45 - 572*yp + 1670*yp^2 - 412*yp^3 - 599*yp^4 - 
          35696*yp^5 - 266040*yp^6 - 744880*yp^7 + 1287466*yp^8 + 
          2223352*yp^9 + 7654244*yp^10 + 2223352*yp^11 + 1287466*yp^12 - 
          744880*yp^13 - 266040*yp^14 - 35696*yp^15 - 599*yp^16 - 412*yp^17 + 
          1670*yp^18 - 572*yp^19 + 45*yp^20)*H[1, 1, -1, 1, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (256*(45 - 498*yp + 1330*yp^2 - 226*yp^3 - 4407*yp^4 - 5736*yp^5 - 
          229736*yp^6 - 402440*yp^7 + 6506762*yp^8 + 11943236*yp^9 + 
          24152172*yp^10 + 11943236*yp^11 + 6506762*yp^12 - 402440*yp^13 - 
          229736*yp^14 - 5736*yp^15 - 4407*yp^16 - 226*yp^17 + 1330*yp^18 - 
          498*yp^19 + 45*yp^20)*H[1, 1, 0, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) - (128*(41 - 336*yp + 643*yp^2 + 1928*yp^3 - 
          12241*yp^4 - 175824*yp^5 - 1290291*yp^6 - 2147360*yp^7 - 
          3435526*yp^8 + 13753888*yp^9 + 12077406*yp^10 + 42147120*yp^11 + 
          12077406*yp^12 + 13753888*yp^13 - 3435526*yp^14 - 2147360*yp^15 - 
          1290291*yp^16 - 175824*yp^17 - 12241*yp^18 + 1928*yp^19 + 
          643*yp^20 - 336*yp^21 + 41*yp^22)*H[1, 1, 0, 0, yp])/
        ((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (1024*(1 - 18*yp - 66*yp^2 + 2*yp^3 + 2178*yp^4 + 40262*yp^5 + 
          261169*yp^6 + 319928*yp^7 + 2226918*yp^8 + 2700108*yp^9 + 
          10617000*yp^10 + 7510924*yp^11 + 10617000*yp^12 + 2700108*yp^13 + 
          2226918*yp^14 + 319928*yp^15 + 261169*yp^16 + 40262*yp^17 + 
          2178*yp^18 + 2*yp^19 - 66*yp^20 - 18*yp^21 + yp^22)*
         H[1, 1, 0, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(45 - 572*yp + 1670*yp^2 - 412*yp^3 - 599*yp^4 - 35696*yp^5 - 
          266040*yp^6 - 744880*yp^7 + 1287466*yp^8 + 2223352*yp^9 + 
          7654244*yp^10 + 2223352*yp^11 + 1287466*yp^12 - 744880*yp^13 - 
          266040*yp^14 - 35696*yp^15 - 599*yp^16 - 412*yp^17 + 1670*yp^18 - 
          572*yp^19 + 45*yp^20)*H[1, 1, 1, -1, yp])/((-1 + yp)^10*yp^2*
         (1 + yp)^6) + (1024*(1 - 18*yp - 66*yp^2 + 2*yp^3 + 2178*yp^4 + 
          40262*yp^5 + 261169*yp^6 + 319928*yp^7 + 2226918*yp^8 + 
          2700108*yp^9 + 10617000*yp^10 + 7510924*yp^11 + 10617000*yp^12 + 
          2700108*yp^13 + 2226918*yp^14 + 319928*yp^15 + 261169*yp^16 + 
          40262*yp^17 + 2178*yp^18 + 2*yp^19 - 66*yp^20 - 18*yp^21 + yp^22)*
         H[1, 1, 1, 0, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (512*(49 - 554*yp + 307*yp^2 + 2364*yp^3 + 8959*yp^4 + 123742*yp^5 + 
          706645*yp^6 - 32944*yp^7 + 8439338*yp^8 + 14853836*yp^9 + 
          55856414*yp^10 + 49798888*yp^11 + 55856414*yp^12 + 14853836*yp^13 + 
          8439338*yp^14 - 32944*yp^15 + 706645*yp^16 + 123742*yp^17 + 
          8959*yp^18 + 2364*yp^19 + 307*yp^20 - 554*yp^21 + 49*yp^22)*
         H[1, 1, 1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (256*H[0, 0, -1, yp]*(147 - 1189*yp - (102*I)*Pi*yp + 3055*yp^2 + 
          (456*I)*Pi*yp^2 + 4216*yp^3 + (7680*I)*Pi*yp^3 - 62344*yp^4 - 
          (47784*I)*Pi*yp^4 + 100372*yp^5 - (264072*I)*Pi*yp^5 + 
          3497280*yp^6 - (412344*I)*Pi*yp^6 + 22885832*yp^7 - 
          (10979712*I)*Pi*yp^7 + 51030470*yp^8 - (13106280*I)*Pi*yp^8 + 
          71445666*yp^9 - (30611748*I)*Pi*yp^9 + 51030470*yp^10 - 
          (13106280*I)*Pi*yp^10 + 22885832*yp^11 - (10979712*I)*Pi*yp^11 + 
          3497280*yp^12 - (412344*I)*Pi*yp^12 + 100372*yp^13 - 
          (264072*I)*Pi*yp^13 - 62344*yp^14 - (47784*I)*Pi*yp^14 + 
          4216*yp^15 + (7680*I)*Pi*yp^15 + 3055*yp^16 + (456*I)*Pi*yp^16 - 
          1189*yp^17 - (102*I)*Pi*yp^17 + 147*yp^18 - 2880*yp^3*Log[2] - 
          46080*yp^4*Log[2] + 438144*yp^5*Log[2] + 1883136*yp^6*Log[2] + 
          44328768*yp^7*Log[2] + 70711296*yp^8*Log[2] + 138144000*yp^9*
           Log[2] + 70711296*yp^10*Log[2] + 44328768*yp^11*Log[2] + 
          1883136*yp^12*Log[2] + 438144*yp^13*Log[2] - 46080*yp^14*Log[2] - 
          2880*yp^15*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^6) + 
       (32*H[0, 0, 0, yp]*(15 + (90*I)*Pi - 920*yp - (96*I)*Pi*yp + 
          7866*yp^2 - (1188*I)*Pi*yp^2 - 21976*yp^3 + (15264*I)*Pi*yp^3 - 
          442205*yp^4 + (345042*I)*Pi*yp^4 + 4026656*yp^5 - 
          (3070080*I)*Pi*yp^5 - 1282376*yp^6 + (2919504*I)*Pi*yp^6 - 
          66759776*yp^7 + (4204416*I)*Pi*yp^7 - 323677618*yp^8 + 
          (132689364*I)*Pi*yp^8 - 669674320*yp^9 + (193885632*I)*Pi*yp^9 - 
          876986596*yp^10 + (344657064*I)*Pi*yp^10 - 669674320*yp^11 + 
          (193885632*I)*Pi*yp^11 - 323677618*yp^12 + (132689364*I)*Pi*yp^12 - 
          66759776*yp^13 + (4204416*I)*Pi*yp^13 - 1282376*yp^14 + 
          (2919504*I)*Pi*yp^14 + 4026656*yp^15 - (3070080*I)*Pi*yp^15 - 
          442205*yp^16 + (345042*I)*Pi*yp^16 - 21976*yp^17 + 
          (15264*I)*Pi*yp^17 + 7866*yp^18 - (1188*I)*Pi*yp^18 - 920*yp^19 - 
          (96*I)*Pi*yp^19 + 15*yp^20 + (90*I)*Pi*yp^20 - 13056*yp^3*Log[2] + 
          18432*yp^4*Log[2] + 6461184*yp^5*Log[2] - 6291456*yp^6*Log[2] - 
          130192128*yp^7*Log[2] - 622233600*yp^8*Log[2] - 
          1178587392*yp^9*Log[2] - 1649639424*yp^10*Log[2] - 
          1178587392*yp^11*Log[2] - 622233600*yp^12*Log[2] - 
          130192128*yp^13*Log[2] - 6291456*yp^14*Log[2] + 
          6461184*yp^15*Log[2] + 18432*yp^16*Log[2] - 13056*yp^17*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^8) - 
       (64*H[0, 0, 1, yp]*(-603 - (90*I)*Pi + 4500*yp + (504*I)*Pi*yp - 
          11162*yp^2 + (180*I)*Pi*yp^2 - 14572*yp^3 - (49224*I)*Pi*yp^3 + 
          645633*yp^4 - (217170*I)*Pi*yp^4 - 3946256*yp^5 + 
          (4477920*I)*Pi*yp^5 - 13260344*yp^6 + (1033584*I)*Pi*yp^6 - 
          53163280*yp^7 + (44069472*I)*Pi*yp^7 - 77520038*yp^8 + 
          (9222828*I)*Pi*yp^8 - 115895432*yp^9 + (77330448*I)*Pi*yp^9 - 
          102822492*yp^10 + (5087160*I)*Pi*yp^10 - 115895432*yp^11 + 
          (77330448*I)*Pi*yp^11 - 77520038*yp^12 + (9222828*I)*Pi*yp^12 - 
          53163280*yp^13 + (44069472*I)*Pi*yp^13 - 13260344*yp^14 + 
          (1033584*I)*Pi*yp^14 - 3946256*yp^15 + (4477920*I)*Pi*yp^15 + 
          645633*yp^16 - (217170*I)*Pi*yp^16 - 14572*yp^17 - 
          (49224*I)*Pi*yp^17 - 11162*yp^18 + (180*I)*Pi*yp^18 + 4500*yp^19 + 
          (504*I)*Pi*yp^19 - 603*yp^20 - (90*I)*Pi*yp^20 + 
          24576*yp^3*Log[2] + 188928*yp^4*Log[2] - 7833600*yp^5*Log[2] - 
          4561920*yp^6*Log[2] - 63940608*yp^7*Log[2] - 22774272*yp^8*Log[2] - 
          116994048*yp^9*Log[2] - 21202944*yp^10*Log[2] - 
          116994048*yp^11*Log[2] - 22774272*yp^12*Log[2] - 
          63940608*yp^13*Log[2] - 4561920*yp^14*Log[2] - 
          7833600*yp^15*Log[2] + 188928*yp^16*Log[2] + 24576*yp^17*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^8) + (128*H[0, -1, -1, yp]*
         (-1657 + (114*I)*Pi + 16558*yp - (456*I)*Pi*yp - 43937*yp^2 - 
          (558*I)*Pi*yp^2 - 16048*yp^3 - (38688*I)*Pi*yp^3 + 438204*yp^4 + 
          (54072*I)*Pi*yp^4 + 64904*yp^5 + (341088*I)*Pi*yp^5 - 
          15251636*yp^6 + (3231480*I)*Pi*yp^6 - 77671632*yp^7 + 
          (29170464*I)*Pi*yp^7 - 207996142*yp^8 + (58056588*I)*Pi*yp^8 - 
          256288108*yp^9 + (88904400*I)*Pi*yp^9 - 207996142*yp^10 + 
          (58056588*I)*Pi*yp^10 - 77671632*yp^11 + (29170464*I)*Pi*yp^11 - 
          15251636*yp^12 + (3231480*I)*Pi*yp^12 + 64904*yp^13 + 
          (341088*I)*Pi*yp^13 + 438204*yp^14 + (54072*I)*Pi*yp^14 - 
          16048*yp^15 - (38688*I)*Pi*yp^15 - 43937*yp^16 - (558*I)*Pi*yp^16 + 
          16558*yp^17 - (456*I)*Pi*yp^17 - 1657*yp^18 + (114*I)*Pi*yp^18 - 
          216*Log[2] + 1416*yp*Log[2] - 312*yp^2*Log[2] - 9216*yp^3*Log[2] + 
          611520*yp^4*Log[2] - 1008288*yp^5*Log[2] - 9547392*yp^6*Log[2] - 
          158009856*yp^7*Log[2] - 287548464*yp^8*Log[2] - 
          504555984*yp^9*Log[2] - 287548464*yp^10*Log[2] - 
          158009856*yp^11*Log[2] - 9547392*yp^12*Log[2] - 
          1008288*yp^13*Log[2] + 611520*yp^14*Log[2] - 9216*yp^15*Log[2] - 
          312*yp^16*Log[2] + 1416*yp^17*Log[2] - 216*yp^18*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^6) - (128*H[0, 1, -1, yp]*
         (1069 - (114*I)*Pi - 11802*yp + (864*I)*Pi*yp + 31717*yp^2 - 
          (1266*I)*Pi*yp^2 - 816*yp^3 + (7968*I)*Pi*yp^3 - 188828*yp^4 + 
          (137064*I)*Pi*yp^4 - 466392*yp^5 + (715200*I)*Pi*yp^5 + 
          1262516*yp^6 - (1582104*I)*Pi*yp^6 - 13871696*yp^7 + 
          (14748384*I)*Pi*yp^7 + 3874262*yp^8 - (5631468*I)*Pi*yp^8 - 
          29494556*yp^9 + (33542592*I)*Pi*yp^9 + 3874262*yp^10 - 
          (5631468*I)*Pi*yp^10 - 13871696*yp^11 + (14748384*I)*Pi*yp^11 + 
          1262516*yp^12 - (1582104*I)*Pi*yp^12 - 466392*yp^13 + 
          (715200*I)*Pi*yp^13 - 188828*yp^14 + (137064*I)*Pi*yp^14 - 
          816*yp^15 + (7968*I)*Pi*yp^15 + 31717*yp^16 - (1266*I)*Pi*yp^16 - 
          11802*yp^17 + (864*I)*Pi*yp^17 + 1069*yp^18 - (114*I)*Pi*yp^18 + 
          216*Log[2] - 1416*yp*Log[2] + 312*yp^2*Log[2] + 20736*yp^3*Log[2] - 
          427200*yp^4*Log[2] - 744288*yp^5*Log[2] + 2014848*yp^6*Log[2] - 
          19305216*yp^7*Log[2] + 4703280*yp^8*Log[2] - 48020016*yp^9*Log[2] + 
          4703280*yp^10*Log[2] - 19305216*yp^11*Log[2] + 
          2014848*yp^12*Log[2] - 744288*yp^13*Log[2] - 427200*yp^14*Log[2] + 
          20736*yp^15*Log[2] + 312*yp^16*Log[2] - 1416*yp^17*Log[2] + 
          216*yp^18*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^6) + 
       (64*H[-1, -1, 0, yp]*(-609 - (246*I)*Pi + 4331*yp + (3120*I)*Pi*yp - 
          2920*yp^2 - (9084*I)*Pi*yp^2 - 30557*yp^3 + (6864*I)*Pi*yp^3 + 
          59555*yp^4 + (46146*I)*Pi*yp^4 + 647180*yp^5 + (332064*I)*Pi*yp^5 - 
          751296*yp^6 - (2131920*I)*Pi*yp^6 - 33877284*yp^7 + 
          (25227744*I)*Pi*yp^7 - 110379202*yp^8 - (13854540*I)*Pi*yp^8 - 
          252808310*yp^9 + (138008064*I)*Pi*yp^9 - 281560752*yp^10 - 
          (12140904*I)*Pi*yp^10 - 252808310*yp^11 + (138008064*I)*Pi*yp^11 - 
          110379202*yp^12 - (13854540*I)*Pi*yp^12 - 33877284*yp^13 + 
          (25227744*I)*Pi*yp^13 - 751296*yp^14 - (2131920*I)*Pi*yp^14 + 
          647180*yp^15 + (332064*I)*Pi*yp^15 + 59555*yp^16 + 
          (46146*I)*Pi*yp^16 - 30557*yp^17 + (6864*I)*Pi*yp^17 - 2920*yp^18 - 
          (9084*I)*Pi*yp^18 + 4331*yp^19 + (3120*I)*Pi*yp^19 - 609*yp^20 - 
          (246*I)*Pi*yp^20 - 588*Log[2] + 4368*yp*Log[2] - 
          10296*yp^2*Log[2] - 9264*yp^3*Log[2] - 31836*yp^4*Log[2] + 
          665856*yp^5*Log[2] - 759456*yp^6*Log[2] - 27643008*yp^7*Log[2] - 
          164202840*yp^8*Log[2] - 388254048*yp^9*Log[2] - 
          538210896*yp^10*Log[2] - 388254048*yp^11*Log[2] - 
          164202840*yp^12*Log[2] - 27643008*yp^13*Log[2] - 
          759456*yp^14*Log[2] + 665856*yp^15*Log[2] - 31836*yp^16*Log[2] - 
          9264*yp^17*Log[2] - 10296*yp^18*Log[2] + 4368*yp^19*Log[2] - 
          588*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (64*H[-1, 0, -1, yp]*(-609 - (516*I)*Pi + 4331*yp + (5892*I)*Pi*yp - 
          2920*yp^2 - (15648*I)*Pi*yp^2 - 30557*yp^3 + (7908*I)*Pi*yp^3 + 
          59555*yp^4 + (17292*I)*Pi*yp^4 + 647180*yp^5 + (314448*I)*Pi*yp^5 - 
          751296*yp^6 + (3171840*I)*Pi*yp^6 - 33877284*yp^7 + 
          (1506192*I)*Pi*yp^7 - 110379202*yp^8 + (16518264*I)*Pi*yp^8 - 
          252808310*yp^9 - (25427400*I)*Pi*yp^9 - 281560752*yp^10 + 
          (7803456*I)*Pi*yp^10 - 252808310*yp^11 - (25427400*I)*Pi*yp^11 - 
          110379202*yp^12 + (16518264*I)*Pi*yp^12 - 33877284*yp^13 + 
          (1506192*I)*Pi*yp^13 - 751296*yp^14 + (3171840*I)*Pi*yp^14 + 
          647180*yp^15 + (314448*I)*Pi*yp^15 + 59555*yp^16 + 
          (17292*I)*Pi*yp^16 - 30557*yp^17 + (7908*I)*Pi*yp^17 - 2920*yp^18 - 
          (15648*I)*Pi*yp^18 + 4331*yp^19 + (5892*I)*Pi*yp^19 - 609*yp^20 - 
          (516*I)*Pi*yp^20 - 588*Log[2] + 4800*yp*Log[2] - 
          13128*yp^2*Log[2] - 8640*yp^3*Log[2] + 31140*yp^4*Log[2] + 
          410496*yp^5*Log[2] - 7322976*yp^6*Log[2] - 3390336*yp^7*Log[2] - 
          170910552*yp^8*Log[2] - 154302720*yp^9*Log[2] - 
          461457072*yp^10*Log[2] - 154302720*yp^11*Log[2] - 
          170910552*yp^12*Log[2] - 3390336*yp^13*Log[2] - 
          7322976*yp^14*Log[2] + 410496*yp^15*Log[2] + 31140*yp^16*Log[2] - 
          8640*yp^17*Log[2] - 13128*yp^18*Log[2] + 4800*yp^19*Log[2] - 
          588*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (256*H[1, -1, -1, yp]*(-561 - (123*I)*Pi + 5273*yp + (870*I)*Pi*yp - 
          17362*yp^2 - (1926*I)*Pi*yp^2 + 14457*yp^3 + (3030*I)*Pi*yp^3 + 
          45651*yp^4 + (35265*I)*Pi*yp^4 - 6228*yp^5 - (138792*I)*Pi*yp^5 + 
          402440*yp^6 - (136200*I)*Pi*yp^6 - 2009044*yp^7 - 
          (1379976*I)*Pi*yp^7 + 24411870*yp^8 - (17040198*I)*Pi*yp^8 + 
          59962134*yp^9 - (27583116*I)*Pi*yp^9 + 103342484*yp^10 - 
          (49075428*I)*Pi*yp^10 + 59962134*yp^11 - (27583116*I)*Pi*yp^11 + 
          24411870*yp^12 - (17040198*I)*Pi*yp^12 - 2009044*yp^13 - 
          (1379976*I)*Pi*yp^13 + 402440*yp^14 - (136200*I)*Pi*yp^14 - 
          6228*yp^15 - (138792*I)*Pi*yp^15 + 45651*yp^16 + 
          (35265*I)*Pi*yp^16 + 14457*yp^17 + (3030*I)*Pi*yp^17 - 
          17362*yp^18 - (1926*I)*Pi*yp^18 + 5273*yp^19 + (870*I)*Pi*yp^19 - 
          561*yp^20 - (123*I)*Pi*yp^20 - 564*Log[2] + 5388*yp*Log[2] - 
          14544*yp^2*Log[2] - 2964*yp^3*Log[2] + 30492*yp^4*Log[2] + 
          55344*yp^5*Log[2] - 530496*yp^6*Log[2] + 8252016*yp^7*Log[2] + 
          52819224*yp^8*Log[2] + 134034408*yp^9*Log[2] + 
          176934432*yp^10*Log[2] + 134034408*yp^11*Log[2] + 
          52819224*yp^12*Log[2] + 8252016*yp^13*Log[2] - 
          530496*yp^14*Log[2] + 55344*yp^15*Log[2] + 30492*yp^16*Log[2] - 
          2964*yp^17*Log[2] - 14544*yp^18*Log[2] + 5388*yp^19*Log[2] - 
          564*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (128*H[-1, 1, -1, yp]*(-513 + (270*I)*Pi + 2901*yp - (3924*I)*Pi*yp + 
          1312*yp^2 + (10884*I)*Pi*yp^2 - 28403*yp^3 - (2964*I)*Pi*yp^3 - 
          349*yp^4 - (24138*I)*Pi*yp^4 + 216772*yp^5 - (483888*I)*Pi*yp^5 + 
          1685984*yp^6 - (2762064*I)*Pi*yp^6 - 644076*yp^7 + 
          (2196816*I)*Pi*yp^7 + 3859678*yp^8 + (7742268*I)*Pi*yp^8 - 
          43259706*yp^9 + (86374344*I)*Pi*yp^9 - 24330496*yp^10 + 
          (71854488*I)*Pi*yp^10 - 43259706*yp^11 + (86374344*I)*Pi*yp^11 + 
          3859678*yp^12 + (7742268*I)*Pi*yp^12 - 644076*yp^13 + 
          (2196816*I)*Pi*yp^13 + 1685984*yp^14 - (2762064*I)*Pi*yp^14 + 
          216772*yp^15 - (483888*I)*Pi*yp^15 - 349*yp^16 - 
          (24138*I)*Pi*yp^16 - 28403*yp^17 - (2964*I)*Pi*yp^17 + 1312*yp^18 + 
          (10884*I)*Pi*yp^18 + 2901*yp^19 - (3924*I)*Pi*yp^19 - 513*yp^20 + 
          (270*I)*Pi*yp^20 - 540*Log[2] + 5544*yp*Log[2] - 
          13128*yp^2*Log[2] + 2088*yp^3*Log[2] + 11412*yp^4*Log[2] + 
          923232*yp^5*Log[2] + 4245408*yp^6*Log[2] + 799584*yp^7*Log[2] - 
          39470712*yp^8*Log[2] - 152725392*yp^9*Log[2] - 
          193786032*yp^10*Log[2] - 152725392*yp^11*Log[2] - 
          39470712*yp^12*Log[2] + 799584*yp^13*Log[2] + 
          4245408*yp^14*Log[2] + 923232*yp^15*Log[2] + 11412*yp^16*Log[2] + 
          2088*yp^17*Log[2] - 13128*yp^18*Log[2] + 5544*yp^19*Log[2] - 
          540*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (256*H[0, 1, 1, yp]*(-233 + (132*I)*Pi + 2582*yp - (312*I)*Pi*yp + 
          990*yp^2 - (120*I)*Pi*yp^2 - 18122*yp^3 + (2952*I)*Pi*yp^3 - 
          243445*yp^4 - (87372*I)*Pi*yp^4 + 2395560*yp^5 - 
          (2286432*I)*Pi*yp^5 + 6559720*yp^6 - (2840736*I)*Pi*yp^6 + 
          32488168*yp^7 - (27512544*I)*Pi*yp^7 + 50063326*yp^8 - 
          (7414584*I)*Pi*yp^8 + 75756580*yp^9 - (77158416*I)*Pi*yp^9 + 
          77031540*yp^10 - (4480464*I)*Pi*yp^10 + 75756580*yp^11 - 
          (77158416*I)*Pi*yp^11 + 50063326*yp^12 - (7414584*I)*Pi*yp^12 + 
          32488168*yp^13 - (27512544*I)*Pi*yp^13 + 6559720*yp^14 - 
          (2840736*I)*Pi*yp^14 + 2395560*yp^15 - (2286432*I)*Pi*yp^15 - 
          243445*yp^16 - (87372*I)*Pi*yp^16 - 18122*yp^17 + 
          (2952*I)*Pi*yp^17 + 990*yp^18 - (120*I)*Pi*yp^18 + 2582*yp^19 - 
          (312*I)*Pi*yp^19 - 233*yp^20 + (132*I)*Pi*yp^20 - 84*Log[2] - 
          12*yp*Log[2] + 432*yp^2*Log[2] - 2796*yp^3*Log[2] + 
          164988*yp^4*Log[2] + 3838800*yp^5*Log[2] + 3705792*yp^6*Log[2] + 
          37259280*yp^7*Log[2] + 18290136*yp^8*Log[2] + 109899672*yp^9*
           Log[2] + 31174944*yp^10*Log[2] + 109899672*yp^11*Log[2] + 
          18290136*yp^12*Log[2] + 37259280*yp^13*Log[2] + 
          3705792*yp^14*Log[2] + 3838800*yp^15*Log[2] + 164988*yp^16*Log[2] - 
          2796*yp^17*Log[2] + 432*yp^18*Log[2] - 12*yp^19*Log[2] - 
          84*yp^20*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^8) - 
       (64*H[0, 1, 0, yp]*(-603 - (150*I)*Pi + 4500*yp - (12*I)*Pi*yp - 
          11162*yp^2 - (108*I)*Pi*yp^2 - 14572*yp^3 - (12204*I)*Pi*yp^3 + 
          645633*yp^4 + (23010*I)*Pi*yp^4 - 3946256*yp^5 + 
          (3575568*I)*Pi*yp^5 - 13260344*yp^6 + (5696112*I)*Pi*yp^6 - 
          53163280*yp^7 + (42725712*I)*Pi*yp^7 - 77520038*yp^8 - 
          (7454028*I)*Pi*yp^8 - 115895432*yp^9 + (117288792*I)*Pi*yp^9 - 
          102822492*yp^10 - (46861320*I)*Pi*yp^10 - 115895432*yp^11 + 
          (117288792*I)*Pi*yp^11 - 77520038*yp^12 - (7454028*I)*Pi*yp^12 - 
          53163280*yp^13 + (42725712*I)*Pi*yp^13 - 13260344*yp^14 + 
          (5696112*I)*Pi*yp^14 - 3946256*yp^15 + (3575568*I)*Pi*yp^15 + 
          645633*yp^16 + (23010*I)*Pi*yp^16 - 14572*yp^17 - 
          (12204*I)*Pi*yp^17 - 11162*yp^18 - (108*I)*Pi*yp^18 + 4500*yp^19 - 
          (12*I)*Pi*yp^19 - 603*yp^20 - (150*I)*Pi*yp^20 - 48*Log[2] + 
          1008*yp*Log[2] + 1440*yp^2*Log[2] - 14352*yp^3*Log[2] + 
          55440*yp^4*Log[2] - 6099648*yp^5*Log[2] - 7510656*yp^6*Log[2] - 
          58498752*yp^7*Log[2] - 4687968*yp^8*Log[2] - 161880672*yp^9*
           Log[2] + 24283584*yp^10*Log[2] - 161880672*yp^11*Log[2] - 
          4687968*yp^12*Log[2] - 58498752*yp^13*Log[2] - 
          7510656*yp^14*Log[2] - 6099648*yp^15*Log[2] + 55440*yp^16*Log[2] - 
          14352*yp^17*Log[2] + 1440*yp^18*Log[2] + 1008*yp^19*Log[2] - 
          48*yp^20*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^8) + 
       (256*H[0, -1, 0, yp]*(147 + (15*I)*Pi - 895*yp + (27*I)*Pi*yp + 
          824*yp^2 + (324*I)*Pi*yp^2 + 9137*yp^3 - (765*I)*Pi*yp^3 - 
          50857*yp^4 - (92013*I)*Pi*yp^4 - 20100*yp^5 - (126372*I)*Pi*yp^5 + 
          3635680*yp^6 - (2153904*I)*Pi*yp^6 + 29980764*yp^7 - 
          (11732532*I)*Pi*yp^7 + 100299414*yp^8 - (31308834*I)*Pi*yp^8 + 
          196392438*yp^9 - (77793606*I)*Pi*yp^9 + 244952272*yp^10 - 
          (74448936*I)*Pi*yp^10 + 196392438*yp^11 - (77793606*I)*Pi*yp^11 + 
          100299414*yp^12 - (31308834*I)*Pi*yp^12 + 29980764*yp^13 - 
          (11732532*I)*Pi*yp^13 + 3635680*yp^14 - (2153904*I)*Pi*yp^14 - 
          20100*yp^15 - (126372*I)*Pi*yp^15 - 50857*yp^16 - 
          (92013*I)*Pi*yp^16 + 9137*yp^17 - (765*I)*Pi*yp^17 + 824*yp^18 + 
          (324*I)*Pi*yp^18 - 895*yp^19 + (27*I)*Pi*yp^19 + 147*yp^20 + 
          (15*I)*Pi*yp^20 + 12*Log[2] - 252*yp*Log[2] - 360*yp^2*Log[2] + 
          6852*yp^3*Log[2] - 18468*yp^4*Log[2] - 90384*yp^5*Log[2] + 
          3450528*yp^6*Log[2] + 47172720*yp^7*Log[2] + 156730392*yp^8*
           Log[2] + 335117016*yp^9*Log[2] + 406338960*yp^10*Log[2] + 
          335117016*yp^11*Log[2] + 156730392*yp^12*Log[2] + 
          47172720*yp^13*Log[2] + 3450528*yp^14*Log[2] - 90384*yp^15*Log[2] - 
          18468*yp^16*Log[2] + 6852*yp^17*Log[2] - 360*yp^18*Log[2] - 
          252*yp^19*Log[2] + 12*yp^20*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^8) - (128*H[0, -1, 1, yp]*(1069 - (174*I)*Pi - 9664*yp + 
          (120*I)*Pi*yp + 9182*yp^2 + (60*I)*Pi*yp^2 + 50816*yp^3 + 
          (43320*I)*Pi*yp^3 - 158743*yp^4 + (391914*I)*Pi*yp^4 - 
          844864*yp^5 + (94944*I)*Pi*yp^5 + 140904*yp^6 + 
          (4647888*I)*Pi*yp^6 - 11813056*yp^7 + (10955616*I)*Pi*yp^7 - 
          22606614*yp^8 + (5606340*I)*Pi*yp^8 - 35617728*yp^9 + 
          (76986384*I)*Pi*yp^9 - 51240588*yp^10 + (3873768*I)*Pi*yp^10 - 
          35617728*yp^11 + (76986384*I)*Pi*yp^11 - 22606614*yp^12 + 
          (5606340*I)*Pi*yp^12 - 11813056*yp^13 + (10955616*I)*Pi*yp^13 + 
          140904*yp^14 + (4647888*I)*Pi*yp^14 - 844864*yp^15 + 
          (94944*I)*Pi*yp^15 - 158743*yp^16 + (391914*I)*Pi*yp^16 + 
          50816*yp^17 + (43320*I)*Pi*yp^17 + 9182*yp^18 + (60*I)*Pi*yp^18 - 
          9664*yp^19 + (120*I)*Pi*yp^19 + 1069*yp^20 - (174*I)*Pi*yp^20 + 
          168*Log[2] + 24*yp*Log[2] - 864*yp^2*Log[2] - 18984*yp^3*Log[2] - 
          518904*yp^4*Log[2] + 156000*yp^5*Log[2] - 2849664*yp^6*Log[2] - 
          10577952*yp^7*Log[2] - 13806000*yp^8*Log[2] - 102805296*yp^9*
           Log[2] - 41146944*yp^10*Log[2] - 102805296*yp^11*Log[2] - 
          13806000*yp^12*Log[2] - 10577952*yp^13*Log[2] - 
          2849664*yp^14*Log[2] + 156000*yp^15*Log[2] - 518904*yp^16*Log[2] - 
          18984*yp^17*Log[2] - 864*yp^18*Log[2] + 24*yp^19*Log[2] + 
          168*yp^20*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^8) + 
       (128*H[-1, -1, 1, yp]*(513 - 2901*yp + (1152*I)*Pi*yp - 1312*yp^2 - 
          (4320*I)*Pi*yp^2 + 28403*yp^3 + (1920*I)*Pi*yp^3 + 349*yp^4 + 
          (52992*I)*Pi*yp^4 - 216772*yp^5 + (501504*I)*Pi*yp^5 - 
          1685984*yp^6 - (2541696*I)*Pi*yp^6 + 644076*yp^7 + 
          (21524736*I)*Pi*yp^7 - 3859678*yp^8 - (38115072*I)*Pi*yp^8 + 
          43259706*yp^9 + (77061120*I)*Pi*yp^9 + 24330496*yp^10 - 
          (91798848*I)*Pi*yp^10 + 43259706*yp^11 + (77061120*I)*Pi*yp^11 - 
          3859678*yp^12 - (38115072*I)*Pi*yp^12 + 644076*yp^13 + 
          (21524736*I)*Pi*yp^13 - 1685984*yp^14 - (2541696*I)*Pi*yp^14 - 
          216772*yp^15 + (501504*I)*Pi*yp^15 + 349*yp^16 + 
          (52992*I)*Pi*yp^16 + 28403*yp^17 + (1920*I)*Pi*yp^17 - 1312*yp^18 - 
          (4320*I)*Pi*yp^18 - 2901*yp^19 + (1152*I)*Pi*yp^19 + 513*yp^20 + 
          540*Log[2] - 5976*yp*Log[2] + 15960*yp^2*Log[2] - 
          2712*yp^3*Log[2] - 74388*yp^4*Log[2] - 667872*yp^5*Log[2] + 
          2318112*yp^6*Log[2] - 25052256*yp^7*Log[2] + 46178424*yp^8*Log[2] - 
          81225936*yp^9*Log[2] + 117032208*yp^10*Log[2] - 
          81225936*yp^11*Log[2] + 46178424*yp^12*Log[2] - 
          25052256*yp^13*Log[2] + 2318112*yp^14*Log[2] - 
          667872*yp^15*Log[2] - 74388*yp^16*Log[2] - 2712*yp^17*Log[2] + 
          15960*yp^18*Log[2] - 5976*yp^19*Log[2] + 540*yp^20*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (128*H[1, 1, -1, yp]*(513 - (270*I)*Pi - 5039*yp + (4152*I)*Pi*yp + 
          22292*yp^2 - (12612*I)*Pi*yp^2 - 35031*yp^3 + (5496*I)*Pi*yp^3 + 
          1981*yp^4 + (8202*I)*Pi*yp^4 + 160884*yp^5 + (209760*I)*Pi*yp^5 - 
          753200*yp^6 + (1331664*I)*Pi*yp^6 - 1880956*yp^7 + 
          (967392*I)*Pi*yp^7 + 23883714*yp^8 - (37239036*I)*Pi*yp^8 + 
          35511182*yp^9 - (75111408*I)*Pi*yp^9 + 83319608*yp^10 - 
          (138939672*I)*Pi*yp^10 + 35511182*yp^11 - (75111408*I)*Pi*yp^11 + 
          23883714*yp^12 - (37239036*I)*Pi*yp^12 - 1880956*yp^13 + 
          (967392*I)*Pi*yp^13 - 753200*yp^14 + (1331664*I)*Pi*yp^14 + 
          160884*yp^15 + (209760*I)*Pi*yp^15 + 1981*yp^16 + 
          (8202*I)*Pi*yp^16 - 35031*yp^17 + (5496*I)*Pi*yp^17 + 22292*yp^18 - 
          (12612*I)*Pi*yp^18 - 5039*yp^19 + (4152*I)*Pi*yp^19 + 513*yp^20 - 
          (270*I)*Pi*yp^20 + 540*Log[2] - 5976*yp*Log[2] + 
          15960*yp^2*Log[2] - 2712*yp^3*Log[2] - 52884*yp^4*Log[2] - 
          68832*yp^5*Log[2] - 2756832*yp^6*Log[2] - 4829280*yp^7*Log[2] + 
          78081144*yp^8*Log[2] + 143318832*yp^9*Log[2] + 
          289826064*yp^10*Log[2] + 143318832*yp^11*Log[2] + 
          78081144*yp^12*Log[2] - 4829280*yp^13*Log[2] - 
          2756832*yp^14*Log[2] - 68832*yp^15*Log[2] - 52884*yp^16*Log[2] - 
          2712*yp^17*Log[2] + 15960*yp^18*Log[2] - 5976*yp^19*Log[2] + 
          540*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (256*H[-1, -1, -1, yp]*(561 + (123*I)*Pi - 3616*yp - (984*I)*Pi*yp + 
          804*yp^2 + (2382*I)*Pi*yp^2 + 29480*yp^3 - (2472*I)*Pi*yp^3 - 
          29603*yp^4 + (3423*I)*Pi*yp^4 - 431976*yp^5 + (84720*I)*Pi*yp^5 - 
          467344*yp^6 - (204888*I)*Pi*yp^6 + 17260680*yp^7 - 
          (1851504*I)*Pi*yp^7 + 53259762*yp^8 - (12130266*I)*Pi*yp^8 + 
          148034008*yp^9 - (30473472*I)*Pi*yp^9 + 152945624*yp^10 - 
          (39828972*I)*Pi*yp^10 + 148034008*yp^11 - (30473472*I)*Pi*yp^11 + 
          53259762*yp^12 - (12130266*I)*Pi*yp^12 + 17260680*yp^13 - 
          (1851504*I)*Pi*yp^13 - 467344*yp^14 - (204888*I)*Pi*yp^14 - 
          431976*yp^15 + (84720*I)*Pi*yp^15 - 29603*yp^16 + 
          (3423*I)*Pi*yp^16 + 29480*yp^17 - (2472*I)*Pi*yp^17 + 804*yp^18 + 
          (2382*I)*Pi*yp^18 - 3616*yp^19 - (984*I)*Pi*yp^19 + 561*yp^20 + 
          (123*I)*Pi*yp^20 + 564*Log[2] - 5172*yp*Log[2] + 
          13128*yp^2*Log[2] + 3276*yp^3*Log[2] - 21276*yp^4*Log[2] - 
          666864*yp^5*Log[2] + 1538784*yp^6*Log[2] + 1295376*yp^7*Log[2] + 
          105190632*yp^8*Log[2] + 153514056*yp^9*Log[2] + 
          327621552*yp^10*Log[2] + 153514056*yp^11*Log[2] + 
          105190632*yp^12*Log[2] + 1295376*yp^13*Log[2] + 
          1538784*yp^14*Log[2] - 666864*yp^15*Log[2] - 21276*yp^16*Log[2] + 
          3276*yp^17*Log[2] + 13128*yp^18*Log[2] - 5172*yp^19*Log[2] + 
          564*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (64*H[1, 0, -1, yp]*(609 + (516*I)*Pi - 5507*yp - (5892*I)*Pi*yp + 
          12432*yp^2 + (16464*I)*Pi*yp^2 + 6117*yp^3 - (11556*I)*Pi*yp^3 - 
          93283*yp^4 - (78732*I)*Pi*yp^4 - 148428*yp^5 + (67824*I)*Pi*yp^5 - 
          51680*yp^6 - (1059264*I)*Pi*yp^6 + 5899044*yp^7 + 
          (1792560*I)*Pi*yp^7 - 72707454*yp^8 + (71319432*I)*Pi*yp^8 - 
          155435450*yp^9 + (130277640*I)*Pi*yp^9 - 290004576*yp^10 + 
          (237090528*I)*Pi*yp^10 - 155435450*yp^11 + (130277640*I)*Pi*yp^11 - 
          72707454*yp^12 + (71319432*I)*Pi*yp^12 + 5899044*yp^13 + 
          (1792560*I)*Pi*yp^13 - 51680*yp^14 - (1059264*I)*Pi*yp^14 - 
          148428*yp^15 + (67824*I)*Pi*yp^15 - 93283*yp^16 - 
          (78732*I)*Pi*yp^16 + 6117*yp^17 - (11556*I)*Pi*yp^17 + 
          12432*yp^18 + (16464*I)*Pi*yp^18 - 5507*yp^19 - (5892*I)*Pi*yp^19 + 
          609*yp^20 + (516*I)*Pi*yp^20 + 588*Log[2] - 4800*yp*Log[2] + 
          13128*yp^2*Log[2] + 8640*yp^3*Log[2] - 8100*yp^4*Log[2] - 
          41856*yp^5*Log[2] + 3817824*yp^6*Log[2] - 11674752*yp^7*Log[2] - 
          183719592*yp^8*Log[2] - 411387648*yp^9*Log[2] - 
          643694928*yp^10*Log[2] - 411387648*yp^11*Log[2] - 
          183719592*yp^12*Log[2] - 11674752*yp^13*Log[2] + 
          3817824*yp^14*Log[2] - 41856*yp^15*Log[2] - 8100*yp^16*Log[2] + 
          8640*yp^17*Log[2] + 13128*yp^18*Log[2] - 4800*yp^19*Log[2] + 
          588*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (64*H[1, 1, 0, yp]*(-417 - (48*I)*Pi + 2264*yp + (636*I)*Pi*yp - 
          811*yp^2 + (3360*I)*Pi*yp^2 + 7448*yp^3 - (312*I)*Pi*yp^3 + 
          54217*yp^4 - (50592*I)*Pi*yp^4 - 970056*yp^5 - 
          (1400628*I)*Pi*yp^5 + 5683611*yp^6 - (10179120*I)*Pi*yp^6 + 
          23050144*yp^7 - (17402016*I)*Pi*yp^7 + 118166678*yp^8 - 
          (37218336*I)*Pi*yp^8 + 273263216*yp^9 + (99504312*I)*Pi*yp^9 + 
          519922386*yp^10 + (53736192*I)*Pi*yp^10 + 571116176*yp^11 + 
          (304163760*I)*Pi*yp^11 + 519922386*yp^12 + (53736192*I)*Pi*yp^12 + 
          273263216*yp^13 + (99504312*I)*Pi*yp^13 + 118166678*yp^14 - 
          (37218336*I)*Pi*yp^14 + 23050144*yp^15 - (17402016*I)*Pi*yp^15 + 
          5683611*yp^16 - (10179120*I)*Pi*yp^16 - 970056*yp^17 - 
          (1400628*I)*Pi*yp^17 + 54217*yp^18 - (50592*I)*Pi*yp^18 + 
          7448*yp^19 - (312*I)*Pi*yp^19 - 811*yp^20 + (3360*I)*Pi*yp^20 + 
          2264*yp^21 + (636*I)*Pi*yp^21 - 417*yp^22 - (48*I)*Pi*yp^22 - 
          492*Log[2] + 4032*yp*Log[2] - 7716*yp^2*Log[2] - 
          23136*yp^3*Log[2] + 146892*yp^4*Log[2] + 2109888*yp^5*Log[2] + 
          15483492*yp^6*Log[2] + 25768320*yp^7*Log[2] + 
          41226312*yp^8*Log[2] - 165046656*yp^9*Log[2] - 
          144928872*yp^10*Log[2] - 505765440*yp^11*Log[2] - 
          144928872*yp^12*Log[2] - 165046656*yp^13*Log[2] + 
          41226312*yp^14*Log[2] + 25768320*yp^15*Log[2] + 
          15483492*yp^16*Log[2] + 2109888*yp^17*Log[2] + 
          146892*yp^18*Log[2] - 23136*yp^19*Log[2] - 7716*yp^20*Log[2] + 
          4032*yp^21*Log[2] - 492*yp^22*Log[2]))/(3*(-1 + yp)^10*yp^2*
         (1 + yp)^8) + (64*H[1, 0, 1, yp]*(-417 - (318*I)*Pi + 2264*yp + 
          (2748*I)*Pi*yp - 811*yp^2 + (1038*I)*Pi*yp^2 + 7448*yp^3 - 
          (10200*I)*Pi*yp^3 + 54217*yp^4 - (9882*I)*Pi*yp^4 - 970056*yp^5 - 
          (994548*I)*Pi*yp^5 + 5683611*yp^6 - (6744150*I)*Pi*yp^6 + 
          23050144*yp^7 - (21208608*I)*Pi*yp^7 + 118166678*yp^8 - 
          (51672396*I)*Pi*yp^8 + 273263216*yp^9 - (60260808*I)*Pi*yp^9 + 
          519922386*yp^10 - (142900884*I)*Pi*yp^10 + 571116176*yp^11 - 
          (86715408*I)*Pi*yp^11 + 519922386*yp^12 - (142900884*I)*Pi*yp^12 + 
          273263216*yp^13 - (60260808*I)*Pi*yp^13 + 118166678*yp^14 - 
          (51672396*I)*Pi*yp^14 + 23050144*yp^15 - (21208608*I)*Pi*yp^15 + 
          5683611*yp^16 - (6744150*I)*Pi*yp^16 - 970056*yp^17 - 
          (994548*I)*Pi*yp^17 + 54217*yp^18 - (9882*I)*Pi*yp^18 + 
          7448*yp^19 - (10200*I)*Pi*yp^19 - 811*yp^20 + (1038*I)*Pi*yp^20 + 
          2264*yp^21 + (2748*I)*Pi*yp^21 - 417*yp^22 - (318*I)*Pi*yp^22 - 
          492*Log[2] + 4368*yp*Log[2] - 7668*yp^2*Log[2] - 
          24864*yp^3*Log[2] + 130428*yp^4*Log[2] + 1714128*yp^5*Log[2] + 
          11940132*yp^6*Log[2] + 30741120*yp^7*Log[2] + 
          87344136*yp^8*Log[2] + 115914528*yp^9*Log[2] + 
          303246648*yp^10*Log[2] + 206617920*yp^11*Log[2] + 
          303246648*yp^12*Log[2] + 115914528*yp^13*Log[2] + 
          87344136*yp^14*Log[2] + 30741120*yp^15*Log[2] + 
          11940132*yp^16*Log[2] + 1714128*yp^17*Log[2] + 
          130428*yp^18*Log[2] - 24864*yp^19*Log[2] - 7668*yp^20*Log[2] + 
          4368*yp^21*Log[2] - 492*yp^22*Log[2]))/(3*(-1 + yp)^10*yp^2*
         (1 + yp)^8) - (32*H[1, 0, 0, yp]*(-192 - (198*I)*Pi + 2025*yp + 
          (2112*I)*Pi*yp - 1216*yp^2 - (6234*I)*Pi*yp^2 - 32922*yp^3 - 
          (5280*I)*Pi*yp^3 + 14400*yp^4 + (95262*I)*Pi*yp^4 + 1298933*yp^5 + 
          (1095744*I)*Pi*yp^5 - 5241792*yp^6 + (7746498*I)*Pi*yp^6 - 
          28697400*yp^7 + (21466752*I)*Pi*yp^7 - 57205632*yp^8 - 
          (22172892*I)*Pi*yp^8 + 21688098*yp^9 - (214448256*I)*Pi*yp^9 + 
          153660544*yp^10 - (426064356*I)*Pi*yp^10 + 319763876*yp^11 - 
          (648020928*I)*Pi*yp^11 + 153660544*yp^12 - (426064356*I)*Pi*yp^12 + 
          21688098*yp^13 - (214448256*I)*Pi*yp^13 - 57205632*yp^14 - 
          (22172892*I)*Pi*yp^14 - 28697400*yp^15 + (21466752*I)*Pi*yp^15 - 
          5241792*yp^16 + (7746498*I)*Pi*yp^16 + 1298933*yp^17 + 
          (1095744*I)*Pi*yp^17 + 14400*yp^18 + (95262*I)*Pi*yp^18 - 
          32922*yp^19 - (5280*I)*Pi*yp^19 - 1216*yp^20 - (6234*I)*Pi*yp^20 + 
          2025*yp^21 + (2112*I)*Pi*yp^21 - 192*yp^22 - (198*I)*Pi*yp^22 - 
          96*Log[2] - 744*yp*Log[2] + 3552*yp^2*Log[2] - 5232*yp^3*Log[2] - 
          152736*yp^4*Log[2] - 1664712*yp^5*Log[2] - 15666144*yp^6*Log[2] - 
          26660160*yp^7*Log[2] + 115907136*yp^8*Log[2] + 
          674587056*yp^9*Log[2] + 1346943168*yp^10*Log[2] + 
          1903547232*yp^11*Log[2] + 1346943168*yp^12*Log[2] + 
          674587056*yp^13*Log[2] + 115907136*yp^14*Log[2] - 
          26660160*yp^15*Log[2] - 15666144*yp^16*Log[2] - 
          1664712*yp^17*Log[2] - 152736*yp^18*Log[2] - 5232*yp^19*Log[2] + 
          3552*yp^20*Log[2] - 744*yp^21*Log[2] - 96*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (128*H[1, 1, 1, yp]*(-96 + (318*I)*Pi + 1749*yp - (4248*I)*Pi*yp - 
          11916*yp^2 + (1218*I)*Pi*yp^2 - 11962*yp^3 + (15888*I)*Pi*yp^3 - 
          8428*yp^4 + (44010*I)*Pi*yp^4 + 840241*yp^5 + (1168968*I)*Pi*yp^5 - 
          5254160*yp^6 + (8419734*I)*Pi*yp^6 - 19823672*yp^7 + 
          (13561536*I)*Pi*yp^7 - 137535280*yp^8 + (71190924*I)*Pi*yp^8 - 
          354660870*yp^9 + (49117776*I)*Pi*yp^9 - 698148072*yp^10 + 
          (272665332*I)*Pi*yp^10 - 808777756*yp^11 + (123938400*I)*Pi*yp^11 - 
          698148072*yp^12 + (272665332*I)*Pi*yp^12 - 354660870*yp^13 + 
          (49117776*I)*Pi*yp^13 - 137535280*yp^14 + (71190924*I)*Pi*yp^14 - 
          19823672*yp^15 + (13561536*I)*Pi*yp^15 - 5254160*yp^16 + 
          (8419734*I)*Pi*yp^16 + 840241*yp^17 + (1168968*I)*Pi*yp^17 - 
          8428*yp^18 + (44010*I)*Pi*yp^18 - 11962*yp^19 + 
          (15888*I)*Pi*yp^19 - 11916*yp^20 + (1218*I)*Pi*yp^20 + 1749*yp^21 - 
          (4248*I)*Pi*yp^21 - 96*yp^22 + (318*I)*Pi*yp^22 - 48*Log[2] + 
          864*yp*Log[2] + 3168*yp^2*Log[2] - 96*yp^3*Log[2] - 
          104544*yp^4*Log[2] - 1932576*yp^5*Log[2] - 12536112*yp^6*Log[2] - 
          15356544*yp^7*Log[2] - 106892064*yp^8*Log[2] - 
          129605184*yp^9*Log[2] - 509616000*yp^10*Log[2] - 
          360524352*yp^11*Log[2] - 509616000*yp^12*Log[2] - 
          129605184*yp^13*Log[2] - 106892064*yp^14*Log[2] - 
          15356544*yp^15*Log[2] - 12536112*yp^16*Log[2] - 
          1932576*yp^17*Log[2] - 104544*yp^18*Log[2] - 96*yp^19*Log[2] + 
          3168*yp^20*Log[2] + 864*yp^21*Log[2] - 48*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (128*H[-1, 1, 1, yp]*(96 - (318*I)*Pi - 817*yp + (3720*I)*Pi*yp + 
          1588*yp^2 + (30*I)*Pi*yp^2 + 8002*yp^3 - (15408*I)*Pi*yp^3 + 
          80916*yp^4 - (55818*I)*Pi*yp^4 + 133539*yp^5 - (819480*I)*Pi*yp^5 - 
          4328080*yp^6 + (725994*I)*Pi*yp^6 - 6415208*yp^7 - 
          (2198592*I)*Pi*yp^7 + 7582608*yp^8 + (38859252*I)*Pi*yp^8 + 
          154407566*yp^9 - (19459440*I)*Pi*yp^9 + 395121752*yp^10 + 
          (35968332*I)*Pi*yp^10 + 500651596*yp^11 - (106016544*I)*Pi*yp^11 + 
          395121752*yp^12 + (35968332*I)*Pi*yp^12 + 154407566*yp^13 - 
          (19459440*I)*Pi*yp^13 + 7582608*yp^14 + (38859252*I)*Pi*yp^14 - 
          6415208*yp^15 - (2198592*I)*Pi*yp^15 - 4328080*yp^16 + 
          (725994*I)*Pi*yp^16 + 133539*yp^17 - (819480*I)*Pi*yp^17 + 
          80916*yp^18 - (55818*I)*Pi*yp^18 + 8002*yp^19 - 
          (15408*I)*Pi*yp^19 + 1588*yp^20 + (30*I)*Pi*yp^20 - 817*yp^21 + 
          (3720*I)*Pi*yp^21 + 96*yp^22 - (318*I)*Pi*yp^22 + 48*Log[2] - 
          528*yp*Log[2] - 3120*yp^2*Log[2] - 1632*yp^3*Log[2] + 
          115728*yp^4*Log[2] + 1272624*yp^5*Log[2] - 2819088*yp^6*Log[2] + 
          533376*yp^7*Log[2] - 42145056*yp^8*Log[2] + 56444640*yp^9*Log[2] + 
          70017312*yp^10*Log[2] + 235824576*yp^11*Log[2] + 
          70017312*yp^12*Log[2] + 56444640*yp^13*Log[2] - 
          42145056*yp^14*Log[2] + 533376*yp^15*Log[2] - 
          2819088*yp^16*Log[2] + 1272624*yp^17*Log[2] + 115728*yp^18*Log[2] - 
          1632*yp^19*Log[2] - 3120*yp^20*Log[2] - 528*yp^21*Log[2] + 
          48*yp^22*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (32*H[-1, 0, 0, yp]*(192 + (198*I)*Pi - 2055*yp - (2292*I)*Pi*yp + 
          3056*yp^2 + (6426*I)*Pi*yp^2 + 17190*yp^3 + (7656*I)*Pi*yp^3 + 
          29552*yp^4 - (125790*I)*Pi*yp^4 - 414523*yp^5 - 
          (1785828*I)*Pi*yp^5 - 2811520*yp^6 - (1606338*I)*Pi*yp^6 + 
          31262152*yp^7 - (27305760*I)*Pi*yp^7 + 190725184*yp^8 + 
          (13764060*I)*Pi*yp^8 + 625667138*yp^9 - (50930472*I)*Pi*yp^9 + 
          1185688096*yp^10 + (38293092*I)*Pi*yp^10 + 1434209316*yp^11 - 
          (41293200*I)*Pi*yp^11 + 1185688096*yp^12 + (38293092*I)*Pi*yp^12 + 
          625667138*yp^13 - (50930472*I)*Pi*yp^13 + 190725184*yp^14 + 
          (13764060*I)*Pi*yp^14 + 31262152*yp^15 - (27305760*I)*Pi*yp^15 - 
          2811520*yp^16 - (1606338*I)*Pi*yp^16 - 414523*yp^17 - 
          (1785828*I)*Pi*yp^17 + 29552*yp^18 - (125790*I)*Pi*yp^18 + 
          17190*yp^19 + (7656*I)*Pi*yp^19 + 3056*yp^20 + (6426*I)*Pi*yp^20 - 
          2055*yp^21 - (2292*I)*Pi*yp^21 + 192*yp^22 + (198*I)*Pi*yp^22 + 
          96*Log[2] + 744*yp*Log[2] - 3552*yp^2*Log[2] + 5232*yp^3*Log[2] + 
          178848*yp^4*Log[2] + 1627848*yp^5*Log[2] + 2743776*yp^6*Log[2] + 
          39243072*yp^7*Log[2] + 144477120*yp^8*Log[2] + 
          569880144*yp^9*Log[2] + 1010231616*yp^10*Log[2] + 
          1395731616*yp^11*Log[2] + 1010231616*yp^12*Log[2] + 
          569880144*yp^13*Log[2] + 144477120*yp^14*Log[2] + 
          39243072*yp^15*Log[2] + 2743776*yp^16*Log[2] + 
          1627848*yp^17*Log[2] + 178848*yp^18*Log[2] + 5232*yp^19*Log[2] - 
          3552*yp^20*Log[2] + 744*yp^21*Log[2] + 96*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (64*H[-1, 0, 1, yp]*(417 + (318*I)*Pi - 1058*yp - (2568*I)*Pi*yp - 
          8189*yp^2 - (2046*I)*Pi*yp^2 + 14876*yp^3 + (9840*I)*Pi*yp^3 - 
          25073*yp^4 + (108330*I)*Pi*yp^4 - 321210*yp^5 + 
          (1428888*I)*Pi*yp^5 + 2208901*yp^6 - (2211690*I)*Pi*yp^6 + 
          3470544*yp^7 + (19141440*I)*Pi*yp^7 - 11840118*yp^8 - 
          (36466548*I)*Pi*yp^8 - 118223140*yp^9 + (41815152*I)*Pi*yp^9 - 
          288131522*yp^10 - (11760012*I)*Pi*yp^10 - 365471192*yp^11 + 
          (76541088*I)*Pi*yp^11 - 288131522*yp^12 - (11760012*I)*Pi*yp^12 - 
          118223140*yp^13 + (41815152*I)*Pi*yp^13 - 11840118*yp^14 - 
          (36466548*I)*Pi*yp^14 + 3470544*yp^15 + (19141440*I)*Pi*yp^15 + 
          2208901*yp^16 - (2211690*I)*Pi*yp^16 - 321210*yp^17 + 
          (1428888*I)*Pi*yp^17 - 25073*yp^18 + (108330*I)*Pi*yp^18 + 
          14876*yp^19 + (9840*I)*Pi*yp^19 - 8189*yp^20 - (2046*I)*Pi*yp^20 - 
          1058*yp^21 - (2568*I)*Pi*yp^21 + 417*yp^22 + (318*I)*Pi*yp^22 + 
          492*Log[2] - 4368*yp*Log[2] + 7668*yp^2*Log[2] + 
          24864*yp^3*Log[2] - 179580*yp^4*Log[2] - 2091984*yp^5*Log[2] + 
          3727068*yp^6*Log[2] - 21617280*yp^7*Log[2] + 40537080*yp^8*Log[2] - 
          70365984*yp^9*Log[2] - 69258552*yp^10*Log[2] - 
          164212032*yp^11*Log[2] - 69258552*yp^12*Log[2] - 
          70365984*yp^13*Log[2] + 40537080*yp^14*Log[2] - 
          21617280*yp^15*Log[2] + 3727068*yp^16*Log[2] - 
          2091984*yp^17*Log[2] - 179580*yp^18*Log[2] + 24864*yp^19*Log[2] + 
          7668*yp^20*Log[2] - 4368*yp^21*Log[2] + 492*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (64*H[-1, 1, 0, yp]*(417 + (48*I)*Pi - 1058*yp - (336*I)*Pi*yp - 
          8189*yp^2 - (3336*I)*Pi*yp^2 + 14876*yp^3 + (528*I)*Pi*yp^3 - 
          25073*yp^4 + (75000*I)*Pi*yp^4 - 321210*yp^5 + 
          (1354608*I)*Pi*yp^5 + 2208901*yp^6 + (3027984*I)*Pi*yp^6 + 
          3470544*yp^7 + (6009792*I)*Pi*yp^7 - 11840118*yp^8 - 
          (48233088*I)*Pi*yp^8 - 118223140*yp^9 - (84596256*I)*Pi*yp^9 - 
          288131522*yp^10 - (288313776*I)*Pi*yp^10 - 365471192*yp^11 - 
          (210441120*I)*Pi*yp^11 - 288131522*yp^12 - (288313776*I)*Pi*yp^12 - 
          118223140*yp^13 - (84596256*I)*Pi*yp^13 - 11840118*yp^14 - 
          (48233088*I)*Pi*yp^14 + 3470544*yp^15 + (6009792*I)*Pi*yp^15 + 
          2208901*yp^16 + (3027984*I)*Pi*yp^16 - 321210*yp^17 + 
          (1354608*I)*Pi*yp^17 - 25073*yp^18 + (75000*I)*Pi*yp^18 + 
          14876*yp^19 + (528*I)*Pi*yp^19 - 8189*yp^20 - (3336*I)*Pi*yp^20 - 
          1058*yp^21 - (336*I)*Pi*yp^21 + 417*yp^22 + (48*I)*Pi*yp^22 + 
          492*Log[2] - 3936*yp*Log[2] + 5700*yp^2*Log[2] + 
          20256*yp^3*Log[2] - 118188*yp^4*Log[2] - 2220768*yp^5*Log[2] - 
          3284196*yp^6*Log[2] - 10747008*yp^7*Log[2] + 75771192*yp^8*Log[2] + 
          174422592*yp^9*Log[2] + 468690216*yp^10*Log[2] + 
          457198272*yp^11*Log[2] + 468690216*yp^12*Log[2] + 
          174422592*yp^13*Log[2] + 75771192*yp^14*Log[2] - 
          10747008*yp^15*Log[2] - 3284196*yp^16*Log[2] - 
          2220768*yp^17*Log[2] - 118188*yp^18*Log[2] + 20256*yp^19*Log[2] + 
          5700*yp^20*Log[2] - 3936*yp^21*Log[2] + 492*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (128*H[1, -1, 1, yp]*(513 - 4013*yp + (1500*I)*Pi*yp + 12727*yp^2 - 
          (2256*I)*Pi*yp^2 + 4514*yp^3 - (5688*I)*Pi*yp^3 - 45789*yp^4 - 
          (34128*I)*Pi*yp^4 + 129815*yp^5 - (174420*I)*Pi*yp^5 - 
          429451*yp^6 - (1675584*I)*Pi*yp^6 - 3226472*yp^7 + 
          (7647072*I)*Pi*yp^7 + 19368602*yp^8 - (19518528*I)*Pi*yp^8 + 
          81397654*yp^9 + (11143032*I)*Pi*yp^9 + 178225686*yp^10 - 
          (129764448*I)*Pi*yp^10 + 237661580*yp^11 - (37222992*I)*Pi*yp^11 + 
          178225686*yp^12 - (129764448*I)*Pi*yp^12 + 81397654*yp^13 + 
          (11143032*I)*Pi*yp^13 + 19368602*yp^14 - (19518528*I)*Pi*yp^14 - 
          3226472*yp^15 + (7647072*I)*Pi*yp^15 - 429451*yp^16 - 
          (1675584*I)*Pi*yp^16 + 129815*yp^17 - (174420*I)*Pi*yp^17 - 
          45789*yp^18 - (34128*I)*Pi*yp^18 + 4514*yp^19 - (5688*I)*Pi*yp^19 + 
          12727*yp^20 - (2256*I)*Pi*yp^20 - 4013*yp^21 + (1500*I)*Pi*yp^21 + 
          513*yp^22 + 540*Log[2] - 5232*yp*Log[2] + 4500*yp^2*Log[2] + 
          24960*yp^3*Log[2] - 25884*yp^4*Log[2] + 218448*yp^5*Log[2] + 
          595980*yp^6*Log[2] - 15384576*yp^7*Log[2] + 19547928*yp^8*Log[2] + 
          13690656*yp^9*Log[2] + 206369352*yp^10*Log[2] + 
          153906432*yp^11*Log[2] + 206369352*yp^12*Log[2] + 
          13690656*yp^13*Log[2] + 19547928*yp^14*Log[2] - 
          15384576*yp^15*Log[2] + 595980*yp^16*Log[2] + 218448*yp^17*Log[2] - 
          25884*yp^18*Log[2] + 24960*yp^19*Log[2] + 4500*yp^20*Log[2] - 
          5232*yp^21*Log[2] + 540*yp^22*Log[2]))/(3*(-1 + yp)^10*yp^2*
         (1 + yp)^8) - (64*H[1, -1, 0, yp]*(609 + (246*I)*Pi - 4289*yp - 
          (2748*I)*Pi*yp + 2027*yp^2 + (2874*I)*Pi*yp^2 + 25474*yp^3 + 
          (5592*I)*Pi*yp^3 - 68617*yp^4 - (44670*I)*Pi*yp^4 - 328877*yp^5 + 
          (304884*I)*Pi*yp^5 - 441819*yp^6 + (2432622*I)*Pi*yp^6 + 
          5647256*yp^7 - (4064736*I)*Pi*yp^7 - 60961046*yp^8 + 
          (59391228*I)*Pi*yp^8 - 294951314*yp^9 + (114943944*I)*Pi*yp^9 - 
          673582930*yp^10 + (372328164*I)*Pi*yp^10 - 890880052*yp^11 + 
          (343857168*I)*Pi*yp^11 - 673582930*yp^12 + (372328164*I)*Pi*yp^12 - 
          294951314*yp^13 + (114943944*I)*Pi*yp^13 - 60961046*yp^14 + 
          (59391228*I)*Pi*yp^14 + 5647256*yp^15 - (4064736*I)*Pi*yp^15 - 
          441819*yp^16 + (2432622*I)*Pi*yp^16 - 328877*yp^17 + 
          (304884*I)*Pi*yp^17 - 68617*yp^18 - (44670*I)*Pi*yp^18 + 
          25474*yp^19 + (5592*I)*Pi*yp^19 + 2027*yp^20 + (2874*I)*Pi*yp^20 - 
          4289*yp^21 - (2748*I)*Pi*yp^21 + 609*yp^22 + (246*I)*Pi*yp^22 + 
          588*Log[2] - 3288*yp*Log[2] + 4164*yp^2*Log[2] + 
          28368*yp^3*Log[2] + 5844*yp^4*Log[2] - 445176*yp^5*Log[2] + 
          182652*yp^6*Log[2] + 891840*yp^7*Log[2] - 157133448*yp^8*Log[2] - 
          509540400*yp^9*Log[2] - 1202014296*yp^10*Log[2] - 
          1397781792*yp^11*Log[2] - 1202014296*yp^12*Log[2] - 
          509540400*yp^13*Log[2] - 157133448*yp^14*Log[2] + 
          891840*yp^15*Log[2] + 182652*yp^16*Log[2] - 445176*yp^17*Log[2] + 
          5844*yp^18*Log[2] + 28368*yp^19*Log[2] + 4164*yp^20*Log[2] - 
          3288*yp^21*Log[2] + 588*yp^22*Log[2]))/(3*(-1 + yp)^10*yp^2*
         (1 + yp)^8) + (32*H[0, 0, yp]*(-295 + (495*I)*Pi + 2460*Pi^2 + 
          73890*yp + (38220*I)*Pi*yp - 8640*Pi^2*yp - 59630*yp^2 - 
          (177750*I)*Pi*yp^2 - 12000*Pi^2*yp^2 - 115470*yp^3 + 
          (229260*I)*Pi*yp^3 + 462720*Pi^2*yp^3 - 6578235*yp^4 + 
          (11685315*I)*Pi*yp^4 + 5716140*Pi^2*yp^4 + 56333512*yp^5 - 
          (118501680*I)*Pi*yp^5 - 4019520*Pi^2*yp^5 + 332734360*yp^6 - 
          (168787080*I)*Pi*yp^6 + 38027520*Pi^2*yp^6 + 2701008296*yp^7 + 
          (37208400*I)*Pi*yp^7 - 386550720*Pi^2*yp^7 + 7190458210*yp^8 + 
          (3267816270*I)*Pi*yp^8 - 533234760*Pi^2*yp^8 + 13126004732*yp^9 + 
          (7552129800*I)*Pi*yp^9 - 2047823040*Pi^2*yp^9 + 16733501100*yp^10 + 
          (10608570300*I)*Pi*yp^10 - 1631952960*Pi^2*yp^10 + 
          13126004732*yp^11 + (7552129800*I)*Pi*yp^11 - 2047823040*Pi^2*
           yp^11 + 7190458210*yp^12 + (3267816270*I)*Pi*yp^12 - 
          533234760*Pi^2*yp^12 + 2701008296*yp^13 + (37208400*I)*Pi*yp^13 - 
          386550720*Pi^2*yp^13 + 332734360*yp^14 - (168787080*I)*Pi*yp^14 + 
          38027520*Pi^2*yp^14 + 56333512*yp^15 - (118501680*I)*Pi*yp^15 - 
          4019520*Pi^2*yp^15 - 6578235*yp^16 + (11685315*I)*Pi*yp^16 + 
          5716140*Pi^2*yp^16 - 115470*yp^17 + (229260*I)*Pi*yp^17 + 
          462720*Pi^2*yp^17 - 59630*yp^18 - (177750*I)*Pi*yp^18 - 
          12000*Pi^2*yp^18 + 73890*yp^19 + (38220*I)*Pi*yp^19 - 
          8640*Pi^2*yp^19 - 295*yp^20 + (495*I)*Pi*yp^20 + 2460*Pi^2*yp^20 + 
          450*Log[2] + (2700*I)*Pi*Log[2] - 27600*yp*Log[2] - 
          (2880*I)*Pi*yp*Log[2] + 235980*yp^2*Log[2] - (35640*I)*Pi*yp^2*
           Log[2] - 659280*yp^3*Log[2] + (457920*I)*Pi*yp^3*Log[2] - 
          13266150*yp^4*Log[2] + (10351260*I)*Pi*yp^4*Log[2] + 
          120799680*yp^5*Log[2] - (92102400*I)*Pi*yp^5*Log[2] - 
          38471280*yp^6*Log[2] + (87585120*I)*Pi*yp^6*Log[2] - 
          2002793280*yp^7*Log[2] + (126132480*I)*Pi*yp^7*Log[2] - 
          9710328540*yp^8*Log[2] + (3980680920*I)*Pi*yp^8*Log[2] - 
          20090229600*yp^9*Log[2] + (5816568960*I)*Pi*yp^9*Log[2] - 
          26309597880*yp^10*Log[2] + (10339711920*I)*Pi*yp^10*Log[2] - 
          20090229600*yp^11*Log[2] + (5816568960*I)*Pi*yp^11*Log[2] - 
          9710328540*yp^12*Log[2] + (3980680920*I)*Pi*yp^12*Log[2] - 
          2002793280*yp^13*Log[2] + (126132480*I)*Pi*yp^13*Log[2] - 
          38471280*yp^14*Log[2] + (87585120*I)*Pi*yp^14*Log[2] + 
          120799680*yp^15*Log[2] - (92102400*I)*Pi*yp^15*Log[2] - 
          13266150*yp^16*Log[2] + (10351260*I)*Pi*yp^16*Log[2] - 
          659280*yp^17*Log[2] + (457920*I)*Pi*yp^17*Log[2] + 
          235980*yp^18*Log[2] - (35640*I)*Pi*yp^18*Log[2] - 
          27600*yp^19*Log[2] - (2880*I)*Pi*yp^19*Log[2] + 450*yp^20*Log[2] + 
          (2700*I)*Pi*yp^20*Log[2] - 195840*yp^3*Log[2]^2 + 
          276480*yp^4*Log[2]^2 + 96917760*yp^5*Log[2]^2 - 
          94371840*yp^6*Log[2]^2 - 1952881920*yp^7*Log[2]^2 - 
          9333504000*yp^8*Log[2]^2 - 17678810880*yp^9*Log[2]^2 - 
          24744591360*yp^10*Log[2]^2 - 17678810880*yp^11*Log[2]^2 - 
          9333504000*yp^12*Log[2]^2 - 1952881920*yp^13*Log[2]^2 - 
          94371840*yp^14*Log[2]^2 + 96917760*yp^15*Log[2]^2 + 
          276480*yp^16*Log[2]^2 - 195840*yp^17*Log[2]^2))/
        (45*(-1 + yp)^10*yp*(1 + yp)^8) + 
       (64*H[0, 1, yp]*(8915 + (12135*I)*Pi + 4020*Pi^2 - 4655*yp - 
          (78570*I)*Pi*yp - 16980*Pi^2*yp - 7060*yp^2 - (68250*I)*Pi*yp^2 + 
          3120*Pi^2*yp^2 + 306825*yp^3 + (705990*I)*Pi*yp^3 + 
          262380*Pi^2*yp^3 - 8110905*yp^4 + (9925755*I)*Pi*yp^4 - 
          873180*Pi^2*yp^4 + 15392276*yp^5 - (131029800*I)*Pi*yp^5 - 
          31485360*Pi^2*yp^5 + 353861040*yp^6 - (309026040*I)*Pi*yp^6 - 
          88751040*Pi^2*yp^6 + 2450203748*yp^7 - (1145869320*I)*Pi*yp^7 - 
          559441200*Pi^2*yp^7 + 7216773350*yp^8 - (609623010*I)*Pi*yp^8 - 
          297399000*Pi^2*yp^8 + 13604839726*yp^9 - (44934060*I)*Pi*yp^9 - 
          1941629880*Pi^2*yp^9 + 17016425160*yp^10 + (1062584100*I)*Pi*
           yp^10 - 326972640*Pi^2*yp^10 + 13604839726*yp^11 - 
          (44934060*I)*Pi*yp^11 - 1941629880*Pi^2*yp^11 + 7216773350*yp^12 - 
          (609623010*I)*Pi*yp^12 - 297399000*Pi^2*yp^12 + 2450203748*yp^13 - 
          (1145869320*I)*Pi*yp^13 - 559441200*Pi^2*yp^13 + 353861040*yp^14 - 
          (309026040*I)*Pi*yp^14 - 88751040*Pi^2*yp^14 + 15392276*yp^15 - 
          (131029800*I)*Pi*yp^15 - 31485360*Pi^2*yp^15 - 8110905*yp^16 + 
          (9925755*I)*Pi*yp^16 - 873180*Pi^2*yp^16 + 306825*yp^17 + 
          (705990*I)*Pi*yp^17 + 262380*Pi^2*yp^17 - 7060*yp^18 - 
          (68250*I)*Pi*yp^18 + 3120*Pi^2*yp^18 - 4655*yp^19 - 
          (78570*I)*Pi*yp^19 - 16980*Pi^2*yp^19 + 8915*yp^20 + 
          (12135*I)*Pi*yp^20 + 4020*Pi^2*yp^20 + 18090*Log[2] + 
          (4500*I)*Pi*Log[2] - 135000*yp*Log[2] + (360*I)*Pi*yp*Log[2] + 
          334860*yp^2*Log[2] + (3240*I)*Pi*yp^2*Log[2] + 437160*yp^3*Log[2] + 
          (366120*I)*Pi*yp^3*Log[2] - 19368990*yp^4*Log[2] - 
          (690300*I)*Pi*yp^4*Log[2] + 118387680*yp^5*Log[2] - 
          (107267040*I)*Pi*yp^5*Log[2] + 397810320*yp^6*Log[2] - 
          (170883360*I)*Pi*yp^6*Log[2] + 1594898400*yp^7*Log[2] - 
          (1281771360*I)*Pi*yp^7*Log[2] + 2325601140*yp^8*Log[2] + 
          (223620840*I)*Pi*yp^8*Log[2] + 3476862960*yp^9*Log[2] - 
          (3518663760*I)*Pi*yp^9*Log[2] + 3084674760*yp^10*Log[2] + 
          (1405839600*I)*Pi*yp^10*Log[2] + 3476862960*yp^11*Log[2] - 
          (3518663760*I)*Pi*yp^11*Log[2] + 2325601140*yp^12*Log[2] + 
          (223620840*I)*Pi*yp^12*Log[2] + 1594898400*yp^13*Log[2] - 
          (1281771360*I)*Pi*yp^13*Log[2] + 397810320*yp^14*Log[2] - 
          (170883360*I)*Pi*yp^14*Log[2] + 118387680*yp^15*Log[2] - 
          (107267040*I)*Pi*yp^15*Log[2] - 19368990*yp^16*Log[2] - 
          (690300*I)*Pi*yp^16*Log[2] + 437160*yp^17*Log[2] + 
          (366120*I)*Pi*yp^17*Log[2] + 334860*yp^18*Log[2] + 
          (3240*I)*Pi*yp^18*Log[2] - 135000*yp^19*Log[2] + 
          (360*I)*Pi*yp^19*Log[2] + 18090*yp^20*Log[2] + (4500*I)*Pi*yp^20*
           Log[2] + 720*Log[2]^2 - 15120*yp*Log[2]^2 - 21600*yp^2*Log[2]^2 + 
          215280*yp^3*Log[2]^2 - 831600*yp^4*Log[2]^2 + 
          91494720*yp^5*Log[2]^2 + 112659840*yp^6*Log[2]^2 + 
          877481280*yp^7*Log[2]^2 + 70319520*yp^8*Log[2]^2 + 
          2428210080*yp^9*Log[2]^2 - 364253760*yp^10*Log[2]^2 + 
          2428210080*yp^11*Log[2]^2 + 70319520*yp^12*Log[2]^2 + 
          877481280*yp^13*Log[2]^2 + 112659840*yp^14*Log[2]^2 + 
          91494720*yp^15*Log[2]^2 - 831600*yp^16*Log[2]^2 + 
          215280*yp^17*Log[2]^2 - 21600*yp^18*Log[2]^2 - 
          15120*yp^19*Log[2]^2 + 720*yp^20*Log[2]^2))/(45*(-1 + yp)^10*yp*
         (1 + yp)^8) + (64*H[0, -1, yp]*(9210 + (11640*I)*Pi + 1560*Pi^2 - 
          78545*yp - (116790*I)*Pi*yp - 8340*Pi^2*yp + 52570*yp^2 + 
          (109500*I)*Pi*yp^2 + 15120*Pi^2*yp^2 + 422295*yp^3 + 
          (476730*I)*Pi*yp^3 - 200340*Pi^2*yp^3 - 1532670*yp^4 - 
          (1759560*I)*Pi*yp^4 - 6589320*Pi^2*yp^4 - 40941236*yp^5 - 
          (12528120*I)*Pi*yp^5 - 27465840*Pi^2*yp^5 + 21126680*yp^6 - 
          (140238960*I)*Pi*yp^6 - 126778560*Pi^2*yp^6 - 250804548*yp^7 - 
          (1183077720*I)*Pi*yp^7 - 172890480*Pi^2*yp^7 + 26315140*yp^8 - 
          (3877439280*I)*Pi*yp^8 + 235835760*Pi^2*yp^8 + 478834994*yp^9 - 
          (7597063860*I)*Pi*yp^9 + 106193160*Pi^2*yp^9 + 282924060*yp^10 - 
          (9545986200*I)*Pi*yp^10 + 1304980320*Pi^2*yp^10 + 478834994*yp^11 - 
          (7597063860*I)*Pi*yp^11 + 106193160*Pi^2*yp^11 + 26315140*yp^12 - 
          (3877439280*I)*Pi*yp^12 + 235835760*Pi^2*yp^12 - 250804548*yp^13 - 
          (1183077720*I)*Pi*yp^13 - 172890480*Pi^2*yp^13 + 21126680*yp^14 - 
          (140238960*I)*Pi*yp^14 - 126778560*Pi^2*yp^14 - 40941236*yp^15 - 
          (12528120*I)*Pi*yp^15 - 27465840*Pi^2*yp^15 - 1532670*yp^16 - 
          (1759560*I)*Pi*yp^16 - 6589320*Pi^2*yp^16 + 422295*yp^17 + 
          (476730*I)*Pi*yp^17 - 200340*Pi^2*yp^17 + 52570*yp^18 + 
          (109500*I)*Pi*yp^18 + 15120*Pi^2*yp^18 - 78545*yp^19 - 
          (116790*I)*Pi*yp^19 - 8340*Pi^2*yp^19 + 9210*yp^20 + 
          (11640*I)*Pi*yp^20 + 1560*Pi^2*yp^20 + 17640*Log[2] + 
          (1800*I)*Pi*Log[2] - 107400*yp*Log[2] + (3240*I)*Pi*yp*Log[2] + 
          98880*yp^2*Log[2] + (38880*I)*Pi*yp^2*Log[2] + 
          1096440*yp^3*Log[2] - (91800*I)*Pi*yp^3*Log[2] - 
          6102840*yp^4*Log[2] - (11041560*I)*Pi*yp^4*Log[2] - 
          2412000*yp^5*Log[2] - (15164640*I)*Pi*yp^5*Log[2] + 
          436281600*yp^6*Log[2] - (258468480*I)*Pi*yp^6*Log[2] + 
          3597691680*yp^7*Log[2] - (1407903840*I)*Pi*yp^7*Log[2] + 
          12035929680*yp^8*Log[2] - (3757060080*I)*Pi*yp^8*Log[2] + 
          23567092560*yp^9*Log[2] - (9335232720*I)*Pi*yp^9*Log[2] + 
          29394272640*yp^10*Log[2] - (8933872320*I)*Pi*yp^10*Log[2] + 
          23567092560*yp^11*Log[2] - (9335232720*I)*Pi*yp^11*Log[2] + 
          12035929680*yp^12*Log[2] - (3757060080*I)*Pi*yp^12*Log[2] + 
          3597691680*yp^13*Log[2] - (1407903840*I)*Pi*yp^13*Log[2] + 
          436281600*yp^14*Log[2] - (258468480*I)*Pi*yp^14*Log[2] - 
          2412000*yp^15*Log[2] - (15164640*I)*Pi*yp^15*Log[2] - 
          6102840*yp^16*Log[2] - (11041560*I)*Pi*yp^16*Log[2] + 
          1096440*yp^17*Log[2] - (91800*I)*Pi*yp^17*Log[2] + 
          98880*yp^18*Log[2] + (38880*I)*Pi*yp^18*Log[2] - 
          107400*yp^19*Log[2] + (3240*I)*Pi*yp^19*Log[2] + 
          17640*yp^20*Log[2] + (1800*I)*Pi*yp^20*Log[2] + 720*Log[2]^2 - 
          15120*yp*Log[2]^2 - 21600*yp^2*Log[2]^2 + 411120*yp^3*Log[2]^2 - 
          1108080*yp^4*Log[2]^2 - 5423040*yp^5*Log[2]^2 + 
          207031680*yp^6*Log[2]^2 + 2830363200*yp^7*Log[2]^2 + 
          9403823520*yp^8*Log[2]^2 + 20107020960*yp^9*Log[2]^2 + 
          24380337600*yp^10*Log[2]^2 + 20107020960*yp^11*Log[2]^2 + 
          9403823520*yp^12*Log[2]^2 + 2830363200*yp^13*Log[2]^2 + 
          207031680*yp^14*Log[2]^2 - 5423040*yp^15*Log[2]^2 - 
          1108080*yp^16*Log[2]^2 + 411120*yp^17*Log[2]^2 - 
          21600*yp^18*Log[2]^2 - 15120*yp^19*Log[2]^2 + 720*yp^20*Log[2]^2))/
        (45*(-1 + yp)^10*yp*(1 + yp)^8) - 
       (32*H[-1, -1, yp]*(585 + (12510*I)*Pi + 1110*Pi^2 + 28921*yp - 
          (30510*I)*Pi*yp - 52800*Pi^2*yp - 192856*yp^2 - 
          (270240*I)*Pi*yp^2 + 174300*Pi^2*yp^2 + 229009*yp^3 + 
          (1046850*I)*Pi*yp^3 - 54240*Pi^2*yp^3 + 1248325*yp^4 + 
          (184230*I)*Pi*yp^4 - 627810*Pi^2*yp^4 + 9765012*yp^5 + 
          (1482600*I)*Pi*yp^5 - 14412000*Pi^2*yp^5 - 115606784*yp^6 - 
          (42144960*I)*Pi*yp^6 + 10685520*Pi^2*yp^6 + 851914020*yp^7 - 
          (520990200*I)*Pi*yp^7 - 439074720*Pi^2*yp^7 - 1665162766*yp^8 - 
          (1587479940*I)*Pi*yp^8 + 780930060*Pi^2*yp^8 + 3214926526*yp^9 - 
          (2760930180*I)*Pi*yp^9 - 969848160*Pi^2*yp^9 - 3980883024*yp^10 - 
          (3299446080*I)*Pi*yp^10 + 2428476840*Pi^2*yp^10 + 
          3214926526*yp^11 - (2760930180*I)*Pi*yp^11 - 969848160*Pi^2*yp^11 - 
          1665162766*yp^12 - (1587479940*I)*Pi*yp^12 + 780930060*Pi^2*yp^12 + 
          851914020*yp^13 - (520990200*I)*Pi*yp^13 - 439074720*Pi^2*yp^13 - 
          115606784*yp^14 - (42144960*I)*Pi*yp^14 + 10685520*Pi^2*yp^14 + 
          9765012*yp^15 + (1482600*I)*Pi*yp^15 - 14412000*Pi^2*yp^15 + 
          1248325*yp^16 + (184230*I)*Pi*yp^16 - 627810*Pi^2*yp^16 + 
          229009*yp^17 + (1046850*I)*Pi*yp^17 - 54240*Pi^2*yp^17 - 
          192856*yp^18 - (270240*I)*Pi*yp^18 + 174300*Pi^2*yp^18 + 
          28921*yp^19 - (30510*I)*Pi*yp^19 - 52800*Pi^2*yp^19 + 585*yp^20 + 
          (12510*I)*Pi*yp^20 + 1110*Pi^2*yp^20 + 36540*Log[2] + 
          (14760*I)*Pi*Log[2] - 259860*yp*Log[2] - (187200*I)*Pi*yp*Log[2] + 
          175200*yp^2*Log[2] + (545040*I)*Pi*yp^2*Log[2] + 
          1833420*yp^3*Log[2] - (411840*I)*Pi*yp^3*Log[2] - 
          3573300*yp^4*Log[2] - (2768760*I)*Pi*yp^4*Log[2] - 
          38830800*yp^5*Log[2] - (19923840*I)*Pi*yp^5*Log[2] + 
          45077760*yp^6*Log[2] + (127915200*I)*Pi*yp^6*Log[2] + 
          2032637040*yp^7*Log[2] - (1513664640*I)*Pi*yp^7*Log[2] + 
          6622752120*yp^8*Log[2] + (831272400*I)*Pi*yp^8*Log[2] + 
          15168498600*yp^9*Log[2] - (8280483840*I)*Pi*yp^9*Log[2] + 
          16893645120*yp^10*Log[2] + (728454240*I)*Pi*yp^10*Log[2] + 
          15168498600*yp^11*Log[2] - (8280483840*I)*Pi*yp^11*Log[2] + 
          6622752120*yp^12*Log[2] + (831272400*I)*Pi*yp^12*Log[2] + 
          2032637040*yp^13*Log[2] - (1513664640*I)*Pi*yp^13*Log[2] + 
          45077760*yp^14*Log[2] + (127915200*I)*Pi*yp^14*Log[2] - 
          38830800*yp^15*Log[2] - (19923840*I)*Pi*yp^15*Log[2] - 
          3573300*yp^16*Log[2] - (2768760*I)*Pi*yp^16*Log[2] + 
          1833420*yp^17*Log[2] - (411840*I)*Pi*yp^17*Log[2] + 
          175200*yp^18*Log[2] + (545040*I)*Pi*yp^18*Log[2] - 
          259860*yp^19*Log[2] - (187200*I)*Pi*yp^19*Log[2] + 
          36540*yp^20*Log[2] + (14760*I)*Pi*yp^20*Log[2] + 17640*Log[2]^2 - 
          131040*yp*Log[2]^2 + 308880*yp^2*Log[2]^2 + 277920*yp^3*Log[2]^2 + 
          955080*yp^4*Log[2]^2 - 19975680*yp^5*Log[2]^2 + 
          22783680*yp^6*Log[2]^2 + 829290240*yp^7*Log[2]^2 + 
          4926085200*yp^8*Log[2]^2 + 11647621440*yp^9*Log[2]^2 + 
          16146326880*yp^10*Log[2]^2 + 11647621440*yp^11*Log[2]^2 + 
          4926085200*yp^12*Log[2]^2 + 829290240*yp^13*Log[2]^2 + 
          22783680*yp^14*Log[2]^2 - 19975680*yp^15*Log[2]^2 + 
          955080*yp^16*Log[2]^2 + 277920*yp^17*Log[2]^2 + 
          308880*yp^18*Log[2]^2 - 131040*yp^19*Log[2]^2 + 
          17640*yp^20*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
       (32*H[-1, 0, yp]*((-3375*I)*Pi + 105*Pi^2 - 18420*yp - 
          (23805*I)*Pi*yp + 5040*Pi^2*yp + 157090*yp^2 + (219735*I)*Pi*yp^2 - 
          79245*Pi^2*yp^2 - 105140*yp^3 - (7710*I)*Pi*yp^3 + 600*Pi^2*yp^3 - 
          844590*yp^4 + (293955*I)*Pi*yp^4 + 1325535*Pi^2*yp^4 + 
          3065340*yp^5 + (3459975*I)*Pi*yp^5 + 18661680*Pi^2*yp^5 + 
          81882472*yp^6 - (73183995*I)*Pi*yp^6 + 42019725*Pi^2*yp^6 - 
          42253360*yp^7 + (265297560*I)*Pi*yp^7 + 302055840*Pi^2*yp^7 + 
          501609096*yp^8 + (1452551610*I)*Pi*yp^8 - 190729350*Pi^2*yp^8 - 
          52630280*yp^9 + (6199104630*I)*Pi*yp^9 + 238820640*Pi^2*yp^9 - 
          957669988*yp^10 + (12665797590*I)*Pi*yp^10 - 1661330370*Pi^2*
           yp^10 - 565848120*yp^11 + (15155689740*I)*Pi*yp^11 - 
          584313840*Pi^2*yp^11 - 957669988*yp^12 + (12665797590*I)*Pi*yp^12 - 
          1661330370*Pi^2*yp^12 - 52630280*yp^13 + (6199104630*I)*Pi*yp^13 + 
          238820640*Pi^2*yp^13 + 501609096*yp^14 + (1452551610*I)*Pi*yp^14 - 
          190729350*Pi^2*yp^14 - 42253360*yp^15 + (265297560*I)*Pi*yp^15 + 
          302055840*Pi^2*yp^15 + 81882472*yp^16 - (73183995*I)*Pi*yp^16 + 
          42019725*Pi^2*yp^16 + 3065340*yp^17 + (3459975*I)*Pi*yp^17 + 
          18661680*Pi^2*yp^17 - 844590*yp^18 + (293955*I)*Pi*yp^18 + 
          1325535*Pi^2*yp^18 - 105140*yp^19 - (7710*I)*Pi*yp^19 + 
          600*Pi^2*yp^19 + 157090*yp^20 + (219735*I)*Pi*yp^20 - 
          79245*Pi^2*yp^20 - 18420*yp^21 - (23805*I)*Pi*yp^21 + 
          5040*Pi^2*yp^21 - (3375*I)*Pi*yp^22 + 105*Pi^2*yp^22 - 
          5760*Log[2] - (5940*I)*Pi*Log[2] + 61650*yp*Log[2] + 
          (68760*I)*Pi*yp*Log[2] - 91680*yp^2*Log[2] - (192780*I)*Pi*yp^2*
           Log[2] - 515700*yp^3*Log[2] - (229680*I)*Pi*yp^3*Log[2] - 
          886560*yp^4*Log[2] + (3773700*I)*Pi*yp^4*Log[2] + 
          12435690*yp^5*Log[2] + (53574840*I)*Pi*yp^5*Log[2] + 
          84345600*yp^6*Log[2] + (48190140*I)*Pi*yp^6*Log[2] - 
          937864560*yp^7*Log[2] + (819172800*I)*Pi*yp^7*Log[2] - 
          5721755520*yp^8*Log[2] - (412921800*I)*Pi*yp^8*Log[2] - 
          18770014140*yp^9*Log[2] + (1527914160*I)*Pi*yp^9*Log[2] - 
          35570642880*yp^10*Log[2] - (1148792760*I)*Pi*yp^10*Log[2] - 
          43026279480*yp^11*Log[2] + (1238796000*I)*Pi*yp^11*Log[2] - 
          35570642880*yp^12*Log[2] - (1148792760*I)*Pi*yp^12*Log[2] - 
          18770014140*yp^13*Log[2] + (1527914160*I)*Pi*yp^13*Log[2] - 
          5721755520*yp^14*Log[2] - (412921800*I)*Pi*yp^14*Log[2] - 
          937864560*yp^15*Log[2] + (819172800*I)*Pi*yp^15*Log[2] + 
          84345600*yp^16*Log[2] + (48190140*I)*Pi*yp^16*Log[2] + 
          12435690*yp^17*Log[2] + (53574840*I)*Pi*yp^17*Log[2] - 
          886560*yp^18*Log[2] + (3773700*I)*Pi*yp^18*Log[2] - 
          515700*yp^19*Log[2] - (229680*I)*Pi*yp^19*Log[2] - 
          91680*yp^20*Log[2] - (192780*I)*Pi*yp^20*Log[2] + 
          61650*yp^21*Log[2] + (68760*I)*Pi*yp^21*Log[2] - 
          5760*yp^22*Log[2] - (5940*I)*Pi*yp^22*Log[2] - 1440*Log[2]^2 - 
          11160*yp*Log[2]^2 + 53280*yp^2*Log[2]^2 - 78480*yp^3*Log[2]^2 - 
          2682720*yp^4*Log[2]^2 - 24417720*yp^5*Log[2]^2 - 
          41156640*yp^6*Log[2]^2 - 588646080*yp^7*Log[2]^2 - 
          2167156800*yp^8*Log[2]^2 - 8548202160*yp^9*Log[2]^2 - 
          15153474240*yp^10*Log[2]^2 - 20935974240*yp^11*Log[2]^2 - 
          15153474240*yp^12*Log[2]^2 - 8548202160*yp^13*Log[2]^2 - 
          2167156800*yp^14*Log[2]^2 - 588646080*yp^15*Log[2]^2 - 
          41156640*yp^16*Log[2]^2 - 24417720*yp^17*Log[2]^2 - 
          2682720*yp^18*Log[2]^2 - 78480*yp^19*Log[2]^2 + 
          53280*yp^20*Log[2]^2 - 11160*yp^21*Log[2]^2 - 1440*yp^22*Log[2]^2))/
        (45*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (32*H[1, 0, yp]*((-3375*I)*Pi + 105*Pi^2 - 17830*yp - 
          (24795*I)*Pi*yp + 120*Pi^2*yp + 9310*yp^2 + (143295*I)*Pi*yp^2 - 
          61965*Pi^2*yp^2 + 14120*yp^3 + (347790*I)*Pi*yp^3 + 
          24600*Pi^2*yp^3 - 613650*yp^4 - (164565*I)*Pi*yp^4 + 
          400095*Pi^2*yp^4 + 16221810*yp^5 - (19910655*I)*Pi*yp^5 + 
          7229400*Pi^2*yp^5 - 30784552*yp^6 + (163819365*I)*Pi*yp^6 + 
          50058765*Pi^2*yp^6 - 707722080*yp^7 + (602871720*I)*Pi*yp^7 + 
          226000800*Pi^2*yp^7 - 4900407496*yp^8 + (1378134810*I)*Pi*yp^8 + 
          582372090*Pi^2*yp^8 - 14433546700*yp^9 - (336527910*I)*Pi*yp^9 + 
          1305290160*Pi^2*yp^9 - 27209679452*yp^10 - (2438462010*I)*Pi*
           yp^10 + 2434315710*Pi^2*yp^10 - 34032850320*yp^11 - 
          (6061450860*I)*Pi*yp^11 + 2679592080*Pi^2*yp^11 - 
          27209679452*yp^12 - (2438462010*I)*Pi*yp^12 + 2434315710*Pi^2*
           yp^12 - 14433546700*yp^13 - (336527910*I)*Pi*yp^13 + 
          1305290160*Pi^2*yp^13 - 4900407496*yp^14 + (1378134810*I)*Pi*
           yp^14 + 582372090*Pi^2*yp^14 - 707722080*yp^15 + 
          (602871720*I)*Pi*yp^15 + 226000800*Pi^2*yp^15 - 30784552*yp^16 + 
          (163819365*I)*Pi*yp^16 + 50058765*Pi^2*yp^16 + 16221810*yp^17 - 
          (19910655*I)*Pi*yp^17 + 7229400*Pi^2*yp^17 - 613650*yp^18 - 
          (164565*I)*Pi*yp^18 + 400095*Pi^2*yp^18 + 14120*yp^19 + 
          (347790*I)*Pi*yp^19 + 24600*Pi^2*yp^19 + 9310*yp^20 + 
          (143295*I)*Pi*yp^20 - 61965*Pi^2*yp^20 - 17830*yp^21 - 
          (24795*I)*Pi*yp^21 + 120*Pi^2*yp^21 - (3375*I)*Pi*yp^22 + 
          105*Pi^2*yp^22 - 5760*Log[2] - (5940*I)*Pi*Log[2] + 
          60750*yp*Log[2] + (63360*I)*Pi*yp*Log[2] - 36480*yp^2*Log[2] - 
          (187020*I)*Pi*yp^2*Log[2] - 987660*yp^3*Log[2] - 
          (158400*I)*Pi*yp^3*Log[2] + 432000*yp^4*Log[2] + 
          (2857860*I)*Pi*yp^4*Log[2] + 38967990*yp^5*Log[2] + 
          (32872320*I)*Pi*yp^5*Log[2] - 157253760*yp^6*Log[2] + 
          (232394940*I)*Pi*yp^6*Log[2] - 860922000*yp^7*Log[2] + 
          (644002560*I)*Pi*yp^7*Log[2] - 1716168960*yp^8*Log[2] - 
          (665186760*I)*Pi*yp^8*Log[2] + 650642940*yp^9*Log[2] - 
          (6433447680*I)*Pi*yp^9*Log[2] + 4609816320*yp^10*Log[2] - 
          (12781930680*I)*Pi*yp^10*Log[2] + 9592916280*yp^11*Log[2] - 
          (19440627840*I)*Pi*yp^11*Log[2] + 4609816320*yp^12*Log[2] - 
          (12781930680*I)*Pi*yp^12*Log[2] + 650642940*yp^13*Log[2] - 
          (6433447680*I)*Pi*yp^13*Log[2] - 1716168960*yp^14*Log[2] - 
          (665186760*I)*Pi*yp^14*Log[2] - 860922000*yp^15*Log[2] + 
          (644002560*I)*Pi*yp^15*Log[2] - 157253760*yp^16*Log[2] + 
          (232394940*I)*Pi*yp^16*Log[2] + 38967990*yp^17*Log[2] + 
          (32872320*I)*Pi*yp^17*Log[2] + 432000*yp^18*Log[2] + 
          (2857860*I)*Pi*yp^18*Log[2] - 987660*yp^19*Log[2] - 
          (158400*I)*Pi*yp^19*Log[2] - 36480*yp^20*Log[2] - 
          (187020*I)*Pi*yp^20*Log[2] + 60750*yp^21*Log[2] + 
          (63360*I)*Pi*yp^21*Log[2] - 5760*yp^22*Log[2] - 
          (5940*I)*Pi*yp^22*Log[2] - 1440*Log[2]^2 - 11160*yp*Log[2]^2 + 
          53280*yp^2*Log[2]^2 - 78480*yp^3*Log[2]^2 - 2291040*yp^4*Log[2]^2 - 
          24970680*yp^5*Log[2]^2 - 234992160*yp^6*Log[2]^2 - 
          399902400*yp^7*Log[2]^2 + 1738607040*yp^8*Log[2]^2 + 
          10118805840*yp^9*Log[2]^2 + 20204147520*yp^10*Log[2]^2 + 
          28553208480*yp^11*Log[2]^2 + 20204147520*yp^12*Log[2]^2 + 
          10118805840*yp^13*Log[2]^2 + 1738607040*yp^14*Log[2]^2 - 
          399902400*yp^15*Log[2]^2 - 234992160*yp^16*Log[2]^2 - 
          24970680*yp^17*Log[2]^2 - 2291040*yp^18*Log[2]^2 - 
          78480*yp^19*Log[2]^2 + 53280*yp^20*Log[2]^2 - 
          11160*yp^21*Log[2]^2 - 1440*yp^22*Log[2]^2))/(45*(-1 + yp)^10*yp^2*
         (1 + yp)^8) - (32*H[1, 1, yp]*(585 + (5760*I)*Pi + 1320*Pi^2 - 
          42409*yp - (101640*I)*Pi*yp - 56580*Pi^2*yp + 198371*yp^2 + 
          (435000*I)*Pi*yp^2 - 20760*Pi^2*yp^2 - 309822*yp^3 + 
          (733440*I)*Pi*yp^3 + 230280*Pi^2*yp^3 - 1402993*yp^4 - 
          (228360*I)*Pi*yp^4 + 1039560*Pi^2*yp^4 + 51064971*yp^5 - 
          (29885160*I)*Pi*yp^5 + 25094220*Pi^2*yp^5 + 7367405*yp^6 + 
          (338755680*I)*Pi*yp^6 + 191214600*Pi^2*yp^6 - 869485416*yp^7 + 
          (1162901760*I)*Pi*yp^7 + 527000160*Pi^2*yp^7 - 8874538310*yp^8 + 
          (4816975200*I)*Pi*yp^8 + 1769772240*Pi^2*yp^8 - 28235838946*yp^9 + 
          (8379821040*I)*Pi*yp^9 + 1820174520*Pi^2*yp^9 - 55550891618*yp^10 + 
          (15102545040*I)*Pi*yp^10 + 5713569360*Pi^2*yp^10 - 
          70729309876*yp^11 + (13940290560*I)*Pi*yp^11 + 
          3056520240*Pi^2*yp^11 - 55550891618*yp^12 + (15102545040*I)*Pi*
           yp^12 + 5713569360*Pi^2*yp^12 - 28235838946*yp^13 + 
          (8379821040*I)*Pi*yp^13 + 1820174520*Pi^2*yp^13 - 
          8874538310*yp^14 + (4816975200*I)*Pi*yp^14 + 1769772240*Pi^2*
           yp^14 - 869485416*yp^15 + (1162901760*I)*Pi*yp^15 + 
          527000160*Pi^2*yp^15 + 7367405*yp^16 + (338755680*I)*Pi*yp^16 + 
          191214600*Pi^2*yp^16 + 51064971*yp^17 - (29885160*I)*Pi*yp^17 + 
          25094220*Pi^2*yp^17 - 1402993*yp^18 - (228360*I)*Pi*yp^18 + 
          1039560*Pi^2*yp^18 - 309822*yp^19 + (733440*I)*Pi*yp^19 + 
          230280*Pi^2*yp^19 + 198371*yp^20 + (435000*I)*Pi*yp^20 - 
          20760*Pi^2*yp^20 - 42409*yp^21 - (101640*I)*Pi*yp^21 - 
          56580*Pi^2*yp^21 + 585*yp^22 + (5760*I)*Pi*yp^22 + 
          1320*Pi^2*yp^22 + 25020*Log[2] + (2880*I)*Pi*Log[2] - 
          135840*yp*Log[2] - (38160*I)*Pi*yp*Log[2] + 48660*yp^2*Log[2] - 
          (201600*I)*Pi*yp^2*Log[2] - 446880*yp^3*Log[2] + 
          (18720*I)*Pi*yp^3*Log[2] - 3253020*yp^4*Log[2] + 
          (3035520*I)*Pi*yp^4*Log[2] + 58203360*yp^5*Log[2] + 
          (84037680*I)*Pi*yp^5*Log[2] - 341016660*yp^6*Log[2] + 
          (610747200*I)*Pi*yp^6*Log[2] - 1383008640*yp^7*Log[2] + 
          (1044120960*I)*Pi*yp^7*Log[2] - 7090000680*yp^8*Log[2] + 
          (2233100160*I)*Pi*yp^8*Log[2] - 16395792960*yp^9*Log[2] - 
          (5970258720*I)*Pi*yp^9*Log[2] - 31195343160*yp^10*Log[2] - 
          (3224171520*I)*Pi*yp^10*Log[2] - 34266970560*yp^11*Log[2] - 
          (18249825600*I)*Pi*yp^11*Log[2] - 31195343160*yp^12*Log[2] - 
          (3224171520*I)*Pi*yp^12*Log[2] - 16395792960*yp^13*Log[2] - 
          (5970258720*I)*Pi*yp^13*Log[2] - 7090000680*yp^14*Log[2] + 
          (2233100160*I)*Pi*yp^14*Log[2] - 1383008640*yp^15*Log[2] + 
          (1044120960*I)*Pi*yp^15*Log[2] - 341016660*yp^16*Log[2] + 
          (610747200*I)*Pi*yp^16*Log[2] + 58203360*yp^17*Log[2] + 
          (84037680*I)*Pi*yp^17*Log[2] - 3253020*yp^18*Log[2] + 
          (3035520*I)*Pi*yp^18*Log[2] - 446880*yp^19*Log[2] + 
          (18720*I)*Pi*yp^19*Log[2] + 48660*yp^20*Log[2] - 
          (201600*I)*Pi*yp^20*Log[2] - 135840*yp^21*Log[2] - 
          (38160*I)*Pi*yp^21*Log[2] + 25020*yp^22*Log[2] + 
          (2880*I)*Pi*yp^22*Log[2] + 14760*Log[2]^2 - 120960*yp*Log[2]^2 + 
          231480*yp^2*Log[2]^2 + 694080*yp^3*Log[2]^2 - 
          4406760*yp^4*Log[2]^2 - 63296640*yp^5*Log[2]^2 - 
          464504760*yp^6*Log[2]^2 - 773049600*yp^7*Log[2]^2 - 
          1236789360*yp^8*Log[2]^2 + 4951399680*yp^9*Log[2]^2 + 
          4347866160*yp^10*Log[2]^2 + 15172963200*yp^11*Log[2]^2 + 
          4347866160*yp^12*Log[2]^2 + 4951399680*yp^13*Log[2]^2 - 
          1236789360*yp^14*Log[2]^2 - 773049600*yp^15*Log[2]^2 - 
          464504760*yp^16*Log[2]^2 - 63296640*yp^17*Log[2]^2 - 
          4406760*yp^18*Log[2]^2 + 694080*yp^19*Log[2]^2 + 
          231480*yp^20*Log[2]^2 - 120960*yp^21*Log[2]^2 + 
          14760*yp^22*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (32*H[-1, 1, yp]*(585 + (5760*I)*Pi + 1320*Pi^2 - 6749*yp - 
          (53100*I)*Pi*yp - 40500*Pi^2*yp + 179751*yp^2 + 
          (120720*I)*Pi*yp^2 - 88680*Pi^2*yp^2 - 338062*yp^3 + 
          (460440*I)*Pi*yp^3 + 242760*Pi^2*yp^3 - 175693*yp^4 + 
          (2595600*I)*Pi*yp^4 + 2089080*Pi^2*yp^4 + 18621351*yp^5 + 
          (9817860*I)*Pi*yp^5 + 21601500*Pi^2*yp^5 + 68936509*yp^6 - 
          (185363520*I)*Pi*yp^6 + 65273160*Pi^2*yp^6 + 545958744*yp^7 - 
          (73202400*I)*Pi*yp^7 + 171996000*Pi^2*yp^7 + 926276682*yp^8 + 
          (233497920*I)*Pi*yp^8 - 467992560*Pi^2*yp^8 + 631254454*yp^9 + 
          (5941329000*I)*Pi*yp^9 + 630578520*Pi^2*yp^9 - 1131532714*yp^10 + 
          (14922808800*I)*Pi*yp^10 - 2052950160*Pi^2*yp^10 - 
          2663609236*yp^11 + (18190626960*I)*Pi*yp^11 + 1748629680*Pi^2*
           yp^11 - 1131532714*yp^12 + (14922808800*I)*Pi*yp^12 - 
          2052950160*Pi^2*yp^12 + 631254454*yp^13 + (5941329000*I)*Pi*yp^13 + 
          630578520*Pi^2*yp^13 + 926276682*yp^14 + (233497920*I)*Pi*yp^14 - 
          467992560*Pi^2*yp^14 + 545958744*yp^15 - (73202400*I)*Pi*yp^15 + 
          171996000*Pi^2*yp^15 + 68936509*yp^16 - (185363520*I)*Pi*yp^16 + 
          65273160*Pi^2*yp^16 + 18621351*yp^17 + (9817860*I)*Pi*yp^17 + 
          21601500*Pi^2*yp^17 - 175693*yp^18 + (2595600*I)*Pi*yp^18 + 
          2089080*Pi^2*yp^18 - 338062*yp^19 + (460440*I)*Pi*yp^19 + 
          242760*Pi^2*yp^19 + 179751*yp^20 + (120720*I)*Pi*yp^20 - 
          88680*Pi^2*yp^20 - 6749*yp^21 - (53100*I)*Pi*yp^21 - 
          40500*Pi^2*yp^21 + 585*yp^22 + (5760*I)*Pi*yp^22 + 
          1320*Pi^2*yp^22 + 25020*Log[2] + (2880*I)*Pi*Log[2] - 
          63480*yp*Log[2] - (20160*I)*Pi*yp*Log[2] - 491340*yp^2*Log[2] - 
          (200160*I)*Pi*yp^2*Log[2] + 892560*yp^3*Log[2] + 
          (31680*I)*Pi*yp^3*Log[2] - 1504380*yp^4*Log[2] + 
          (4500000*I)*Pi*yp^4*Log[2] - 19272600*yp^5*Log[2] + 
          (81276480*I)*Pi*yp^5*Log[2] + 132534060*yp^6*Log[2] + 
          (181679040*I)*Pi*yp^6*Log[2] + 208232640*yp^7*Log[2] + 
          (360587520*I)*Pi*yp^7*Log[2] - 710407080*yp^8*Log[2] - 
          (2893985280*I)*Pi*yp^8*Log[2] - 7093388400*yp^9*Log[2] - 
          (5075775360*I)*Pi*yp^9*Log[2] - 17287891320*yp^10*Log[2] - 
          (17298826560*I)*Pi*yp^10*Log[2] - 21928271520*yp^11*Log[2] - 
          (12626467200*I)*Pi*yp^11*Log[2] - 17287891320*yp^12*Log[2] - 
          (17298826560*I)*Pi*yp^12*Log[2] - 7093388400*yp^13*Log[2] - 
          (5075775360*I)*Pi*yp^13*Log[2] - 710407080*yp^14*Log[2] - 
          (2893985280*I)*Pi*yp^14*Log[2] + 208232640*yp^15*Log[2] + 
          (360587520*I)*Pi*yp^15*Log[2] + 132534060*yp^16*Log[2] + 
          (181679040*I)*Pi*yp^16*Log[2] - 19272600*yp^17*Log[2] + 
          (81276480*I)*Pi*yp^17*Log[2] - 1504380*yp^18*Log[2] + 
          (4500000*I)*Pi*yp^18*Log[2] + 892560*yp^19*Log[2] + 
          (31680*I)*Pi*yp^19*Log[2] - 491340*yp^20*Log[2] - 
          (200160*I)*Pi*yp^20*Log[2] - 63480*yp^21*Log[2] - 
          (20160*I)*Pi*yp^21*Log[2] + 25020*yp^22*Log[2] + 
          (2880*I)*Pi*yp^22*Log[2] + 14760*Log[2]^2 - 118080*yp*Log[2]^2 + 
          171000*yp^2*Log[2]^2 + 607680*yp^3*Log[2]^2 - 
          3545640*yp^4*Log[2]^2 - 66623040*yp^5*Log[2]^2 - 
          98525880*yp^6*Log[2]^2 - 322410240*yp^7*Log[2]^2 + 
          2273135760*yp^8*Log[2]^2 + 5232677760*yp^9*Log[2]^2 + 
          14060706480*yp^10*Log[2]^2 + 13715948160*yp^11*Log[2]^2 + 
          14060706480*yp^12*Log[2]^2 + 5232677760*yp^13*Log[2]^2 + 
          2273135760*yp^14*Log[2]^2 - 322410240*yp^15*Log[2]^2 - 
          98525880*yp^16*Log[2]^2 - 66623040*yp^17*Log[2]^2 - 
          3545640*yp^18*Log[2]^2 + 607680*yp^19*Log[2]^2 + 
          171000*yp^20*Log[2]^2 - 118080*yp^21*Log[2]^2 + 
          14760*yp^22*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (32*H[1, -1, yp]*(585 + (12510*I)*Pi + 1110*Pi^2 - 6749*yp - 
          (52050*I)*Pi*yp - 56820*Pi^2*yp + 179751*yp^2 + 
          (148410*I)*Pi*yp^2 + 103170*Pi^2*yp^2 - 338062*yp^3 + 
          (37860*I)*Pi*yp^3 + 181080*Pi^2*yp^3 - 175693*yp^4 + 
          (100770*I)*Pi*yp^4 + 239370*Pi^2*yp^4 + 18621351*yp^5 + 
          (9936150*I)*Pi*yp^5 + 10635420*Pi^2*yp^5 + 68936509*yp^6 + 
          (11116950*I)*Pi*yp^6 + 91097070*Pi^2*yp^6 + 545958744*yp^7 - 
          (42841680*I)*Pi*yp^7 + 74998560*Pi^2*yp^7 + 926276682*yp^8 + 
          (2060705580*I)*Pi*yp^8 + 605028060*Pi^2*yp^8 + 631254454*yp^9 + 
          (9052876860*I)*Pi*yp^9 - 790405800*Pi^2*yp^9 - 1131532714*yp^10 + 
          (19979469060*I)*Pi*yp^10 + 844937940*Pi^2*yp^10 - 
          2663609236*yp^11 + (26063192280*I)*Pi*yp^11 - 2302663920*Pi^2*
           yp^11 - 1131532714*yp^12 + (19979469060*I)*Pi*yp^12 + 
          844937940*Pi^2*yp^12 + 631254454*yp^13 + (9052876860*I)*Pi*yp^13 - 
          790405800*Pi^2*yp^13 + 926276682*yp^14 + (2060705580*I)*Pi*yp^14 + 
          605028060*Pi^2*yp^14 + 545958744*yp^15 - (42841680*I)*Pi*yp^15 + 
          74998560*Pi^2*yp^15 + 68936509*yp^16 + (11116950*I)*Pi*yp^16 + 
          91097070*Pi^2*yp^16 + 18621351*yp^17 + (9936150*I)*Pi*yp^17 + 
          10635420*Pi^2*yp^17 - 175693*yp^18 + (100770*I)*Pi*yp^18 + 
          239370*Pi^2*yp^18 - 338062*yp^19 + (37860*I)*Pi*yp^19 + 
          181080*Pi^2*yp^19 + 179751*yp^20 + (148410*I)*Pi*yp^20 + 
          103170*Pi^2*yp^20 - 6749*yp^21 - (52050*I)*Pi*yp^21 - 
          56820*Pi^2*yp^21 + 585*yp^22 + (12510*I)*Pi*yp^22 + 
          1110*Pi^2*yp^22 + 36540*Log[2] + (14760*I)*Pi*Log[2] - 
          257340*yp*Log[2] - (164880*I)*Pi*yp*Log[2] + 121620*yp^2*Log[2] + 
          (172440*I)*Pi*yp^2*Log[2] + 1528440*yp^3*Log[2] + 
          (335520*I)*Pi*yp^3*Log[2] - 4117020*yp^4*Log[2] - 
          (2680200*I)*Pi*yp^4*Log[2] - 19732620*yp^5*Log[2] + 
          (18293040*I)*Pi*yp^5*Log[2] - 26509140*yp^6*Log[2] + 
          (145957320*I)*Pi*yp^6*Log[2] + 338835360*yp^7*Log[2] - 
          (243884160*I)*Pi*yp^7*Log[2] - 3657662760*yp^8*Log[2] + 
          (3563473680*I)*Pi*yp^8*Log[2] - 17697078840*yp^9*Log[2] + 
          (6896636640*I)*Pi*yp^9*Log[2] - 40414975800*yp^10*Log[2] + 
          (22339689840*I)*Pi*yp^10*Log[2] - 53452803120*yp^11*Log[2] + 
          (20631430080*I)*Pi*yp^11*Log[2] - 40414975800*yp^12*Log[2] + 
          (22339689840*I)*Pi*yp^12*Log[2] - 17697078840*yp^13*Log[2] + 
          (6896636640*I)*Pi*yp^13*Log[2] - 3657662760*yp^14*Log[2] + 
          (3563473680*I)*Pi*yp^14*Log[2] + 338835360*yp^15*Log[2] - 
          (243884160*I)*Pi*yp^15*Log[2] - 26509140*yp^16*Log[2] + 
          (145957320*I)*Pi*yp^16*Log[2] - 19732620*yp^17*Log[2] + 
          (18293040*I)*Pi*yp^17*Log[2] - 4117020*yp^18*Log[2] - 
          (2680200*I)*Pi*yp^18*Log[2] + 1528440*yp^19*Log[2] + 
          (335520*I)*Pi*yp^19*Log[2] + 121620*yp^20*Log[2] + 
          (172440*I)*Pi*yp^20*Log[2] - 257340*yp^21*Log[2] - 
          (164880*I)*Pi*yp^21*Log[2] + 36540*yp^22*Log[2] + 
          (14760*I)*Pi*yp^22*Log[2] + 17640*Log[2]^2 - 98640*yp*Log[2]^2 + 
          124920*yp^2*Log[2]^2 + 851040*yp^3*Log[2]^2 + 
          175320*yp^4*Log[2]^2 - 13355280*yp^5*Log[2]^2 + 
          5479560*yp^6*Log[2]^2 + 26755200*yp^7*Log[2]^2 - 
          4714003440*yp^8*Log[2]^2 - 15286212000*yp^9*Log[2]^2 - 
          36060428880*yp^10*Log[2]^2 - 41933453760*yp^11*Log[2]^2 - 
          36060428880*yp^12*Log[2]^2 - 15286212000*yp^13*Log[2]^2 - 
          4714003440*yp^14*Log[2]^2 + 26755200*yp^15*Log[2]^2 + 
          5479560*yp^16*Log[2]^2 - 13355280*yp^17*Log[2]^2 + 
          175320*yp^18*Log[2]^2 + 851040*yp^19*Log[2]^2 + 
          124920*yp^20*Log[2]^2 - 98640*yp^21*Log[2]^2 + 
          17640*yp^22*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       ((-6291456*yp^3*H[-1, -1, -1, yp])/(1 + yp)^6 + 
         (262144*yp^2*(1 + 8*yp - 73*yp^2 + 300*yp^3 - 472*yp^4 + 728*yp^5 - 
            472*yp^6 + 300*yp^7 - 73*yp^8 + 8*yp^9 + yp^10)*H[-1, -1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^6) + (524288*yp^2*(1 - 4*yp + 23*yp^2 - 
            36*yp^3 + 200*yp^4 - 112*yp^5 + 200*yp^6 - 36*yp^7 + 23*yp^8 - 
            4*yp^9 + yp^10)*H[-1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
         (262144*yp^2*(1 + 8*yp - 73*yp^2 + 300*yp^3 - 472*yp^4 + 728*yp^5 - 
            472*yp^6 + 300*yp^7 - 73*yp^8 + 8*yp^9 + yp^10)*H[-1, 0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^6) - (65536*yp^3*(1 - 38*yp + 757*yp^2 - 
            2488*yp^3 - 246*yp^4 - 8260*yp^5 - 246*yp^6 - 2488*yp^7 + 
            757*yp^8 - 38*yp^9 + yp^10)*H[-1, 0, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (131072*yp^2*(2 + 11*yp - 138*yp^2 + 
            151*yp^3 + 198*yp^4 + 4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 
            198*yp^8 + 151*yp^9 - 138*yp^10 + 11*yp^11 + 2*yp^12)*
           H[-1, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (524288*yp^2*(1 - 4*yp + 23*yp^2 - 36*yp^3 + 200*yp^4 - 112*yp^5 + 
            200*yp^6 - 36*yp^7 + 23*yp^8 - 4*yp^9 + yp^10)*H[-1, 1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^6) + (131072*yp^2*(2 + 11*yp - 138*yp^2 + 
            151*yp^3 + 198*yp^4 + 4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 
            198*yp^8 + 151*yp^9 - 138*yp^10 + 11*yp^11 + 2*yp^12)*
           H[-1, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (262144*yp^2*(4 - 9*yp - 60*yp^2 + 108*yp^3 + 632*yp^4 + 1722*yp^5 + 
            632*yp^6 + 108*yp^7 - 60*yp^8 - 9*yp^9 + 4*yp^10)*
           H[-1, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (262144*yp^2*(1 + 8*yp - 73*yp^2 + 300*yp^3 - 472*yp^4 + 728*yp^5 - 
            472*yp^6 + 300*yp^7 - 73*yp^8 + 8*yp^9 + yp^10)*H[0, -1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^6) - (65536*yp^3*(1 - 38*yp + 757*yp^2 - 
            2488*yp^3 - 246*yp^4 - 8260*yp^5 - 246*yp^6 - 2488*yp^7 + 
            757*yp^8 - 38*yp^9 + yp^10)*H[0, -1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (131072*yp^2*(2 + 11*yp - 138*yp^2 + 
            151*yp^3 + 198*yp^4 + 4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 
            198*yp^8 + 151*yp^9 - 138*yp^10 + 11*yp^11 + 2*yp^12)*
           H[0, -1, 1, yp])/((-1 + yp)^10*(1 + yp)^6) - 
         (65536*yp^3*(1 - 38*yp + 757*yp^2 - 2488*yp^3 - 246*yp^4 - 
            8260*yp^5 - 246*yp^6 - 2488*yp^7 + 757*yp^8 - 38*yp^9 + yp^10)*
           H[0, 0, -1, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (98304*yp^3*(3 - 22*yp - yp^2 - 728*yp^3 - 258*yp^4 - 2084*yp^5 - 
            258*yp^6 - 728*yp^7 - yp^8 - 22*yp^9 + 3*yp^10)*H[0, 0, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (262144*yp^3*(2 - 3*yp - 198*yp^2 - 
            317*yp^3 - 568*yp^4 - 317*yp^5 - 198*yp^6 - 3*yp^7 + 2*yp^8)*
           H[0, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
         (131072*yp^2*(2 + 11*yp - 138*yp^2 + 151*yp^3 + 198*yp^4 + 
            4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 198*yp^8 + 151*yp^9 - 
            138*yp^10 + 11*yp^11 + 2*yp^12)*H[0, 1, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (262144*yp^3*(2 - 3*yp - 198*yp^2 - 
            317*yp^3 - 568*yp^4 - 317*yp^5 - 198*yp^6 - 3*yp^7 + 2*yp^8)*
           H[0, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^6) + 
         (131072*yp^2*(2 + 15*yp - 198*yp^2 - 228*yp^3 + 1156*yp^4 + 
            1578*yp^5 + 1156*yp^6 - 228*yp^7 - 198*yp^8 + 15*yp^9 + 2*yp^10)*
           H[0, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (524288*yp^2*(1 - 4*yp + 23*yp^2 - 36*yp^3 + 200*yp^4 - 112*yp^5 + 
            200*yp^6 - 36*yp^7 + 23*yp^8 - 4*yp^9 + yp^10)*H[1, -1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^6) + (131072*yp^2*(2 + 11*yp - 138*yp^2 + 
            151*yp^3 + 198*yp^4 + 4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 
            198*yp^8 + 151*yp^9 - 138*yp^10 + 11*yp^11 + 2*yp^12)*
           H[1, -1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (262144*yp^2*(4 - 9*yp - 60*yp^2 + 108*yp^3 + 632*yp^4 + 1722*yp^5 + 
            632*yp^6 + 108*yp^7 - 60*yp^8 - 9*yp^9 + 4*yp^10)*
           H[1, -1, 1, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (131072*yp^2*(2 + 11*yp - 138*yp^2 + 151*yp^3 + 198*yp^4 + 
            4190*yp^5 + 3460*yp^6 + 4190*yp^7 + 198*yp^8 + 151*yp^9 - 
            138*yp^10 + 11*yp^11 + 2*yp^12)*H[1, 0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (262144*yp^3*(2 - 3*yp - 198*yp^2 - 
            317*yp^3 - 568*yp^4 - 317*yp^5 - 198*yp^6 - 3*yp^7 + 2*yp^8)*
           H[1, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^6) + 
         (131072*yp^2*(2 + 15*yp - 198*yp^2 - 228*yp^3 + 1156*yp^4 + 
            1578*yp^5 + 1156*yp^6 - 228*yp^7 - 198*yp^8 + 15*yp^9 + 2*yp^10)*
           H[1, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (262144*yp^2*(4 - 9*yp - 60*yp^2 + 108*yp^3 + 632*yp^4 + 1722*yp^5 + 
            632*yp^6 + 108*yp^7 - 60*yp^8 - 9*yp^9 + 4*yp^10)*
           H[1, 1, -1, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (131072*yp^2*(2 + 15*yp - 198*yp^2 - 228*yp^3 + 1156*yp^4 + 
            1578*yp^5 + 1156*yp^6 - 228*yp^7 - 198*yp^8 + 15*yp^9 + 2*yp^10)*
           H[1, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^4) + 
         (1572864*yp^2*(1 - 3*yp - 37*yp^2 + 142*yp^3 - 37*yp^4 - 3*yp^5 + 
            yp^6)*H[1, 1, 1, yp])/(-1 + yp)^10 + 
         (1024*H[-1, -1, yp]*(4 + (3*I)*Pi - 9*yp - (6*I)*Pi*yp - 46*yp^2 - 
            (12*I)*Pi*yp^2 - 579*yp^3 + (30*I)*Pi*yp^3 - 3932*yp^4 - 
            (372*I)*Pi*yp^4 + 50175*yp^5 - (4662*I)*Pi*yp^5 - 125746*yp^6 - 
            (19956*I)*Pi*yp^6 + 355917*yp^7 - (44514*I)*Pi*yp^7 - 
            289424*yp^8 - (57630*I)*Pi*yp^8 + 355917*yp^9 - 
            (44514*I)*Pi*yp^9 - 125746*yp^10 - (19956*I)*Pi*yp^10 + 
            50175*yp^11 - (4662*I)*Pi*yp^11 - 3932*yp^12 - (372*I)*Pi*yp^12 - 
            579*yp^13 + (30*I)*Pi*yp^13 - 46*yp^14 - (12*I)*Pi*yp^14 - 
            9*yp^15 - (6*I)*Pi*yp^15 + 4*yp^16 + (3*I)*Pi*yp^16 + 
            1536*yp^3*Log[2] + 12288*yp^4*Log[2] - 112128*yp^5*Log[2] + 
            460800*yp^6*Log[2] - 724992*yp^7*Log[2] + 1118208*yp^8*Log[2] - 
            724992*yp^9*Log[2] + 460800*yp^10*Log[2] - 112128*yp^11*Log[2] + 
            12288*yp^12*Log[2] + 1536*yp^13*Log[2]))/(3*(-1 + yp)^8*yp*
           (1 + yp)^6) - (64*H[0, 1, yp]*(-85 - (66*I)*Pi + 186*yp + 
            (180*I)*Pi*yp - 973*yp^2 - (978*I)*Pi*yp^2 - 13072*yp^3 + 
            (4128*I)*Pi*yp^3 - 148996*yp^4 + (67320*I)*Pi*yp^4 + 
            354264*yp^5 - (310992*I)*Pi*yp^5 + 146476*yp^6 - 
            (1006440*I)*Pi*yp^6 - 8961904*yp^7 - (2187552*I)*Pi*yp^7 - 
            35779078*yp^8 + (3299460*I)*Pi*yp^8 - 46459940*yp^9 + 
            (269880*I)*Pi*yp^9 - 35779078*yp^10 + (3299460*I)*Pi*yp^10 - 
            8961904*yp^11 - (2187552*I)*Pi*yp^11 + 146476*yp^12 - 
            (1006440*I)*Pi*yp^12 + 354264*yp^13 - (310992*I)*Pi*yp^13 - 
            148996*yp^14 + (67320*I)*Pi*yp^14 - 13072*yp^15 + 
            (4128*I)*Pi*yp^15 - 973*yp^16 - (978*I)*Pi*yp^16 + 186*yp^17 + 
            (180*I)*Pi*yp^17 - 85*yp^18 - (66*I)*Pi*yp^18 - 
            49152*yp^4*Log[2] + 172032*yp^5*Log[2] + 4669440*yp^6*Log[2] - 
            1867776*yp^7*Log[2] + 3244032*yp^8*Log[2] - 12337152*yp^9*
             Log[2] + 3244032*yp^10*Log[2] - 1867776*yp^11*Log[2] + 
            4669440*yp^12*Log[2] + 172032*yp^13*Log[2] - 49152*yp^14*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^6) - 
         (64*H[1, 0, yp]*(-85 - (66*I)*Pi + 186*yp + (180*I)*Pi*yp - 
            973*yp^2 - (978*I)*Pi*yp^2 - 13072*yp^3 + (4128*I)*Pi*yp^3 - 
            148996*yp^4 + (67320*I)*Pi*yp^4 + 354264*yp^5 - 
            (310992*I)*Pi*yp^5 + 146476*yp^6 - (1006440*I)*Pi*yp^6 - 
            8961904*yp^7 - (2187552*I)*Pi*yp^7 - 35779078*yp^8 + 
            (3299460*I)*Pi*yp^8 - 46459940*yp^9 + (269880*I)*Pi*yp^9 - 
            35779078*yp^10 + (3299460*I)*Pi*yp^10 - 8961904*yp^11 - 
            (2187552*I)*Pi*yp^11 + 146476*yp^12 - (1006440*I)*Pi*yp^12 + 
            354264*yp^13 - (310992*I)*Pi*yp^13 - 148996*yp^14 + 
            (67320*I)*Pi*yp^14 - 13072*yp^15 + (4128*I)*Pi*yp^15 - 
            973*yp^16 - (978*I)*Pi*yp^16 + 186*yp^17 + (180*I)*Pi*yp^17 - 
            85*yp^18 - (66*I)*Pi*yp^18 - 49152*yp^4*Log[2] + 
            172032*yp^5*Log[2] + 4669440*yp^6*Log[2] - 1867776*yp^7*Log[2] + 
            3244032*yp^8*Log[2] - 12337152*yp^9*Log[2] + 3244032*yp^10*
             Log[2] - 1867776*yp^11*Log[2] + 4669440*yp^12*Log[2] + 
            172032*yp^13*Log[2] - 49152*yp^14*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^6) + (64*H[-1, 0, yp]*(37 + (30*I)*Pi + 254*yp + 
            (132*I)*Pi*yp + 173*yp^2 + (942*I)*Pi*yp^2 + 20720*yp^3 - 
            (5664*I)*Pi*yp^3 + 50804*yp^4 + (24024*I)*Pi*yp^4 - 436600*yp^5 + 
            (243312*I)*Pi*yp^5 + 1247012*yp^6 + (757560*I)*Pi*yp^6 + 
            228752*yp^7 - (3381984*I)*Pi*yp^7 + 24261014*yp^8 - 
            (7860444*I)*Pi*yp^8 + 17413108*yp^9 - (17304552*I)*Pi*yp^9 + 
            24261014*yp^10 - (7860444*I)*Pi*yp^10 + 228752*yp^11 - 
            (3381984*I)*Pi*yp^11 + 1247012*yp^12 + (757560*I)*Pi*yp^12 - 
            436600*yp^13 + (243312*I)*Pi*yp^13 + 50804*yp^14 + 
            (24024*I)*Pi*yp^14 + 20720*yp^15 - (5664*I)*Pi*yp^15 + 
            173*yp^16 + (942*I)*Pi*yp^16 + 254*yp^17 + (132*I)*Pi*yp^17 + 
            37*yp^18 + (30*I)*Pi*yp^18 - 6144*yp^4*Log[2] + 
            233472*yp^5*Log[2] - 4651008*yp^6*Log[2] + 15286272*yp^7*Log[2] + 
            1511424*yp^8*Log[2] + 50749440*yp^9*Log[2] + 1511424*yp^10*
             Log[2] + 15286272*yp^11*Log[2] - 4651008*yp^12*Log[2] + 
            233472*yp^13*Log[2] - 6144*yp^14*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^6) + (64*H[0, -1, yp]*(37 + (30*I)*Pi + 254*yp + 
            (132*I)*Pi*yp + 173*yp^2 + (942*I)*Pi*yp^2 + 20720*yp^3 - 
            (5664*I)*Pi*yp^3 + 50804*yp^4 + (24024*I)*Pi*yp^4 - 436600*yp^5 + 
            (243312*I)*Pi*yp^5 + 1247012*yp^6 + (757560*I)*Pi*yp^6 + 
            228752*yp^7 - (3381984*I)*Pi*yp^7 + 24261014*yp^8 - 
            (7860444*I)*Pi*yp^8 + 17413108*yp^9 - (17304552*I)*Pi*yp^9 + 
            24261014*yp^10 - (7860444*I)*Pi*yp^10 + 228752*yp^11 - 
            (3381984*I)*Pi*yp^11 + 1247012*yp^12 + (757560*I)*Pi*yp^12 - 
            436600*yp^13 + (243312*I)*Pi*yp^13 + 50804*yp^14 + 
            (24024*I)*Pi*yp^14 + 20720*yp^15 - (5664*I)*Pi*yp^15 + 
            173*yp^16 + (942*I)*Pi*yp^16 + 254*yp^17 + (132*I)*Pi*yp^17 + 
            37*yp^18 + (30*I)*Pi*yp^18 - 6144*yp^4*Log[2] + 
            233472*yp^5*Log[2] - 4651008*yp^6*Log[2] + 15286272*yp^7*Log[2] + 
            1511424*yp^8*Log[2] + 50749440*yp^9*Log[2] + 1511424*yp^10*
             Log[2] + 15286272*yp^11*Log[2] - 4651008*yp^12*Log[2] + 
            233472*yp^13*Log[2] - 6144*yp^14*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^6) + (128*H[0, 0, yp]*(12 + (9*I)*Pi - 110*yp - 
            (78*I)*Pi*yp + 200*yp^2 + (9*I)*Pi*yp^2 - 1912*yp^3 + 
            (384*I)*Pi*yp^3 + 24548*yp^4 - (22836*I)*Pi*yp^4 + 20584*yp^5 + 
            (16920*I)*Pi*yp^5 - 348372*yp^6 + (62220*I)*Pi*yp^6 + 
            2183288*yp^7 + (1392384*I)*Pi*yp^7 + 2879516*yp^8 + 
            (1140246*I)*Pi*yp^8 + 7261708*yp^9 + (4258668*I)*Pi*yp^9 + 
            2879516*yp^10 + (1140246*I)*Pi*yp^10 + 2183288*yp^11 + 
            (1392384*I)*Pi*yp^11 - 348372*yp^12 + (62220*I)*Pi*yp^12 + 
            20584*yp^13 + (16920*I)*Pi*yp^13 + 24548*yp^14 - 
            (22836*I)*Pi*yp^14 - 1912*yp^15 + (384*I)*Pi*yp^15 + 200*yp^16 + 
            (9*I)*Pi*yp^16 - 110*yp^17 - (78*I)*Pi*yp^17 + 12*yp^18 + 
            (9*I)*Pi*yp^18 + 13824*yp^4*Log[2] - 101376*yp^5*Log[2] - 
            4608*yp^6*Log[2] - 3354624*yp^7*Log[2] - 1188864*yp^8*Log[2] - 
            9603072*yp^9*Log[2] - 1188864*yp^10*Log[2] - 3354624*yp^11*
             Log[2] - 4608*yp^12*Log[2] - 101376*yp^13*Log[2] + 
            13824*yp^14*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^6) - 
         (128*H[-1, 1, yp]*(-69 - (54*I)*Pi - 118*yp - (36*I)*Pi*yp + 
            19*yp^2 - (966*I)*Pi*yp^2 - 16752*yp^3 + (5280*I)*Pi*yp^3 - 
            28244*yp^4 - (20472*I)*Pi*yp^4 - 23080*yp^5 - (212208*I)*Pi*
             yp^5 + 593212*yp^6 - (669528*I)*Pi*yp^6 - 5489424*yp^7 + 
            (3456096*I)*Pi*yp^7 - 15244982*yp^8 + (7768908*I)*Pi*yp^8 - 
            27738564*yp^9 + (17094696*I)*Pi*yp^9 - 15244982*yp^10 + 
            (7768908*I)*Pi*yp^10 - 5489424*yp^11 + (3456096*I)*Pi*yp^11 + 
            593212*yp^12 - (669528*I)*Pi*yp^12 - 23080*yp^13 - 
            (212208*I)*Pi*yp^13 - 28244*yp^14 - (20472*I)*Pi*yp^14 - 
            16752*yp^15 + (5280*I)*Pi*yp^15 + 19*yp^16 - (966*I)*Pi*yp^16 - 
            118*yp^17 - (36*I)*Pi*yp^17 - 69*yp^18 - (54*I)*Pi*yp^18 - 
            12288*yp^3*Log[2] - 67584*yp^4*Log[2] + 847872*yp^5*Log[2] - 
            927744*yp^6*Log[2] - 1216512*yp^7*Log[2] - 25743360*yp^8*Log[2] - 
            21258240*yp^9*Log[2] - 25743360*yp^10*Log[2] - 
            1216512*yp^11*Log[2] - 927744*yp^12*Log[2] + 847872*yp^13*
             Log[2] - 67584*yp^14*Log[2] - 12288*yp^15*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^6) - (128*H[1, -1, yp]*
           (-69 - (54*I)*Pi - 118*yp - (36*I)*Pi*yp + 19*yp^2 - 
            (966*I)*Pi*yp^2 - 16752*yp^3 + (5280*I)*Pi*yp^3 - 28244*yp^4 - 
            (20472*I)*Pi*yp^4 - 23080*yp^5 - (212208*I)*Pi*yp^5 + 
            593212*yp^6 - (669528*I)*Pi*yp^6 - 5489424*yp^7 + 
            (3456096*I)*Pi*yp^7 - 15244982*yp^8 + (7768908*I)*Pi*yp^8 - 
            27738564*yp^9 + (17094696*I)*Pi*yp^9 - 15244982*yp^10 + 
            (7768908*I)*Pi*yp^10 - 5489424*yp^11 + (3456096*I)*Pi*yp^11 + 
            593212*yp^12 - (669528*I)*Pi*yp^12 - 23080*yp^13 - 
            (212208*I)*Pi*yp^13 - 28244*yp^14 - (20472*I)*Pi*yp^14 - 
            16752*yp^15 + (5280*I)*Pi*yp^15 + 19*yp^16 - (966*I)*Pi*yp^16 - 
            118*yp^17 - (36*I)*Pi*yp^17 - 69*yp^18 - (54*I)*Pi*yp^18 - 
            12288*yp^3*Log[2] - 67584*yp^4*Log[2] + 847872*yp^5*Log[2] - 
            927744*yp^6*Log[2] - 1216512*yp^7*Log[2] - 25743360*yp^8*Log[2] - 
            21258240*yp^9*Log[2] - 25743360*yp^10*Log[2] - 
            1216512*yp^11*Log[2] - 927744*yp^12*Log[2] + 847872*yp^13*
             Log[2] - 67584*yp^14*Log[2] - 12288*yp^15*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^6) + (256*H[1, 1, yp]*
           (77 + (60*I)*Pi - 34*yp - (72*I)*Pi*yp + 477*yp^2 + 
            (972*I)*Pi*yp^2 + 14912*yp^3 - (4704*I)*Pi*yp^3 + 88620*yp^4 - 
            (23424*I)*Pi*yp^4 - 165592*yp^5 + (261600*I)*Pi*yp^5 - 
            369844*yp^6 + (837984*I)*Pi*yp^6 + 7225664*yp^7 - 
            (634272*I)*Pi*yp^7 + 25512030*yp^8 - (5534184*I)*Pi*yp^8 + 
            37099252*yp^9 - (8682288*I)*Pi*yp^9 + 25512030*yp^10 - 
            (5534184*I)*Pi*yp^10 + 7225664*yp^11 - (634272*I)*Pi*yp^11 - 
            369844*yp^12 + (837984*I)*Pi*yp^12 - 165592*yp^13 + 
            (261600*I)*Pi*yp^13 + 88620*yp^14 - (23424*I)*Pi*yp^14 + 
            14912*yp^15 - (4704*I)*Pi*yp^15 + 477*yp^16 + (972*I)*Pi*yp^16 - 
            34*yp^17 - (72*I)*Pi*yp^17 + 77*yp^18 + (60*I)*Pi*yp^18 + 
            6144*yp^3*Log[2] + 58368*yp^4*Log[2] - 509952*yp^5*Log[2] - 
            1870848*yp^6*Log[2] + 1542144*yp^7*Log[2] + 11249664*yp^8*
             Log[2] + 16797696*yp^9*Log[2] + 11249664*yp^10*Log[2] + 
            1542144*yp^11*Log[2] - 1870848*yp^12*Log[2] - 
            509952*yp^13*Log[2] + 58368*yp^14*Log[2] + 6144*yp^15*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^6) + 
         (32*H[0, yp]*(425 + (69*I)*Pi + 198*Pi^2 + 318*yp + (438*I)*Pi*yp - 
            540*Pi^2*yp + 15729*yp^2 + (13917*I)*Pi*yp^2 - 522*Pi^2*yp^2 + 
            38000*yp^3 - (4656*I)*Pi*yp^3 - 7008*Pi^2*yp^3 + 593892*yp^4 - 
            (215772*I)*Pi*yp^4 - 190824*Pi^2*yp^4 + 1701000*yp^5 + 
            (837864*I)*Pi*yp^5 - 82320*Pi^2*yp^5 - 2851052*yp^6 - 
            (739404*I)*Pi*yp^6 + 155832*Pi^2*yp^6 + 52544016*yp^7 - 
            (10345296*I)*Pi*yp^7 + 6250080*Pi^2*yp^7 + 90649070*yp^8 - 
            (58827642*I)*Pi*yp^8 + 9079284*Pi^2*yp^8 + 194340724*yp^9 - 
            (62765628*I)*Pi*yp^9 + 19923288*Pi^2*yp^9 + 90649070*yp^10 - 
            (58827642*I)*Pi*yp^10 + 9079284*Pi^2*yp^10 + 52544016*yp^11 - 
            (10345296*I)*Pi*yp^11 + 6250080*Pi^2*yp^11 - 2851052*yp^12 - 
            (739404*I)*Pi*yp^12 + 155832*Pi^2*yp^12 + 1701000*yp^13 + 
            (837864*I)*Pi*yp^13 - 82320*Pi^2*yp^13 + 593892*yp^14 - 
            (215772*I)*Pi*yp^14 - 190824*Pi^2*yp^14 + 38000*yp^15 - 
            (4656*I)*Pi*yp^15 - 7008*Pi^2*yp^15 + 15729*yp^16 + 
            (13917*I)*Pi*yp^16 - 522*Pi^2*yp^16 + 318*yp^17 + 
            (438*I)*Pi*yp^17 - 540*Pi^2*yp^17 + 425*yp^18 + (69*I)*Pi*yp^18 + 
            198*Pi^2*yp^18 + 288*Log[2] + (216*I)*Pi*Log[2] - 
            2640*yp*Log[2] - (1872*I)*Pi*yp*Log[2] + 4800*yp^2*Log[2] + 
            (216*I)*Pi*yp^2*Log[2] - 45888*yp^3*Log[2] + (9216*I)*Pi*yp^3*
             Log[2] + 589152*yp^4*Log[2] - (548064*I)*Pi*yp^4*Log[2] + 
            494016*yp^5*Log[2] + (406080*I)*Pi*yp^5*Log[2] - 
            8360928*yp^6*Log[2] + (1493280*I)*Pi*yp^6*Log[2] + 
            52398912*yp^7*Log[2] + (33417216*I)*Pi*yp^7*Log[2] + 
            69108384*yp^8*Log[2] + (27365904*I)*Pi*yp^8*Log[2] + 
            174280992*yp^9*Log[2] + (102208032*I)*Pi*yp^9*Log[2] + 
            69108384*yp^10*Log[2] + (27365904*I)*Pi*yp^10*Log[2] + 
            52398912*yp^11*Log[2] + (33417216*I)*Pi*yp^11*Log[2] - 
            8360928*yp^12*Log[2] + (1493280*I)*Pi*yp^12*Log[2] + 
            494016*yp^13*Log[2] + (406080*I)*Pi*yp^13*Log[2] + 
            589152*yp^14*Log[2] - (548064*I)*Pi*yp^14*Log[2] - 
            45888*yp^15*Log[2] + (9216*I)*Pi*yp^15*Log[2] + 
            4800*yp^16*Log[2] + (216*I)*Pi*yp^16*Log[2] - 2640*yp^17*Log[2] - 
            (1872*I)*Pi*yp^17*Log[2] + 288*yp^18*Log[2] + (216*I)*Pi*yp^18*
             Log[2] + 165888*yp^4*Log[2]^2 - 1216512*yp^5*Log[2]^2 - 
            55296*yp^6*Log[2]^2 - 40255488*yp^7*Log[2]^2 - 
            14266368*yp^8*Log[2]^2 - 115236864*yp^9*Log[2]^2 - 
            14266368*yp^10*Log[2]^2 - 40255488*yp^11*Log[2]^2 - 
            55296*yp^12*Log[2]^2 - 1216512*yp^13*Log[2]^2 + 
            165888*yp^14*Log[2]^2))/(9*(-1 + yp)^10*yp*(1 + yp)^6) - 
         (32*H[1, yp]*(-117 - (390*I)*Pi + 120*Pi^2 - 1119*yp + 
            (5004*I)*Pi*yp - 1008*Pi^2*yp - 616*yp^2 - (27228*I)*Pi*yp^2 + 
            4080*Pi^2*yp^2 - 12071*yp^3 + (17196*I)*Pi*yp^3 - 
            11952*Pi^2*yp^3 - 187073*yp^4 + (70194*I)*Pi*yp^4 + 
            25752*Pi^2*yp^4 - 1298860*yp^5 + (453360*I)*Pi*yp^5 + 
            461952*Pi^2*yp^5 - 3406464*yp^6 - (2671056*I)*Pi*yp^6 + 
            1343040*Pi^2*yp^6 - 11179100*yp^7 - (1193808*I)*Pi*yp^7 + 
            858624*Pi^2*yp^7 - 91280202*yp^8 + (47116116*I)*Pi*yp^8 + 
            4158192*Pi^2*yp^8 - 249652850*yp^9 + (222492072*I)*Pi*yp^9 + 
            1051680*Pi^2*yp^9 - 368093488*yp^10 + (279074904*I)*Pi*yp^10 + 
            9384864*Pi^2*yp^10 - 249652850*yp^11 + (222492072*I)*Pi*yp^11 + 
            1051680*Pi^2*yp^11 - 91280202*yp^12 + (47116116*I)*Pi*yp^12 + 
            4158192*Pi^2*yp^12 - 11179100*yp^13 - (1193808*I)*Pi*yp^13 + 
            858624*Pi^2*yp^13 - 3406464*yp^14 - (2671056*I)*Pi*yp^14 + 
            1343040*Pi^2*yp^14 - 1298860*yp^15 + (453360*I)*Pi*yp^15 + 
            461952*Pi^2*yp^15 - 187073*yp^16 + (70194*I)*Pi*yp^16 + 
            25752*Pi^2*yp^16 - 12071*yp^17 + (17196*I)*Pi*yp^17 - 
            11952*Pi^2*yp^17 - 616*yp^18 - (27228*I)*Pi*yp^18 + 
            4080*Pi^2*yp^18 - 1119*yp^19 + (5004*I)*Pi*yp^19 - 
            1008*Pi^2*yp^19 - 117*yp^20 - (390*I)*Pi*yp^20 + 120*Pi^2*yp^20 - 
            1020*yp*Log[2] - (792*I)*Pi*yp*Log[2] + 2232*yp^2*Log[2] + 
            (2160*I)*Pi*yp^2*Log[2] - 11676*yp^3*Log[2] - (11736*I)*Pi*yp^3*
             Log[2] - 156864*yp^4*Log[2] + (49536*I)*Pi*yp^4*Log[2] - 
            1787952*yp^5*Log[2] + (807840*I)*Pi*yp^5*Log[2] + 
            4251168*yp^6*Log[2] - (3731904*I)*Pi*yp^6*Log[2] + 
            1757712*yp^7*Log[2] - (12077280*I)*Pi*yp^7*Log[2] - 
            107542848*yp^8*Log[2] - (26250624*I)*Pi*yp^8*Log[2] - 
            429348936*yp^9*Log[2] + (39593520*I)*Pi*yp^9*Log[2] - 
            557519280*yp^10*Log[2] + (3238560*I)*Pi*yp^10*Log[2] - 
            429348936*yp^11*Log[2] + (39593520*I)*Pi*yp^11*Log[2] - 
            107542848*yp^12*Log[2] - (26250624*I)*Pi*yp^12*Log[2] + 
            1757712*yp^13*Log[2] - (12077280*I)*Pi*yp^13*Log[2] + 
            4251168*yp^14*Log[2] - (3731904*I)*Pi*yp^14*Log[2] - 
            1787952*yp^15*Log[2] + (807840*I)*Pi*yp^15*Log[2] - 
            156864*yp^16*Log[2] + (49536*I)*Pi*yp^16*Log[2] - 
            11676*yp^17*Log[2] - (11736*I)*Pi*yp^17*Log[2] + 
            2232*yp^18*Log[2] + (2160*I)*Pi*yp^18*Log[2] - 
            1020*yp^19*Log[2] - (792*I)*Pi*yp^19*Log[2] - 
            294912*yp^5*Log[2]^2 + 1032192*yp^6*Log[2]^2 + 
            28016640*yp^7*Log[2]^2 - 11206656*yp^8*Log[2]^2 + 
            19464192*yp^9*Log[2]^2 - 74022912*yp^10*Log[2]^2 + 
            19464192*yp^11*Log[2]^2 - 11206656*yp^12*Log[2]^2 + 
            28016640*yp^13*Log[2]^2 + 1032192*yp^14*Log[2]^2 - 
            294912*yp^15*Log[2]^2))/(9*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (32*H[-1, yp]*(-117 - (390*I)*Pi + 120*Pi^2 - 269*yp + 
            (5142*I)*Pi*yp - 612*Pi^2*yp + 20*yp^2 - (26352*I)*Pi*yp^2 + 
            3000*Pi^2*yp^2 + 19387*yp^3 + (45030*I)*Pi*yp^3 - 
            12996*Pi^2*yp^3 - 111073*yp^4 + (60882*I)*Pi*yp^4 + 
            11736*Pi^2*yp^4 - 111076*yp^5 + (21816*I)*Pi*yp^5 + 
            80304*Pi^2*yp^5 - 4464*yp^6 - (995328*I)*Pi*yp^6 + 
            1178400*Pi^2*yp^6 - 16881204*yp^7 - (2672616*I)*Pi*yp^7 + 
            1170288*Pi^2*yp^7 + 13807830*yp^8 + (26425524*I)*Pi*yp^8 + 
            16658352*Pi^2*yp^8 - 68354710*yp^9 + (104836788*I)*Pi*yp^9 + 
            19210248*Pi^2*yp^9 + 20587960*yp^10 + (153543648*I)*Pi*yp^10 + 
            49231440*Pi^2*yp^10 - 68354710*yp^11 + (104836788*I)*Pi*yp^11 + 
            19210248*Pi^2*yp^11 + 13807830*yp^12 + (26425524*I)*Pi*yp^12 + 
            16658352*Pi^2*yp^12 - 16881204*yp^13 - (2672616*I)*Pi*yp^13 + 
            1170288*Pi^2*yp^13 - 4464*yp^14 - (995328*I)*Pi*yp^14 + 
            1178400*Pi^2*yp^14 - 111076*yp^15 + (21816*I)*Pi*yp^15 + 
            80304*Pi^2*yp^15 - 111073*yp^16 + (60882*I)*Pi*yp^16 + 
            11736*Pi^2*yp^16 + 19387*yp^17 + (45030*I)*Pi*yp^17 - 
            12996*Pi^2*yp^17 + 20*yp^18 - (26352*I)*Pi*yp^18 + 
            3000*Pi^2*yp^18 - 269*yp^19 + (5142*I)*Pi*yp^19 - 
            612*Pi^2*yp^19 - 117*yp^20 - (390*I)*Pi*yp^20 + 120*Pi^2*yp^20 - 
            444*yp*Log[2] - (360*I)*Pi*yp*Log[2] - 3048*yp^2*Log[2] - 
            (1584*I)*Pi*yp^2*Log[2] - 2076*yp^3*Log[2] - (11304*I)*Pi*yp^3*
             Log[2] - 248640*yp^4*Log[2] + (67968*I)*Pi*yp^4*Log[2] - 
            609648*yp^5*Log[2] - (288288*I)*Pi*yp^5*Log[2] + 
            5239200*yp^6*Log[2] - (2919744*I)*Pi*yp^6*Log[2] - 
            14964144*yp^7*Log[2] - (9090720*I)*Pi*yp^7*Log[2] - 
            2745024*yp^8*Log[2] + (40583808*I)*Pi*yp^8*Log[2] - 
            291132168*yp^9*Log[2] + (94325328*I)*Pi*yp^9*Log[2] - 
            208957296*yp^10*Log[2] + (207654624*I)*Pi*yp^10*Log[2] - 
            291132168*yp^11*Log[2] + (94325328*I)*Pi*yp^11*Log[2] - 
            2745024*yp^12*Log[2] + (40583808*I)*Pi*yp^12*Log[2] - 
            14964144*yp^13*Log[2] - (9090720*I)*Pi*yp^13*Log[2] + 
            5239200*yp^14*Log[2] - (2919744*I)*Pi*yp^14*Log[2] - 
            609648*yp^15*Log[2] - (288288*I)*Pi*yp^15*Log[2] - 
            248640*yp^16*Log[2] + (67968*I)*Pi*yp^16*Log[2] - 
            2076*yp^17*Log[2] - (11304*I)*Pi*yp^17*Log[2] - 
            3048*yp^18*Log[2] - (1584*I)*Pi*yp^18*Log[2] - 444*yp^19*Log[2] - 
            (360*I)*Pi*yp^19*Log[2] + 36864*yp^5*Log[2]^2 - 
            1400832*yp^6*Log[2]^2 + 27906048*yp^7*Log[2]^2 - 
            91717632*yp^8*Log[2]^2 - 9068544*yp^9*Log[2]^2 - 
            304496640*yp^10*Log[2]^2 - 9068544*yp^11*Log[2]^2 - 
            91717632*yp^12*Log[2]^2 + 27906048*yp^13*Log[2]^2 - 
            1400832*yp^14*Log[2]^2 + 36864*yp^15*Log[2]^2))/
          (9*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (16*(1600 + (2745*I)*Pi - 678*Pi^2 + (72*I)*Pi^3 - 4836*yp - 
            (28206*I)*Pi*yp + 2862*Pi^2*yp - (1152*I)*Pi^3*yp + 61576*yp^2 + 
            (149346*I)*Pi*yp^2 - 20424*Pi^2*yp^2 - (432*I)*Pi^3*yp^2 - 
            153396*yp^3 - (280638*I)*Pi*yp^3 + 95166*Pi^2*yp^3 + 
            (4032*I)*Pi^3*yp^3 + 589344*yp^4 - (351579*I)*Pi*yp^4 + 
            87282*Pi^2*yp^4 + (57384*I)*Pi^3*yp^4 + 3392352*yp^5 - 
            (1431576*I)*Pi*yp^5 - 2002536*Pi^2*yp^5 + (347328*I)*Pi^3*yp^5 + 
            21102624*yp^6 - (1380264*I)*Pi*yp^6 - 4332960*Pi^2*yp^6 + 
            (950976*I)*Pi^3*yp^6 + 26131968*yp^7 - (12736632*I)*Pi*yp^7 - 
            20691720*Pi^2*yp^7 + (124992*I)*Pi^3*yp^7 + 210103200*yp^8 - 
            (213236574*I)*Pi*yp^8 - 55756620*Pi^2*yp^8 - (6674544*I)*Pi^3*
             yp^8 + 264759480*yp^9 - (705108228*I)*Pi*yp^9 - 
            179123580*Pi^2*yp^9 - (19349568*I)*Pi^3*yp^9 + 625753776*yp^10 - 
            (1009537908*I)*Pi*yp^10 - 187448112*Pi^2*yp^10 - 
            (26415648*I)*Pi^3*yp^10 + 264759480*yp^11 - (705108228*I)*Pi*
             yp^11 - 179123580*Pi^2*yp^11 - (19349568*I)*Pi^3*yp^11 + 
            210103200*yp^12 - (213236574*I)*Pi*yp^12 - 55756620*Pi^2*yp^12 - 
            (6674544*I)*Pi^3*yp^12 + 26131968*yp^13 - (12736632*I)*Pi*yp^13 - 
            20691720*Pi^2*yp^13 + (124992*I)*Pi^3*yp^13 + 21102624*yp^14 - 
            (1380264*I)*Pi*yp^14 - 4332960*Pi^2*yp^14 + (950976*I)*Pi^3*
             yp^14 + 3392352*yp^15 - (1431576*I)*Pi*yp^15 - 
            2002536*Pi^2*yp^15 + (347328*I)*Pi^3*yp^15 + 589344*yp^16 - 
            (351579*I)*Pi*yp^16 + 87282*Pi^2*yp^16 + (57384*I)*Pi^3*yp^16 - 
            153396*yp^17 - (280638*I)*Pi*yp^17 + 95166*Pi^2*yp^17 + 
            (4032*I)*Pi^3*yp^17 + 61576*yp^18 + (149346*I)*Pi*yp^18 - 
            20424*Pi^2*yp^18 - (432*I)*Pi^3*yp^18 - 4836*yp^19 - 
            (28206*I)*Pi*yp^19 + 2862*Pi^2*yp^19 - (1152*I)*Pi^3*yp^19 + 
            1600*yp^20 + (2745*I)*Pi*yp^20 - 678*Pi^2*yp^20 + 
            (72*I)*Pi^3*yp^20 + 5100*yp*Log[2] + (828*I)*Pi*yp*Log[2] + 
            2376*Pi^2*yp*Log[2] + 3816*yp^2*Log[2] + (5256*I)*Pi*yp^2*
             Log[2] - 6480*Pi^2*yp^2*Log[2] + 188748*yp^3*Log[2] + 
            (167004*I)*Pi*yp^3*Log[2] - 6264*Pi^2*yp^3*Log[2] + 
            456000*yp^4*Log[2] - (55872*I)*Pi*yp^4*Log[2] - 
            84096*Pi^2*yp^4*Log[2] + 7126704*yp^5*Log[2] - 
            (2589264*I)*Pi*yp^5*Log[2] - 2289888*Pi^2*yp^5*Log[2] + 
            20412000*yp^6*Log[2] + (10054368*I)*Pi*yp^6*Log[2] - 
            987840*Pi^2*yp^6*Log[2] - 34212624*yp^7*Log[2] - 
            (8872848*I)*Pi*yp^7*Log[2] + 1869984*Pi^2*yp^7*Log[2] + 
            630528192*yp^8*Log[2] - (124143552*I)*Pi*yp^8*Log[2] + 
            75000960*Pi^2*yp^8*Log[2] + 1087788840*yp^9*Log[2] - 
            (705931704*I)*Pi*yp^9*Log[2] + 108951408*Pi^2*yp^9*Log[2] + 
            2332088688*yp^10*Log[2] - (753187536*I)*Pi*yp^10*Log[2] + 
            239079456*Pi^2*yp^10*Log[2] + 1087788840*yp^11*Log[2] - 
            (705931704*I)*Pi*yp^11*Log[2] + 108951408*Pi^2*yp^11*Log[2] + 
            630528192*yp^12*Log[2] - (124143552*I)*Pi*yp^12*Log[2] + 
            75000960*Pi^2*yp^12*Log[2] - 34212624*yp^13*Log[2] - 
            (8872848*I)*Pi*yp^13*Log[2] + 1869984*Pi^2*yp^13*Log[2] + 
            20412000*yp^14*Log[2] + (10054368*I)*Pi*yp^14*Log[2] - 
            987840*Pi^2*yp^14*Log[2] + 7126704*yp^15*Log[2] - 
            (2589264*I)*Pi*yp^15*Log[2] - 2289888*Pi^2*yp^15*Log[2] + 
            456000*yp^16*Log[2] - (55872*I)*Pi*yp^16*Log[2] - 
            84096*Pi^2*yp^16*Log[2] + 188748*yp^17*Log[2] + 
            (167004*I)*Pi*yp^17*Log[2] - 6264*Pi^2*yp^17*Log[2] + 
            3816*yp^18*Log[2] + (5256*I)*Pi*yp^18*Log[2] - 
            6480*Pi^2*yp^18*Log[2] + 5100*yp^19*Log[2] + (828*I)*Pi*yp^19*
             Log[2] + 2376*Pi^2*yp^19*Log[2] + 1728*yp*Log[2]^2 + 
            (1296*I)*Pi*yp*Log[2]^2 - 15840*yp^2*Log[2]^2 - 
            (11232*I)*Pi*yp^2*Log[2]^2 + 28800*yp^3*Log[2]^2 + 
            (1296*I)*Pi*yp^3*Log[2]^2 - 275328*yp^4*Log[2]^2 + 
            (55296*I)*Pi*yp^4*Log[2]^2 + 3534912*yp^5*Log[2]^2 - 
            (3288384*I)*Pi*yp^5*Log[2]^2 + 2964096*yp^6*Log[2]^2 + 
            (2436480*I)*Pi*yp^6*Log[2]^2 - 50165568*yp^7*Log[2]^2 + 
            (8959680*I)*Pi*yp^7*Log[2]^2 + 314393472*yp^8*Log[2]^2 + 
            (200503296*I)*Pi*yp^8*Log[2]^2 + 414650304*yp^9*Log[2]^2 + 
            (164195424*I)*Pi*yp^9*Log[2]^2 + 1045685952*yp^10*Log[2]^2 + 
            (613248192*I)*Pi*yp^10*Log[2]^2 + 414650304*yp^11*Log[2]^2 + 
            (164195424*I)*Pi*yp^11*Log[2]^2 + 314393472*yp^12*Log[2]^2 + 
            (200503296*I)*Pi*yp^12*Log[2]^2 - 50165568*yp^13*Log[2]^2 + 
            (8959680*I)*Pi*yp^13*Log[2]^2 + 2964096*yp^14*Log[2]^2 + 
            (2436480*I)*Pi*yp^14*Log[2]^2 + 3534912*yp^15*Log[2]^2 - 
            (3288384*I)*Pi*yp^15*Log[2]^2 - 275328*yp^16*Log[2]^2 + 
            (55296*I)*Pi*yp^16*Log[2]^2 + 28800*yp^17*Log[2]^2 + 
            (1296*I)*Pi*yp^17*Log[2]^2 - 15840*yp^18*Log[2]^2 - 
            (11232*I)*Pi*yp^18*Log[2]^2 + 1728*yp^19*Log[2]^2 + 
            (1296*I)*Pi*yp^19*Log[2]^2 + 663552*yp^5*Log[2]^3 - 
            4866048*yp^6*Log[2]^3 - 221184*yp^7*Log[2]^3 - 
            161021952*yp^8*Log[2]^3 - 57065472*yp^9*Log[2]^3 - 
            460947456*yp^10*Log[2]^3 - 57065472*yp^11*Log[2]^3 - 
            161021952*yp^12*Log[2]^3 - 221184*yp^13*Log[2]^3 - 
            4866048*yp^14*Log[2]^3 + 663552*yp^15*Log[2]^3))/
          (27*(-1 + yp)^10*yp^2*(1 + yp)^6))*Log[u2m2] + 
       ((8192*yp*(3 + 14*yp + 297*yp^2 + 924*yp^3 + 499*yp^4 + 12306*yp^5 + 
            11489*yp^6 + 30856*yp^7 + 11489*yp^8 + 12306*yp^9 + 499*yp^10 + 
            924*yp^11 + 297*yp^12 + 14*yp^13 + 3*yp^14)*H[0, yp])/
          (3*(-1 + yp)^10*(1 + yp)^6) + (262144*yp^2*(1 + 8*yp - 2*yp^2 + 
            8*yp^3 + yp^4)*H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^6) + 
         (65536*yp^2*(1 + 12*yp + 66*yp^2 - 100*yp^3 + 879*yp^4 + 88*yp^5 + 
            2204*yp^6 + 88*yp^7 + 879*yp^8 - 100*yp^9 + 66*yp^10 + 12*yp^11 + 
            yp^12)*H[-1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (131072*yp^2*(3 + 12*yp - 10*yp^2 + 284*yp^3 - 115*yp^4 + 
            1752*yp^5 + 244*yp^6 + 1752*yp^7 - 115*yp^8 + 284*yp^9 - 
            10*yp^10 + 12*yp^11 + 3*yp^12)*H[-1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (65536*yp^2*(1 + 12*yp + 66*yp^2 - 
            100*yp^3 + 879*yp^4 + 88*yp^5 + 2204*yp^6 + 88*yp^7 + 879*yp^8 - 
            100*yp^9 + 66*yp^10 + 12*yp^11 + yp^12)*H[0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (65536*yp^2*(1 + 12*yp + 66*yp^2 - 
            100*yp^3 + 879*yp^4 + 88*yp^5 + 2204*yp^6 + 88*yp^7 + 879*yp^8 - 
            100*yp^9 + 66*yp^10 + 12*yp^11 + yp^12)*H[0, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (131072*yp^2*(3 + 12*yp - 10*yp^2 + 
            284*yp^3 - 115*yp^4 + 1752*yp^5 + 244*yp^6 + 1752*yp^7 - 
            115*yp^8 + 284*yp^9 - 10*yp^10 + 12*yp^11 + 3*yp^12)*
           H[1, -1, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (65536*yp^2*(1 + 12*yp + 66*yp^2 - 100*yp^3 + 879*yp^4 + 88*yp^5 + 
            2204*yp^6 + 88*yp^7 + 879*yp^8 - 100*yp^9 + 66*yp^10 + 12*yp^11 + 
            yp^12)*H[1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (524288*yp^2*(1 - yp^2 + 32*yp^3 - yp^4 + yp^6)*H[1, 1, yp])/
          (-1 + yp)^10 - (256*H[1, yp]*(-4 - (3*I)*Pi + 18*yp + 
            (12*I)*Pi*yp - 268*yp^2 - (138*I)*Pi*yp^2 + 450*yp^3 + 
            (108*I)*Pi*yp^3 - 4372*yp^4 + (2361*I)*Pi*yp^4 - 25560*yp^5 + 
            (8496*I)*Pi*yp^5 - 124880*yp^6 + (19464*I)*Pi*yp^6 - 40888*yp^7 + 
            (72048*I)*Pi*yp^7 - 1324520*yp^8 + (296394*I)*Pi*yp^8 - 
            1244740*yp^9 + (705768*I)*Pi*yp^9 - 3907656*yp^10 + 
            (936708*I)*Pi*yp^10 - 1244740*yp^11 + (705768*I)*Pi*yp^11 - 
            1324520*yp^12 + (296394*I)*Pi*yp^12 - 40888*yp^13 + 
            (72048*I)*Pi*yp^13 - 124880*yp^14 + (19464*I)*Pi*yp^14 - 
            25560*yp^15 + (8496*I)*Pi*yp^15 - 4372*yp^16 + 
            (2361*I)*Pi*yp^16 + 450*yp^17 + (108*I)*Pi*yp^17 - 268*yp^18 - 
            (138*I)*Pi*yp^18 + 18*yp^19 + (12*I)*Pi*yp^19 - 4*yp^20 - 
            (3*I)*Pi*yp^20 - 1536*yp^4*Log[2] - 18432*yp^5*Log[2] - 
            101376*yp^6*Log[2] + 153600*yp^7*Log[2] - 1350144*yp^8*Log[2] - 
            135168*yp^9*Log[2] - 3385344*yp^10*Log[2] - 135168*yp^11*Log[2] - 
            1350144*yp^12*Log[2] + 153600*yp^13*Log[2] - 101376*yp^14*
             Log[2] - 18432*yp^15*Log[2] - 1536*yp^16*Log[2]))/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (256*H[-1, yp]*(4 + (3*I)*Pi - 18*yp - (12*I)*Pi*yp + 268*yp^2 + 
            (138*I)*Pi*yp^2 - 642*yp^3 - (108*I)*Pi*yp^3 + 3476*yp^4 - 
            (2361*I)*Pi*yp^4 + 6552*yp^5 - (8496*I)*Pi*yp^5 + 65744*yp^6 - 
            (19464*I)*Pi*yp^6 + 8952*yp^7 - (72048*I)*Pi*yp^7 + 536936*yp^8 - 
            (296394*I)*Pi*yp^8 + 509444*yp^9 - (705768*I)*Pi*yp^9 + 
            1932872*yp^10 - (936708*I)*Pi*yp^10 + 509444*yp^11 - 
            (705768*I)*Pi*yp^11 + 536936*yp^12 - (296394*I)*Pi*yp^12 + 
            8952*yp^13 - (72048*I)*Pi*yp^13 + 65744*yp^14 - 
            (19464*I)*Pi*yp^14 + 6552*yp^15 - (8496*I)*Pi*yp^15 + 
            3476*yp^16 - (2361*I)*Pi*yp^16 - 642*yp^17 - (108*I)*Pi*yp^17 + 
            268*yp^18 + (138*I)*Pi*yp^18 - 18*yp^19 - (12*I)*Pi*yp^19 + 
            4*yp^20 + (3*I)*Pi*yp^20 + 1536*yp^4*Log[2] + 18432*yp^5*Log[2] + 
            101376*yp^6*Log[2] - 153600*yp^7*Log[2] + 1350144*yp^8*Log[2] + 
            135168*yp^9*Log[2] + 3385344*yp^10*Log[2] + 135168*yp^11*Log[2] + 
            1350144*yp^12*Log[2] - 153600*yp^13*Log[2] + 101376*yp^14*
             Log[2] + 18432*yp^15*Log[2] + 1536*yp^16*Log[2]))/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (32*(83 + (60*I)*Pi - 396*yp - (168*I)*Pi*yp + 5306*yp^2 + 
            (2328*I)*Pi*yp^2 - 10092*yp^3 - (2664*I)*Pi*yp^3 + 47703*yp^4 - 
            (39156*I)*Pi*yp^4 + 219216*yp^5 - (168480*I)*Pi*yp^5 + 
            1092408*yp^6 - (502752*I)*Pi*yp^6 + 439056*yp^7 - 
            (1737888*I)*Pi*yp^7 + 10220118*yp^8 - (6129480*I)*Pi*yp^8 + 
            13507992*yp^9 - (13819440*I)*Pi*yp^9 + 35989020*yp^10 - 
            (18119280*I)*Pi*yp^10 + 13507992*yp^11 - (13819440*I)*Pi*yp^11 + 
            10220118*yp^12 - (6129480*I)*Pi*yp^12 + 439056*yp^13 - 
            (1737888*I)*Pi*yp^13 + 1092408*yp^14 - (502752*I)*Pi*yp^14 + 
            219216*yp^15 - (168480*I)*Pi*yp^15 + 47703*yp^16 - 
            (39156*I)*Pi*yp^16 - 10092*yp^17 - (2664*I)*Pi*yp^17 + 
            5306*yp^18 + (2328*I)*Pi*yp^18 - 396*yp^19 - (168*I)*Pi*yp^19 + 
            83*yp^20 + (60*I)*Pi*yp^20 + 4608*yp^3*Log[2] + 
            21504*yp^4*Log[2] + 456192*yp^5*Log[2] + 1419264*yp^6*Log[2] + 
            766464*yp^7*Log[2] + 18902016*yp^8*Log[2] + 17647104*yp^9*
             Log[2] + 47394816*yp^10*Log[2] + 17647104*yp^11*Log[2] + 
            18902016*yp^12*Log[2] + 766464*yp^13*Log[2] + 1419264*yp^14*
             Log[2] + 456192*yp^15*Log[2] + 21504*yp^16*Log[2] + 
            4608*yp^17*Log[2]))/(9*(-1 + yp)^10*yp^2*(1 + yp)^6))*
        Log[u2m2]^2 + ((-256*(45 - 372*yp + 1018*yp^2 - 196*yp^3 + 
            1641*yp^4 - 39264*yp^5 + 207672*yp^6 - 221376*yp^7 + 
            6903146*yp^8 + 6552664*yp^9 + 20375964*yp^10 + 6552664*yp^11 + 
            6903146*yp^12 - 221376*yp^13 + 207672*yp^14 - 39264*yp^15 + 
            1641*yp^16 - 196*yp^17 + 1018*yp^18 - 372*yp^19 + 45*yp^20)*
           H[-1, -1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (512*(4 + 7*yp - 192*yp^2 - 2288*yp^3 + 12164*yp^4 + 72468*yp^5 + 
            77260*yp^6 - 1502288*yp^7 - 3071124*yp^8 - 6114230*yp^9 - 
            3071124*yp^10 - 1502288*yp^11 + 77260*yp^12 + 72468*yp^13 + 
            12164*yp^14 - 2288*yp^15 - 192*yp^16 + 7*yp^17 + 4*yp^18)*
           H[-1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
         (256*(45 - 356*yp + 1046*yp^2 - 964*yp^3 - 7511*yp^4 + 9392*yp^5 + 
            497544*yp^6 + 87664*yp^7 + 893994*yp^8 - 5731832*yp^9 - 
            4080956*yp^10 - 5731832*yp^11 + 893994*yp^12 + 87664*yp^13 + 
            497544*yp^14 + 9392*yp^15 - 7511*yp^16 - 964*yp^17 + 1046*yp^18 - 
            356*yp^19 + 45*yp^20)*H[-1, 1, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) - (512*(4 + 7*yp - 192*yp^2 - 2288*yp^3 + 12164*yp^4 + 
            72468*yp^5 + 77260*yp^6 - 1502288*yp^7 - 3071124*yp^8 - 
            6114230*yp^9 - 3071124*yp^10 - 1502288*yp^11 + 77260*yp^12 + 
            72468*yp^13 + 12164*yp^14 - 2288*yp^15 - 192*yp^16 + 7*yp^17 + 
            4*yp^18)*H[0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
         (256*(19 - 62*yp - 89*yp^2 + 344*yp^3 + 16096*yp^4 + 170312*yp^5 - 
            246600*yp^6 + 33448*yp^7 - 1735506*yp^8 - 1456660*yp^9 - 
            1735506*yp^10 + 33448*yp^11 - 246600*yp^12 + 170312*yp^13 + 
            16096*yp^14 + 344*yp^15 - 89*yp^16 - 62*yp^17 + 19*yp^18)*
           H[0, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
         (512*(15 - 69*yp + 103*yp^2 + 2632*yp^3 + 3932*yp^4 + 97844*yp^5 - 
            323860*yp^6 + 1535736*yp^7 + 1335618*yp^8 + 4657570*yp^9 + 
            1335618*yp^10 + 1535736*yp^11 - 323860*yp^12 + 97844*yp^13 + 
            3932*yp^14 + 2632*yp^15 + 103*yp^16 - 69*yp^17 + 15*yp^18)*
           H[0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
         (256*(45 - 356*yp + 1046*yp^2 - 964*yp^3 - 7511*yp^4 + 9392*yp^5 + 
            497544*yp^6 + 87664*yp^7 + 893994*yp^8 - 5731832*yp^9 - 
            4080956*yp^10 - 5731832*yp^11 + 893994*yp^12 + 87664*yp^13 + 
            497544*yp^14 + 9392*yp^15 - 7511*yp^16 - 964*yp^17 + 1046*yp^18 - 
            356*yp^19 + 45*yp^20)*H[1, -1, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) + (512*(15 - 69*yp + 103*yp^2 + 2632*yp^3 + 
            3932*yp^4 + 97844*yp^5 - 323860*yp^6 + 1535736*yp^7 + 
            1335618*yp^8 + 4657570*yp^9 + 1335618*yp^10 + 1535736*yp^11 - 
            323860*yp^12 + 97844*yp^13 + 3932*yp^14 + 2632*yp^15 + 
            103*yp^16 - 69*yp^17 + 15*yp^18)*H[1, 0, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^6) - (256*(45 - 416*yp + 1322*yp^2 - 
            1376*yp^3 - 18039*yp^4 - 6336*yp^5 + 106168*yp^6 + 1383104*yp^7 - 
            5248950*yp^8 - 11074304*yp^9 - 22711236*yp^10 - 11074304*yp^11 - 
            5248950*yp^12 + 1383104*yp^13 + 106168*yp^14 - 6336*yp^15 - 
            18039*yp^16 - 1376*yp^17 + 1322*yp^18 - 416*yp^19 + 45*yp^20)*
           H[1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (32*H[0, yp]*(-397 - (1020*I)*Pi - 1334*yp + (2304*I)*Pi*yp + 
            30395*yp^2 + (9540*I)*Pi*yp^2 - 61456*yp^3 - (74304*I)*Pi*yp^3 - 
            587620*yp^4 - (241296*I)*Pi*yp^4 - 4460904*yp^5 - 
            (6026880*I)*Pi*yp^5 + 16129356*yp^6 + (7558128*I)*Pi*yp^6 + 
            11790736*yp^7 - (11829696*I)*Pi*yp^7 + 224093418*yp^8 + 
            (63453528*I)*Pi*yp^8 + 118503996*yp^9 + (13837056*I)*Pi*yp^9 + 
            224093418*yp^10 + (63453528*I)*Pi*yp^10 + 11790736*yp^11 - 
            (11829696*I)*Pi*yp^11 + 16129356*yp^12 + (7558128*I)*Pi*yp^12 - 
            4460904*yp^13 - (6026880*I)*Pi*yp^13 - 587620*yp^14 - 
            (241296*I)*Pi*yp^14 - 61456*yp^15 - (74304*I)*Pi*yp^15 + 
            30395*yp^16 + (9540*I)*Pi*yp^16 - 1334*yp^17 + 
            (2304*I)*Pi*yp^17 - 397*yp^18 - (1020*I)*Pi*yp^18 + 912*Log[2] - 
            2976*yp*Log[2] - 4272*yp^2*Log[2] + 16512*yp^3*Log[2] + 
            772608*yp^4*Log[2] + 8174976*yp^5*Log[2] - 11836800*yp^6*Log[2] + 
            1605504*yp^7*Log[2] - 83304288*yp^8*Log[2] - 69919680*yp^9*
             Log[2] - 83304288*yp^10*Log[2] + 1605504*yp^11*Log[2] - 
            11836800*yp^12*Log[2] + 8174976*yp^13*Log[2] + 
            772608*yp^14*Log[2] + 16512*yp^15*Log[2] - 4272*yp^16*Log[2] - 
            2976*yp^17*Log[2] + 912*yp^18*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^6) - (64*H[1, yp]*(-188 - (342*I)*Pi + 2543*yp + 
            (5196*I)*Pi*yp - 6754*yp^2 - (16860*I)*Pi*yp^2 - 32985*yp^3 - 
            (4692*I)*Pi*yp^3 + 83556*yp^4 + (130722*I)*Pi*yp^4 + 
            696636*yp^5 + (309552*I)*Pi*yp^5 + 3260936*yp^6 + 
            (3111984*I)*Pi*yp^6 - 7229940*yp^7 - (5376144*I)*Pi*yp^7 - 
            52554024*yp^8 + (39541428*I)*Pi*yp^8 - 230742110*yp^9 + 
            (23940456*I)*Pi*yp^9 - 236456012*yp^10 + (115792728*I)*Pi*yp^10 - 
            230742110*yp^11 + (23940456*I)*Pi*yp^11 - 52554024*yp^12 + 
            (39541428*I)*Pi*yp^12 - 7229940*yp^13 - (5376144*I)*Pi*yp^13 + 
            3260936*yp^14 + (3111984*I)*Pi*yp^14 + 696636*yp^15 + 
            (309552*I)*Pi*yp^15 + 83556*yp^16 + (130722*I)*Pi*yp^16 - 
            32985*yp^17 - (4692*I)*Pi*yp^17 - 6754*yp^18 - 
            (16860*I)*Pi*yp^18 + 2543*yp^19 + (5196*I)*Pi*yp^19 - 188*yp^20 - 
            (342*I)*Pi*yp^20 - 720*yp*Log[2] + 3312*yp^2*Log[2] - 
            4944*yp^3*Log[2] - 126336*yp^4*Log[2] - 188736*yp^5*Log[2] - 
            4696512*yp^6*Log[2] + 15545280*yp^7*Log[2] - 73715328*yp^8*
             Log[2] - 64109664*yp^9*Log[2] - 223563360*yp^10*Log[2] - 
            64109664*yp^11*Log[2] - 73715328*yp^12*Log[2] + 
            15545280*yp^13*Log[2] - 4696512*yp^14*Log[2] - 
            188736*yp^15*Log[2] - 126336*yp^16*Log[2] - 4944*yp^17*Log[2] + 
            3312*yp^18*Log[2] - 720*yp^19*Log[2]))/(3*(-1 + yp)^10*yp^2*
           (1 + yp)^6) + (128*H[-1, yp]*(94 + (171*I)*Pi - 1073*yp - 
            (2088*I)*Pi*yp + 4044*yp^2 + (7278*I)*Pi*yp^2 + 1295*yp^3 - 
            (2424*I)*Pi*yp^3 - 11050*yp^4 - (28209*I)*Pi*yp^4 - 54508*yp^5 - 
            (34128*I)*Pi*yp^5 + 599984*yp^6 + (1457448*I)*Pi*yp^6 - 
            4449708*yp^7 - (1090992*I)*Pi*yp^7 + 20381644*yp^8 - 
            (13855866*I)*Pi*yp^8 + 3324346*yp^9 - (43696992*I)*Pi*yp^9 + 
            58976008*yp^10 - (64814892*I)*Pi*yp^10 + 3324346*yp^11 - 
            (43696992*I)*Pi*yp^11 + 20381644*yp^12 - (13855866*I)*Pi*yp^12 - 
            4449708*yp^13 - (1090992*I)*Pi*yp^13 + 599984*yp^14 + 
            (1457448*I)*Pi*yp^14 - 54508*yp^15 - (34128*I)*Pi*yp^15 - 
            11050*yp^16 - (28209*I)*Pi*yp^16 + 1295*yp^17 - 
            (2424*I)*Pi*yp^17 + 4044*yp^18 + (7278*I)*Pi*yp^18 - 1073*yp^19 - 
            (2088*I)*Pi*yp^19 + 94*yp^20 + (171*I)*Pi*yp^20 - 96*yp*Log[2] - 
            168*yp^2*Log[2] + 4608*yp^3*Log[2] + 54912*yp^4*Log[2] - 
            291936*yp^5*Log[2] - 1739232*yp^6*Log[2] - 1854240*yp^7*Log[2] + 
            36054912*yp^8*Log[2] + 73706976*yp^9*Log[2] + 146741520*yp^10*
             Log[2] + 73706976*yp^11*Log[2] + 36054912*yp^12*Log[2] - 
            1854240*yp^13*Log[2] - 1739232*yp^14*Log[2] - 
            291936*yp^15*Log[2] + 54912*yp^16*Log[2] + 4608*yp^17*Log[2] - 
            168*yp^18*Log[2] - 96*yp^19*Log[2]))/(3*(-1 + yp)^10*yp^2*
           (1 + yp)^6) - (16*(-61435 - (17520*I)*Pi + 5520*Pi^2 + 473766*yp + 
            (187650*I)*Pi*yp + 19560*Pi^2*yp - 869646*yp^2 - 
            (571740*I)*Pi*yp^2 + 3240*Pi^2*yp^2 + 175254*yp^3 + 
            (1125810*I)*Pi*yp^3 - 438840*Pi^2*yp^3 + 7659265*yp^4 - 
            (2028240*I)*Pi*yp^4 + 807120*Pi^2*yp^4 + 19199832*yp^5 - 
            (32451480*I)*Pi*yp^5 + 14718720*Pi^2*yp^5 - 31830504*yp^6 + 
            (45799920*I)*Pi*yp^6 + 132518880*Pi^2*yp^6 - 962501640*yp^7 - 
            (7491960*I)*Pi*yp^7 + 126872640*Pi^2*yp^7 - 6710562566*yp^8 + 
            (1555375680*I)*Pi*yp^8 + 1136587680*Pi^2*yp^8 - 
            14202192524*yp^9 + (4631392860*I)*Pi*yp^9 + 330687120*Pi^2*yp^9 - 
            20658246164*yp^10 + (5988409560*I)*Pi*yp^10 + 2304576240*Pi^2*
             yp^10 - 14202192524*yp^11 + (4631392860*I)*Pi*yp^11 + 
            330687120*Pi^2*yp^11 - 6710562566*yp^12 + (1555375680*I)*Pi*
             yp^12 + 1136587680*Pi^2*yp^12 - 962501640*yp^13 - 
            (7491960*I)*Pi*yp^13 + 126872640*Pi^2*yp^13 - 31830504*yp^14 + 
            (45799920*I)*Pi*yp^14 + 132518880*Pi^2*yp^14 + 19199832*yp^15 - 
            (32451480*I)*Pi*yp^15 + 14718720*Pi^2*yp^15 + 7659265*yp^16 - 
            (2028240*I)*Pi*yp^16 + 807120*Pi^2*yp^16 + 175254*yp^17 + 
            (1125810*I)*Pi*yp^17 - 438840*Pi^2*yp^17 - 869646*yp^18 - 
            (571740*I)*Pi*yp^18 + 3240*Pi^2*yp^18 + 473766*yp^19 + 
            (187650*I)*Pi*yp^19 + 19560*Pi^2*yp^19 - 61435*yp^20 - 
            (17520*I)*Pi*yp^20 + 5520*Pi^2*yp^20 + 23820*yp*Log[2] + 
            (61200*I)*Pi*yp*Log[2] + 80040*yp^2*Log[2] - (138240*I)*Pi*yp^2*
             Log[2] - 1823700*yp^3*Log[2] - (572400*I)*Pi*yp^3*Log[2] + 
            3687360*yp^4*Log[2] + (4458240*I)*Pi*yp^4*Log[2] + 
            35257200*yp^5*Log[2] + (14477760*I)*Pi*yp^5*Log[2] + 
            267654240*yp^6*Log[2] + (361612800*I)*Pi*yp^6*Log[2] - 
            967761360*yp^7*Log[2] - (453487680*I)*Pi*yp^7*Log[2] - 
            707444160*yp^8*Log[2] + (709781760*I)*Pi*yp^8*Log[2] - 
            13445605080*yp^9*Log[2] - (3807211680*I)*Pi*yp^9*Log[2] - 
            7110239760*yp^10*Log[2] - (830223360*I)*Pi*yp^10*Log[2] - 
            13445605080*yp^11*Log[2] - (3807211680*I)*Pi*yp^11*Log[2] - 
            707444160*yp^12*Log[2] + (709781760*I)*Pi*yp^12*Log[2] - 
            967761360*yp^13*Log[2] - (453487680*I)*Pi*yp^13*Log[2] + 
            267654240*yp^14*Log[2] + (361612800*I)*Pi*yp^14*Log[2] + 
            35257200*yp^15*Log[2] + (14477760*I)*Pi*yp^15*Log[2] + 
            3687360*yp^16*Log[2] + (4458240*I)*Pi*yp^16*Log[2] - 
            1823700*yp^17*Log[2] - (572400*I)*Pi*yp^17*Log[2] + 
            80040*yp^18*Log[2] - (138240*I)*Pi*yp^18*Log[2] + 
            23820*yp^19*Log[2] + (61200*I)*Pi*yp^19*Log[2] - 
            27360*yp*Log[2]^2 + 89280*yp^2*Log[2]^2 + 128160*yp^3*Log[2]^2 - 
            495360*yp^4*Log[2]^2 - 23178240*yp^5*Log[2]^2 - 
            245249280*yp^6*Log[2]^2 + 355104000*yp^7*Log[2]^2 - 
            48165120*yp^8*Log[2]^2 + 2499128640*yp^9*Log[2]^2 + 
            2097590400*yp^10*Log[2]^2 + 2499128640*yp^11*Log[2]^2 - 
            48165120*yp^12*Log[2]^2 + 355104000*yp^13*Log[2]^2 - 
            245249280*yp^14*Log[2]^2 - 23178240*yp^15*Log[2]^2 - 
            495360*yp^16*Log[2]^2 + 128160*yp^17*Log[2]^2 + 
            89280*yp^18*Log[2]^2 - 27360*yp^19*Log[2]^2))/
          (45*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         ((256*(6 - 71*yp + 426*yp^2 - 63*yp^3 + 510*yp^4 + 13412*yp^5 - 
              27752*yp^6 + 14100*yp^7 + 337020*yp^8 + 1807630*yp^9 + 
              2001020*yp^10 + 1807630*yp^11 + 337020*yp^12 + 14100*yp^13 - 
              27752*yp^14 + 13412*yp^15 + 510*yp^16 - 63*yp^17 + 426*yp^18 - 
              71*yp^19 + 6*yp^20)*H[-1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) + 
           (512*(3 - 26*yp + 99*yp^2 + 32*yp^3 - 1244*yp^4 - 6968*yp^5 - 
              157660*yp^6 + 279904*yp^7 + 126034*yp^8 + 1092516*yp^9 + 
              126034*yp^10 + 279904*yp^11 - 157660*yp^12 - 6968*yp^13 - 
              1244*yp^14 + 32*yp^15 + 99*yp^16 - 26*yp^17 + 3*yp^18)*
             H[0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (256*(6 - 59*yp + 322*yp^2 + 333*yp^3 + 638*yp^4 + 8436*yp^5 - 
              55624*yp^6 - 616540*yp^7 + 1456636*yp^8 + 2311766*yp^9 + 
              6371084*yp^10 + 2311766*yp^11 + 1456636*yp^12 - 616540*yp^13 - 
              55624*yp^14 + 8436*yp^15 + 638*yp^16 + 333*yp^17 + 322*yp^18 - 
              59*yp^19 + 6*yp^20)*H[1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) + 
           (64*(194 + (36*I)*Pi - 2053*yp - (906*I)*Pi*yp + 12022*yp^2 + 
              (4524*I)*Pi*yp^2 - 5261*yp^3 - (3258*I)*Pi*yp^3 - 5654*yp^4 - 
              (33612*I)*Pi*yp^4 + 409100*yp^5 + (83640*I)*Pi*yp^5 + 
              73064*yp^6 + (481104*I)*Pi*yp^6 - 1793700*yp^7 + 
              (2309016*I)*Pi*yp^7 + 20344532*yp^8 - (1351128*I)*Pi*yp^8 + 
              42941738*yp^9 - (11825676*I)*Pi*yp^9 + 79475780*yp^10 - 
              (17076216*I)*Pi*yp^10 + 42941738*yp^11 - (11825676*I)*Pi*yp^
                11 + 20344532*yp^12 - (1351128*I)*Pi*yp^12 - 1793700*yp^13 + 
              (2309016*I)*Pi*yp^13 + 73064*yp^14 + (481104*I)*Pi*yp^14 + 
              409100*yp^15 + (83640*I)*Pi*yp^15 - 5654*yp^16 - 
              (33612*I)*Pi*yp^16 - 5261*yp^17 - (3258*I)*Pi*yp^17 + 
              12022*yp^18 + (4524*I)*Pi*yp^18 - 2053*yp^19 - (906*I)*Pi*yp^
                19 + 194*yp^20 + (36*I)*Pi*yp^20 + 144*yp*Log[2] - 
              1248*yp^2*Log[2] + 4752*yp^3*Log[2] + 1536*yp^4*Log[2] - 
              59712*yp^5*Log[2] - 334464*yp^6*Log[2] - 7567680*yp^7*Log[2] + 
              13435392*yp^8*Log[2] + 6049632*yp^9*Log[2] + 52440768*yp^10*Log[
                2] + 6049632*yp^11*Log[2] + 13435392*yp^12*Log[2] - 
              7567680*yp^13*Log[2] - 334464*yp^14*Log[2] - 59712*yp^15*Log[
                2] + 1536*yp^16*Log[2] + 4752*yp^17*Log[2] - 1248*yp^18*Log[
                2] + 144*yp^19*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6))*
          Log[u2m2] + (512*(1 - 4*yp + 46*yp^2 - 36*yp^3 - 19*yp^4 + 
            3312*yp^5 + 17576*yp^6 - 26064*yp^7 + 224018*yp^8 + 22792*yp^9 + 
            565332*yp^10 + 22792*yp^11 + 224018*yp^12 - 26064*yp^13 + 
            17576*yp^14 + 3312*yp^15 - 19*yp^16 - 36*yp^17 + 46*yp^18 - 
            4*yp^19 + yp^20)*Log[u2m2]^2)/((-1 + yp)^10*yp^2*(1 + yp)^6))*
        Log[x]^2 + ((1024*(3 - 89*yp + 338*yp^2 + 231*yp^3 + 1815*yp^4 - 
            17356*yp^5 - 75400*yp^6 - 190092*yp^7 + 124134*yp^8 + 
            862666*yp^9 + 1733228*yp^10 + 862666*yp^11 + 124134*yp^12 - 
            190092*yp^13 - 75400*yp^14 - 17356*yp^15 + 1815*yp^16 + 
            231*yp^17 + 338*yp^18 - 89*yp^19 + 3*yp^20)*H[-1, yp])/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (256*(17 + 70*yp - 823*yp^2 + 240*yp^3 - 19948*yp^4 - 34072*yp^5 + 
            511076*yp^6 - 2152560*yp^7 - 4488018*yp^8 - 7554908*yp^9 - 
            4488018*yp^10 - 2152560*yp^11 + 511076*yp^12 - 34072*yp^13 - 
            19948*yp^14 + 240*yp^15 - 823*yp^16 + 70*yp^17 + 17*yp^18)*
           H[0, yp])/(3*(-1 + yp)^10*yp*(1 + yp)^6) + 
         (512*(6 - 195*yp + 606*yp^2 + 1285*yp^3 + 3390*yp^4 - 14764*yp^5 - 
            116728*yp^6 - 891260*yp^7 + 2400828*yp^8 + 6213350*yp^9 + 
            11021364*yp^10 + 6213350*yp^11 + 2400828*yp^12 - 891260*yp^13 - 
            116728*yp^14 - 14764*yp^15 + 3390*yp^16 + 1285*yp^17 + 
            606*yp^18 - 195*yp^19 + 6*yp^20)*H[1, yp])/(3*(-1 + yp)^10*yp^2*
           (1 + yp)^6) + (64*(772 + (228*I)*Pi - 9195*yp - (2604*I)*Pi*yp + 
            24478*yp^2 + (15168*I)*Pi*yp^2 + 25853*yp^3 - (14124*I)*Pi*yp^3 - 
            77404*yp^4 - (175596*I)*Pi*yp^4 - 202540*yp^5 + 
            (294000*I)*Pi*yp^5 - 9248504*yp^6 - (1657344*I)*Pi*yp^6 + 
            23609028*yp^7 + (4389744*I)*Pi*yp^7 + 12498904*yp^8 - 
            (19465464*I)*Pi*yp^8 + 300455766*yp^9 - (64435848*I)*Pi*yp^9 + 
            155346356*yp^10 - (76971648*I)*Pi*yp^10 + 300455766*yp^11 - 
            (64435848*I)*Pi*yp^11 + 12498904*yp^12 - (19465464*I)*Pi*yp^12 + 
            23609028*yp^13 + (4389744*I)*Pi*yp^13 - 9248504*yp^14 - 
            (1657344*I)*Pi*yp^14 - 202540*yp^15 + (294000*I)*Pi*yp^15 - 
            77404*yp^16 - (175596*I)*Pi*yp^16 + 25853*yp^17 - 
            (14124*I)*Pi*yp^17 + 24478*yp^18 + (15168*I)*Pi*yp^18 - 
            9195*yp^19 - (2604*I)*Pi*yp^19 + 772*yp^20 + (228*I)*Pi*yp^20 - 
            408*yp*Log[2] - 1680*yp^2*Log[2] + 19752*yp^3*Log[2] - 
            5760*yp^4*Log[2] + 478752*yp^5*Log[2] + 817728*yp^6*Log[2] - 
            12265824*yp^7*Log[2] + 51661440*yp^8*Log[2] + 107712432*yp^9*
             Log[2] + 181317792*yp^10*Log[2] + 107712432*yp^11*Log[2] + 
            51661440*yp^12*Log[2] - 12265824*yp^13*Log[2] + 
            817728*yp^14*Log[2] + 478752*yp^15*Log[2] - 5760*yp^16*Log[2] + 
            19752*yp^17*Log[2] - 1680*yp^18*Log[2] - 408*yp^19*Log[2]))/
          (9*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (512*(2 - 33*yp + 162*yp^2 + 31*yp^3 - 806*yp^4 + 2900*yp^5 - 
            552*yp^6 - 143724*yp^7 + 391844*yp^8 + 140826*yp^9 + 
            1315852*yp^10 + 140826*yp^11 + 391844*yp^12 - 143724*yp^13 - 
            552*yp^14 + 2900*yp^15 - 806*yp^16 + 31*yp^17 + 162*yp^18 - 
            33*yp^19 + 2*yp^20)*Log[u2m2])/((-1 + yp)^10*yp^2*(1 + yp)^6))*
        Log[x]^3 + (128*(25 - 429*yp + 1800*yp^2 + 931*yp^3 - 11483*yp^4 + 
          29684*yp^5 - 220768*yp^6 - 1036524*yp^7 + 2931266*yp^8 + 
          5331714*yp^9 + 12161968*yp^10 + 5331714*yp^11 + 2931266*yp^12 - 
          1036524*yp^13 - 220768*yp^14 + 29684*yp^15 - 11483*yp^16 + 
          931*yp^17 + 1800*yp^18 - 429*yp^19 + 25*yp^20)*Log[x]^4)/
        (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
       (8*H[0, yp]*(664500 - (469125*I)*Pi + 558450*Pi^2 - (177300*I)*Pi^3 - 
          7382550*yp - (2311800*I)*Pi*yp - 763200*Pi^2*yp + 
          (959400*I)*Pi^3*yp + 15265900*yp^2 - (685950*I)*Pi*yp^2 - 
          6104100*Pi^2*yp^2 - (246600*I)*Pi^3*yp^2 + 74552250*yp^3 - 
          (92916600*I)*Pi*yp^3 + 8116800*Pi^2*yp^3 - (23304600*I)*Pi^3*yp^3 + 
          66424900*yp^4 + (555830175*I)*Pi*yp^4 + 343994250*Pi^2*yp^4 - 
          (149991300*I)*Pi^3*yp^4 - 3054873944*yp^5 - (3423023520*I)*Pi*
           yp^5 - 4808476800*Pi^2*yp^5 - (486309600*I)*Pi^3*yp^5 - 
          13129822000*yp^6 - (23496973800*I)*Pi*yp^6 - 14223246000*Pi^2*
           yp^6 - (2567138400*I)*Pi^3*yp^6 - 33925124472*yp^7 - 
          (169781945760*I)*Pi*yp^7 - 51022204800*Pi^2*yp^7 + 
          (4435063200*I)*Pi^3*yp^7 + 17511835400*yp^8 - (433713562650*I)*Pi*
           yp^8 - 53560616700*Pi^2*yp^8 + (7763506200*I)*Pi^3*yp^8 + 
          111427260716*yp^9 - (779698099920*I)*Pi*yp^9 - 
          81015840000*Pi^2*yp^9 + (47506244400*I)*Pi^3*yp^9 + 
          140100126600*yp^10 - (992684872500*I)*Pi*yp^10 - 
          34978483800*Pi^2*yp^10 + (36150296400*I)*Pi^3*yp^10 + 
          111427260716*yp^11 - (779698099920*I)*Pi*yp^11 - 
          81015840000*Pi^2*yp^11 + (47506244400*I)*Pi^3*yp^11 + 
          17511835400*yp^12 - (433713562650*I)*Pi*yp^12 - 
          53560616700*Pi^2*yp^12 + (7763506200*I)*Pi^3*yp^12 - 
          33925124472*yp^13 - (169781945760*I)*Pi*yp^13 - 
          51022204800*Pi^2*yp^13 + (4435063200*I)*Pi^3*yp^13 - 
          13129822000*yp^14 - (23496973800*I)*Pi*yp^14 - 
          14223246000*Pi^2*yp^14 - (2567138400*I)*Pi^3*yp^14 - 
          3054873944*yp^15 - (3423023520*I)*Pi*yp^15 - 4808476800*Pi^2*
           yp^15 - (486309600*I)*Pi^3*yp^15 + 66424900*yp^16 + 
          (555830175*I)*Pi*yp^16 + 343994250*Pi^2*yp^16 - 
          (149991300*I)*Pi^3*yp^16 + 74552250*yp^17 - (92916600*I)*Pi*yp^17 + 
          8116800*Pi^2*yp^17 - (23304600*I)*Pi^3*yp^17 + 15265900*yp^18 - 
          (685950*I)*Pi*yp^18 - 6104100*Pi^2*yp^18 - (246600*I)*Pi^3*yp^18 - 
          7382550*yp^19 - (2311800*I)*Pi*yp^19 - 763200*Pi^2*yp^19 + 
          (959400*I)*Pi^3*yp^19 + 664500*yp^20 - (469125*I)*Pi*yp^20 + 
          558450*Pi^2*yp^20 - (177300*I)*Pi^3*yp^20 - 35400*Log[2] + 
          (59400*I)*Pi*Log[2] + 295200*Pi^2*Log[2] + 8866800*yp*Log[2] + 
          (4586400*I)*Pi*yp*Log[2] - 1036800*Pi^2*yp*Log[2] - 
          7155600*yp^2*Log[2] - (21330000*I)*Pi*yp^2*Log[2] - 
          1440000*Pi^2*yp^2*Log[2] - 13856400*yp^3*Log[2] + 
          (27511200*I)*Pi*yp^3*Log[2] + 55526400*Pi^2*yp^3*Log[2] - 
          789388200*yp^4*Log[2] + (1402237800*I)*Pi*yp^4*Log[2] + 
          685936800*Pi^2*yp^4*Log[2] + 6760021440*yp^5*Log[2] - 
          (14220201600*I)*Pi*yp^5*Log[2] - 482342400*Pi^2*yp^5*Log[2] + 
          39928123200*yp^6*Log[2] - (20254449600*I)*Pi*yp^6*Log[2] + 
          4563302400*Pi^2*yp^6*Log[2] + 324120995520*yp^7*Log[2] + 
          (4465008000*I)*Pi*yp^7*Log[2] - 46386086400*Pi^2*yp^7*Log[2] + 
          862854985200*yp^8*Log[2] + (392137952400*I)*Pi*yp^8*Log[2] - 
          63988171200*Pi^2*yp^8*Log[2] + 1575120567840*yp^9*Log[2] + 
          (906255576000*I)*Pi*yp^9*Log[2] - 245738764800*Pi^2*yp^9*Log[2] + 
          2008020132000*yp^10*Log[2] + (1273028436000*I)*Pi*yp^10*Log[2] - 
          195834355200*Pi^2*yp^10*Log[2] + 1575120567840*yp^11*Log[2] + 
          (906255576000*I)*Pi*yp^11*Log[2] - 245738764800*Pi^2*yp^11*Log[2] + 
          862854985200*yp^12*Log[2] + (392137952400*I)*Pi*yp^12*Log[2] - 
          63988171200*Pi^2*yp^12*Log[2] + 324120995520*yp^13*Log[2] + 
          (4465008000*I)*Pi*yp^13*Log[2] - 46386086400*Pi^2*yp^13*Log[2] + 
          39928123200*yp^14*Log[2] - (20254449600*I)*Pi*yp^14*Log[2] + 
          4563302400*Pi^2*yp^14*Log[2] + 6760021440*yp^15*Log[2] - 
          (14220201600*I)*Pi*yp^15*Log[2] - 482342400*Pi^2*yp^15*Log[2] - 
          789388200*yp^16*Log[2] + (1402237800*I)*Pi*yp^16*Log[2] + 
          685936800*Pi^2*yp^16*Log[2] - 13856400*yp^17*Log[2] + 
          (27511200*I)*Pi*yp^17*Log[2] + 55526400*Pi^2*yp^17*Log[2] - 
          7155600*yp^18*Log[2] - (21330000*I)*Pi*yp^18*Log[2] - 
          1440000*Pi^2*yp^18*Log[2] + 8866800*yp^19*Log[2] + 
          (4586400*I)*Pi*yp^19*Log[2] - 1036800*Pi^2*yp^19*Log[2] - 
          35400*yp^20*Log[2] + (59400*I)*Pi*yp^20*Log[2] + 
          295200*Pi^2*yp^20*Log[2] + 27000*Log[2]^2 + (162000*I)*Pi*
           Log[2]^2 - 1656000*yp*Log[2]^2 - (172800*I)*Pi*yp*Log[2]^2 + 
          14158800*yp^2*Log[2]^2 - (2138400*I)*Pi*yp^2*Log[2]^2 - 
          39556800*yp^3*Log[2]^2 + (27475200*I)*Pi*yp^3*Log[2]^2 - 
          795969000*yp^4*Log[2]^2 + (621075600*I)*Pi*yp^4*Log[2]^2 + 
          7247980800*yp^5*Log[2]^2 - (5526144000*I)*Pi*yp^5*Log[2]^2 - 
          2308276800*yp^6*Log[2]^2 + (5255107200*I)*Pi*yp^6*Log[2]^2 - 
          120167596800*yp^7*Log[2]^2 + (7567948800*I)*Pi*yp^7*Log[2]^2 - 
          582619712400*yp^8*Log[2]^2 + (238840855200*I)*Pi*yp^8*Log[2]^2 - 
          1205413776000*yp^9*Log[2]^2 + (348994137600*I)*Pi*yp^9*Log[2]^2 - 
          1578575872800*yp^10*Log[2]^2 + (620382715200*I)*Pi*yp^10*Log[2]^2 - 
          1205413776000*yp^11*Log[2]^2 + (348994137600*I)*Pi*yp^11*Log[2]^2 - 
          582619712400*yp^12*Log[2]^2 + (238840855200*I)*Pi*yp^12*Log[2]^2 - 
          120167596800*yp^13*Log[2]^2 + (7567948800*I)*Pi*yp^13*Log[2]^2 - 
          2308276800*yp^14*Log[2]^2 + (5255107200*I)*Pi*yp^14*Log[2]^2 + 
          7247980800*yp^15*Log[2]^2 - (5526144000*I)*Pi*yp^15*Log[2]^2 - 
          795969000*yp^16*Log[2]^2 + (621075600*I)*Pi*yp^16*Log[2]^2 - 
          39556800*yp^17*Log[2]^2 + (27475200*I)*Pi*yp^17*Log[2]^2 + 
          14158800*yp^18*Log[2]^2 - (2138400*I)*Pi*yp^18*Log[2]^2 - 
          1656000*yp^19*Log[2]^2 - (172800*I)*Pi*yp^19*Log[2]^2 + 
          27000*yp^20*Log[2]^2 + (162000*I)*Pi*yp^20*Log[2]^2 - 
          7833600*yp^3*Log[2]^3 + 11059200*yp^4*Log[2]^3 + 
          3876710400*yp^5*Log[2]^3 - 3774873600*yp^6*Log[2]^3 - 
          78115276800*yp^7*Log[2]^3 - 373340160000*yp^8*Log[2]^3 - 
          707152435200*yp^9*Log[2]^3 - 989783654400*yp^10*Log[2]^3 - 
          707152435200*yp^11*Log[2]^3 - 373340160000*yp^12*Log[2]^3 - 
          78115276800*yp^13*Log[2]^3 - 3774873600*yp^14*Log[2]^3 + 
          3876710400*yp^15*Log[2]^3 + 11059200*yp^16*Log[2]^3 - 
          7833600*yp^17*Log[2]^3 + 626400*Zeta[3] - 1036800*yp*Zeta[3] - 
          4449600*yp^2*Zeta[3] + 26265600*yp^3*Zeta[3] + 
          140162400*yp^4*Zeta[3] + 2096064000*yp^5*Zeta[3] + 
          45178732800*yp^6*Zeta[3] + 197053862400*yp^7*Zeta[3] + 
          646899825600*yp^8*Zeta[3] + 1120143168000*yp^9*Zeta[3] + 
          1458050025600*yp^10*Zeta[3] + 1120143168000*yp^11*Zeta[3] + 
          646899825600*yp^12*Zeta[3] + 197053862400*yp^13*Zeta[3] + 
          45178732800*yp^14*Zeta[3] + 2096064000*yp^15*Zeta[3] + 
          140162400*yp^16*Zeta[3] + 26265600*yp^17*Zeta[3] - 
          4449600*yp^18*Zeta[3] - 1036800*yp^19*Zeta[3] + 
          626400*yp^20*Zeta[3]))/(675*(-1 + yp)^10*yp*(1 + yp)^8) + 
       (16*H[-1, yp]*(5400 + (10725*I)*Pi - 68625*Pi^2 - (16650*I)*Pi^3 + 
          114839*yp - (1336770*I)*Pi*yp + 582300*Pi^2*yp - 
          (327600*I)*Pi^3*yp + 5551694*yp^2 + (6441855*I)*Pi*yp^2 - 
          3068775*Pi^2*yp^2 - (1025550*I)*Pi^3*yp^2 - 10728778*yp^3 - 
          (7425060*I)*Pi*yp^3 - 3838200*Pi^2*yp^3 + (2156400*I)*Pi^3*yp^3 + 
          26973438*yp^4 - (23335365*I)*Pi*yp^4 - 4686675*Pi^2*yp^4 + 
          (23254650*I)*Pi^3*yp^4 + 231213099*yp^5 + (174241830*I)*Pi*yp^5 - 
          221572500*Pi^2*yp^5 + (184640400*I)*Pi^3*yp^5 + 2575813680*yp^6 + 
          (713899545*I)*Pi*yp^6 + 397498875*Pi^2*yp^6 + (655404750*I)*Pi^3*
           yp^6 - 1384847544*yp^7 + (6721632720*I)*Pi*yp^7 - 
          2231287200*Pi^2*yp^7 + (4468737600*I)*Pi^3*yp^7 + 3823616520*yp^8 + 
          (17375316210*I)*Pi*yp^8 - 2221376250*Pi^2*yp^8 + 
          (4186388700*I)*Pi^3*yp^8 - 6013542594*yp^9 + (7769182620*I)*Pi*
           yp^9 - 29648142600*Pi^2*yp^9 + (26148333600*I)*Pi^3*yp^9 - 
          769650332*yp^10 - (29318310570*I)*Pi*yp^10 - 70126826550*Pi^2*
           yp^10 + (16841517300*I)*Pi^3*yp^10 + 25680202756*yp^11 - 
          (51804545880*I)*Pi*yp^11 - 79708539600*Pi^2*yp^11 + 
          (49751690400*I)*Pi^3*yp^11 - 769650332*yp^12 - (29318310570*I)*Pi*
           yp^12 - 70126826550*Pi^2*yp^12 + (16841517300*I)*Pi^3*yp^12 - 
          6013542594*yp^13 + (7769182620*I)*Pi*yp^13 - 29648142600*Pi^2*
           yp^13 + (26148333600*I)*Pi^3*yp^13 + 3823616520*yp^14 + 
          (17375316210*I)*Pi*yp^14 - 2221376250*Pi^2*yp^14 + 
          (4186388700*I)*Pi^3*yp^14 - 1384847544*yp^15 + (6721632720*I)*Pi*
           yp^15 - 2231287200*Pi^2*yp^15 + (4468737600*I)*Pi^3*yp^15 + 
          2575813680*yp^16 + (713899545*I)*Pi*yp^16 + 397498875*Pi^2*yp^16 + 
          (655404750*I)*Pi^3*yp^16 + 231213099*yp^17 + (174241830*I)*Pi*
           yp^17 - 221572500*Pi^2*yp^17 + (184640400*I)*Pi^3*yp^17 + 
          26973438*yp^18 - (23335365*I)*Pi*yp^18 - 4686675*Pi^2*yp^18 + 
          (23254650*I)*Pi^3*yp^18 - 10728778*yp^19 - (7425060*I)*Pi*yp^19 - 
          3838200*Pi^2*yp^19 + (2156400*I)*Pi^3*yp^19 + 5551694*yp^20 + 
          (6441855*I)*Pi*yp^20 - 3068775*Pi^2*yp^20 - (1025550*I)*Pi^3*
           yp^20 + 114839*yp^21 - (1336770*I)*Pi*yp^21 + 582300*Pi^2*yp^21 - 
          (327600*I)*Pi^3*yp^21 + 5400*yp^22 + (10725*I)*Pi*yp^22 - 
          68625*Pi^2*yp^22 - (16650*I)*Pi^3*yp^22 + (202500*I)*Pi*Log[2] - 
          6300*Pi^2*Log[2] + 1105200*yp*Log[2] + (1428300*I)*Pi*yp*Log[2] - 
          302400*Pi^2*yp*Log[2] - 9425400*yp^2*Log[2] - (13184100*I)*Pi*yp^2*
           Log[2] + 4754700*Pi^2*yp^2*Log[2] + 6308400*yp^3*Log[2] + 
          (462600*I)*Pi*yp^3*Log[2] - 36000*Pi^2*yp^3*Log[2] + 
          50675400*yp^4*Log[2] - (17637300*I)*Pi*yp^4*Log[2] - 
          79532100*Pi^2*yp^4*Log[2] - 183920400*yp^5*Log[2] - 
          (207598500*I)*Pi*yp^5*Log[2] - 1119700800*Pi^2*yp^5*Log[2] - 
          4912948320*yp^6*Log[2] + (4391039700*I)*Pi*yp^6*Log[2] - 
          2521183500*Pi^2*yp^6*Log[2] + 2535201600*yp^7*Log[2] - 
          (15917853600*I)*Pi*yp^7*Log[2] - 18123350400*Pi^2*yp^7*Log[2] - 
          30096545760*yp^8*Log[2] - (87153096600*I)*Pi*yp^8*Log[2] + 
          11443761000*Pi^2*yp^8*Log[2] + 3157816800*yp^9*Log[2] - 
          (371946277800*I)*Pi*yp^9*Log[2] - 14329238400*Pi^2*yp^9*Log[2] + 
          57460199280*yp^10*Log[2] - (759947855400*I)*Pi*yp^10*Log[2] + 
          99679822200*Pi^2*yp^10*Log[2] + 33950887200*yp^11*Log[2] - 
          (909341384400*I)*Pi*yp^11*Log[2] + 35058830400*Pi^2*yp^11*Log[2] + 
          57460199280*yp^12*Log[2] - (759947855400*I)*Pi*yp^12*Log[2] + 
          99679822200*Pi^2*yp^12*Log[2] + 3157816800*yp^13*Log[2] - 
          (371946277800*I)*Pi*yp^13*Log[2] - 14329238400*Pi^2*yp^13*Log[2] - 
          30096545760*yp^14*Log[2] - (87153096600*I)*Pi*yp^14*Log[2] + 
          11443761000*Pi^2*yp^14*Log[2] + 2535201600*yp^15*Log[2] - 
          (15917853600*I)*Pi*yp^15*Log[2] - 18123350400*Pi^2*yp^15*Log[2] - 
          4912948320*yp^16*Log[2] + (4391039700*I)*Pi*yp^16*Log[2] - 
          2521183500*Pi^2*yp^16*Log[2] - 183920400*yp^17*Log[2] - 
          (207598500*I)*Pi*yp^17*Log[2] - 1119700800*Pi^2*yp^17*Log[2] + 
          50675400*yp^18*Log[2] - (17637300*I)*Pi*yp^18*Log[2] - 
          79532100*Pi^2*yp^18*Log[2] + 6308400*yp^19*Log[2] + 
          (462600*I)*Pi*yp^19*Log[2] - 36000*Pi^2*yp^19*Log[2] - 
          9425400*yp^20*Log[2] - (13184100*I)*Pi*yp^20*Log[2] + 
          4754700*Pi^2*yp^20*Log[2] + 1105200*yp^21*Log[2] + 
          (1428300*I)*Pi*yp^21*Log[2] - 302400*Pi^2*yp^21*Log[2] + 
          (202500*I)*Pi*yp^22*Log[2] - 6300*Pi^2*yp^22*Log[2] + 
          172800*Log[2]^2 + (178200*I)*Pi*Log[2]^2 - 1849500*yp*Log[2]^2 - 
          (2062800*I)*Pi*yp*Log[2]^2 + 2750400*yp^2*Log[2]^2 + 
          (5783400*I)*Pi*yp^2*Log[2]^2 + 15471000*yp^3*Log[2]^2 + 
          (6890400*I)*Pi*yp^3*Log[2]^2 + 26596800*yp^4*Log[2]^2 - 
          (113211000*I)*Pi*yp^4*Log[2]^2 - 373070700*yp^5*Log[2]^2 - 
          (1607245200*I)*Pi*yp^5*Log[2]^2 - 2530368000*yp^6*Log[2]^2 - 
          (1445704200*I)*Pi*yp^6*Log[2]^2 + 28135936800*yp^7*Log[2]^2 - 
          (24575184000*I)*Pi*yp^7*Log[2]^2 + 171652665600*yp^8*Log[2]^2 + 
          (12387654000*I)*Pi*yp^8*Log[2]^2 + 563100424200*yp^9*Log[2]^2 - 
          (45837424800*I)*Pi*yp^9*Log[2]^2 + 1067119286400*yp^10*Log[2]^2 + 
          (34463782800*I)*Pi*yp^10*Log[2]^2 + 1290788384400*yp^11*Log[2]^2 - 
          (37163880000*I)*Pi*yp^11*Log[2]^2 + 1067119286400*yp^12*Log[2]^2 + 
          (34463782800*I)*Pi*yp^12*Log[2]^2 + 563100424200*yp^13*Log[2]^2 - 
          (45837424800*I)*Pi*yp^13*Log[2]^2 + 171652665600*yp^14*Log[2]^2 + 
          (12387654000*I)*Pi*yp^14*Log[2]^2 + 28135936800*yp^15*Log[2]^2 - 
          (24575184000*I)*Pi*yp^15*Log[2]^2 - 2530368000*yp^16*Log[2]^2 - 
          (1445704200*I)*Pi*yp^16*Log[2]^2 - 373070700*yp^17*Log[2]^2 - 
          (1607245200*I)*Pi*yp^17*Log[2]^2 + 26596800*yp^18*Log[2]^2 - 
          (113211000*I)*Pi*yp^18*Log[2]^2 + 15471000*yp^19*Log[2]^2 + 
          (6890400*I)*Pi*yp^19*Log[2]^2 + 2750400*yp^20*Log[2]^2 + 
          (5783400*I)*Pi*yp^20*Log[2]^2 - 1849500*yp^21*Log[2]^2 - 
          (2062800*I)*Pi*yp^21*Log[2]^2 + 172800*yp^22*Log[2]^2 + 
          (178200*I)*Pi*yp^22*Log[2]^2 + 28800*Log[2]^3 + 
          223200*yp*Log[2]^3 - 1065600*yp^2*Log[2]^3 + 1569600*yp^3*
           Log[2]^3 + 53654400*yp^4*Log[2]^3 + 488354400*yp^5*Log[2]^3 + 
          823132800*yp^6*Log[2]^3 + 11772921600*yp^7*Log[2]^3 + 
          43343136000*yp^8*Log[2]^3 + 170964043200*yp^9*Log[2]^3 + 
          303069484800*yp^10*Log[2]^3 + 418719484800*yp^11*Log[2]^3 + 
          303069484800*yp^12*Log[2]^3 + 170964043200*yp^13*Log[2]^3 + 
          43343136000*yp^14*Log[2]^3 + 11772921600*yp^15*Log[2]^3 + 
          823132800*yp^16*Log[2]^3 + 488354400*yp^17*Log[2]^3 + 
          53654400*yp^18*Log[2]^3 + 1569600*yp^19*Log[2]^3 - 
          1065600*yp^20*Log[2]^3 + 223200*yp^21*Log[2]^3 + 
          28800*yp^22*Log[2]^3 - 486000*Zeta[3] + 2435400*yp*Zeta[3] - 
          2127600*yp^2*Zeta[3] - 5043600*yp^3*Zeta[3] - 183600*yp^4*Zeta[3] - 
          109863000*yp^5*Zeta[3] - 704948400*yp^6*Zeta[3] - 
          14938603200*yp^7*Zeta[3] - 55717221600*yp^8*Zeta[3] - 
          172453417200*yp^9*Zeta[3] - 325780984800*yp^10*Zeta[3] - 
          389402920800*yp^11*Zeta[3] - 325780984800*yp^12*Zeta[3] - 
          172453417200*yp^13*Zeta[3] - 55717221600*yp^14*Zeta[3] - 
          14938603200*yp^15*Zeta[3] - 704948400*yp^16*Zeta[3] - 
          109863000*yp^17*Zeta[3] - 183600*yp^18*Zeta[3] - 
          5043600*yp^19*Zeta[3] - 2127600*yp^20*Zeta[3] + 
          2435400*yp^21*Zeta[3] - 486000*yp^22*Zeta[3]))/
        (675*(-1 + yp)^10*yp^2*(1 + yp)^8) - 
       (16*H[1, yp]*(-5400 - (10725*I)*Pi + 68625*Pi^2 + (16650*I)*Pi^3 - 
          779339*yp + (1805895*I)*Pi*yp - 1140750*Pi^2*yp + 
          (504900*I)*Pi^3*yp + 1830856*yp^2 - (4130055*I)*Pi*yp^2 + 
          3831975*Pi^2*yp^2 + (66150*I)*Pi^3*yp^2 - 4537122*yp^3 + 
          (8111010*I)*Pi*yp^3 + 9942300*Pi^2*yp^3 - (1909800*I)*Pi^3*yp^3 - 
          101525688*yp^4 + (116251965*I)*Pi*yp^4 - 3430125*Pi^2*yp^4 + 
          (49950*I)*Pi^3*yp^4 - 297637999*yp^5 - (730072005*I)*Pi*yp^5 - 
          122421750*Pi^2*yp^5 - (34649100*I)*Pi^3*yp^5 + 479060264*yp^6 + 
          (2709123975*I)*Pi*yp^6 + 4410977925*Pi^2*yp^6 - 
          (169095150*I)*Pi^3*yp^6 + 14514669544*yp^7 + (16775341080*I)*Pi*
           yp^7 + 16454533200*Pi^2*yp^7 - (1901599200*I)*Pi^3*yp^7 + 
          30101507952*yp^8 + (152406629550*I)*Pi*yp^8 + 53243581050*Pi^2*
           yp^8 - (8621451900*I)*Pi^3*yp^8 - 11498292806*yp^9 + 
          (425944380030*I)*Pi*yp^9 + 83208759300*Pi^2*yp^9 - 
          (33911839800*I)*Pi^3*yp^9 - 110657610384*yp^10 + 
          (809016410490*I)*Pi*yp^10 + 151142666550*Pi^2*yp^10 - 
          (64347761700*I)*Pi^3*yp^10 - 165780329356*yp^11 + 
          (1044489418380*I)*Pi*yp^11 + 114687023400*Pi^2*yp^11 - 
          (85901986800*I)*Pi^3*yp^11 - 110657610384*yp^12 + 
          (809016410490*I)*Pi*yp^12 + 151142666550*Pi^2*yp^12 - 
          (64347761700*I)*Pi^3*yp^12 - 11498292806*yp^13 + 
          (425944380030*I)*Pi*yp^13 + 83208759300*Pi^2*yp^13 - 
          (33911839800*I)*Pi^3*yp^13 + 30101507952*yp^14 + 
          (152406629550*I)*Pi*yp^14 + 53243581050*Pi^2*yp^14 - 
          (8621451900*I)*Pi^3*yp^14 + 14514669544*yp^15 + 
          (16775341080*I)*Pi*yp^15 + 16454533200*Pi^2*yp^15 - 
          (1901599200*I)*Pi^3*yp^15 + 479060264*yp^16 + (2709123975*I)*Pi*
           yp^16 + 4410977925*Pi^2*yp^16 - (169095150*I)*Pi^3*yp^16 - 
          297637999*yp^17 - (730072005*I)*Pi*yp^17 - 122421750*Pi^2*yp^17 - 
          (34649100*I)*Pi^3*yp^17 - 101525688*yp^18 + (116251965*I)*Pi*
           yp^18 - 3430125*Pi^2*yp^18 + (49950*I)*Pi^3*yp^18 - 
          4537122*yp^19 + (8111010*I)*Pi*yp^19 + 9942300*Pi^2*yp^19 - 
          (1909800*I)*Pi^3*yp^19 + 1830856*yp^20 - (4130055*I)*Pi*yp^20 + 
          3831975*Pi^2*yp^20 + (66150*I)*Pi^3*yp^20 - 779339*yp^21 + 
          (1805895*I)*Pi*yp^21 - 1140750*Pi^2*yp^21 + (504900*I)*Pi^3*yp^21 - 
          5400*yp^22 - (10725*I)*Pi*yp^22 + 68625*Pi^2*yp^22 + 
          (16650*I)*Pi^3*yp^22 - (202500*I)*Pi*Log[2] + 6300*Pi^2*Log[2] - 
          1069800*yp*Log[2] - (1487700*I)*Pi*yp*Log[2] + 
          7200*Pi^2*yp*Log[2] + 558600*yp^2*Log[2] + (8597700*I)*Pi*yp^2*
           Log[2] - 3717900*Pi^2*yp^2*Log[2] + 847200*yp^3*Log[2] + 
          (20867400*I)*Pi*yp^3*Log[2] + 1476000*Pi^2*yp^3*Log[2] - 
          36819000*yp^4*Log[2] - (9873900*I)*Pi*yp^4*Log[2] + 
          24005700*Pi^2*yp^4*Log[2] + 973308600*yp^5*Log[2] - 
          (1194639300*I)*Pi*yp^5*Log[2] + 433764000*Pi^2*yp^5*Log[2] - 
          1847073120*yp^6*Log[2] + (9829161900*I)*Pi*yp^6*Log[2] + 
          3003525900*Pi^2*yp^6*Log[2] - 42463324800*yp^7*Log[2] + 
          (36172303200*I)*Pi*yp^7*Log[2] + 13560048000*Pi^2*yp^7*Log[2] - 
          294024449760*yp^8*Log[2] + (82688088600*I)*Pi*yp^8*Log[2] + 
          34942325400*Pi^2*yp^8*Log[2] - 866012802000*yp^9*Log[2] - 
          (20191674600*I)*Pi*yp^9*Log[2] + 78317409600*Pi^2*yp^9*Log[2] - 
          1632580767120*yp^10*Log[2] - (146307720600*I)*Pi*yp^10*Log[2] + 
          146058942600*Pi^2*yp^10*Log[2] - 2041971019200*yp^11*Log[2] - 
          (363687051600*I)*Pi*yp^11*Log[2] + 160775524800*Pi^2*yp^11*Log[2] - 
          1632580767120*yp^12*Log[2] - (146307720600*I)*Pi*yp^12*Log[2] + 
          146058942600*Pi^2*yp^12*Log[2] - 866012802000*yp^13*Log[2] - 
          (20191674600*I)*Pi*yp^13*Log[2] + 78317409600*Pi^2*yp^13*Log[2] - 
          294024449760*yp^14*Log[2] + (82688088600*I)*Pi*yp^14*Log[2] + 
          34942325400*Pi^2*yp^14*Log[2] - 42463324800*yp^15*Log[2] + 
          (36172303200*I)*Pi*yp^15*Log[2] + 13560048000*Pi^2*yp^15*Log[2] - 
          1847073120*yp^16*Log[2] + (9829161900*I)*Pi*yp^16*Log[2] + 
          3003525900*Pi^2*yp^16*Log[2] + 973308600*yp^17*Log[2] - 
          (1194639300*I)*Pi*yp^17*Log[2] + 433764000*Pi^2*yp^17*Log[2] - 
          36819000*yp^18*Log[2] - (9873900*I)*Pi*yp^18*Log[2] + 
          24005700*Pi^2*yp^18*Log[2] + 847200*yp^19*Log[2] + 
          (20867400*I)*Pi*yp^19*Log[2] + 1476000*Pi^2*yp^19*Log[2] + 
          558600*yp^20*Log[2] + (8597700*I)*Pi*yp^20*Log[2] - 
          3717900*Pi^2*yp^20*Log[2] - 1069800*yp^21*Log[2] - 
          (1487700*I)*Pi*yp^21*Log[2] + 7200*Pi^2*yp^21*Log[2] - 
          (202500*I)*Pi*yp^22*Log[2] + 6300*Pi^2*yp^22*Log[2] - 
          172800*Log[2]^2 - (178200*I)*Pi*Log[2]^2 + 1822500*yp*Log[2]^2 + 
          (1900800*I)*Pi*yp*Log[2]^2 - 1094400*yp^2*Log[2]^2 - 
          (5610600*I)*Pi*yp^2*Log[2]^2 - 29629800*yp^3*Log[2]^2 - 
          (4752000*I)*Pi*yp^3*Log[2]^2 + 12960000*yp^4*Log[2]^2 + 
          (85735800*I)*Pi*yp^4*Log[2]^2 + 1169039700*yp^5*Log[2]^2 + 
          (986169600*I)*Pi*yp^5*Log[2]^2 - 4717612800*yp^6*Log[2]^2 + 
          (6971848200*I)*Pi*yp^6*Log[2]^2 - 25827660000*yp^7*Log[2]^2 + 
          (19320076800*I)*Pi*yp^7*Log[2]^2 - 51485068800*yp^8*Log[2]^2 - 
          (19955602800*I)*Pi*yp^8*Log[2]^2 + 19519288200*yp^9*Log[2]^2 - 
          (193003430400*I)*Pi*yp^9*Log[2]^2 + 138294489600*yp^10*Log[2]^2 - 
          (383457920400*I)*Pi*yp^10*Log[2]^2 + 287787488400*yp^11*Log[2]^2 - 
          (583218835200*I)*Pi*yp^11*Log[2]^2 + 138294489600*yp^12*Log[2]^2 - 
          (383457920400*I)*Pi*yp^12*Log[2]^2 + 19519288200*yp^13*Log[2]^2 - 
          (193003430400*I)*Pi*yp^13*Log[2]^2 - 51485068800*yp^14*Log[2]^2 - 
          (19955602800*I)*Pi*yp^14*Log[2]^2 - 25827660000*yp^15*Log[2]^2 + 
          (19320076800*I)*Pi*yp^15*Log[2]^2 - 4717612800*yp^16*Log[2]^2 + 
          (6971848200*I)*Pi*yp^16*Log[2]^2 + 1169039700*yp^17*Log[2]^2 + 
          (986169600*I)*Pi*yp^17*Log[2]^2 + 12960000*yp^18*Log[2]^2 + 
          (85735800*I)*Pi*yp^18*Log[2]^2 - 29629800*yp^19*Log[2]^2 - 
          (4752000*I)*Pi*yp^19*Log[2]^2 - 1094400*yp^20*Log[2]^2 - 
          (5610600*I)*Pi*yp^20*Log[2]^2 + 1822500*yp^21*Log[2]^2 + 
          (1900800*I)*Pi*yp^21*Log[2]^2 - 172800*yp^22*Log[2]^2 - 
          (178200*I)*Pi*yp^22*Log[2]^2 - 28800*Log[2]^3 - 
          223200*yp*Log[2]^3 + 1065600*yp^2*Log[2]^3 - 1569600*yp^3*
           Log[2]^3 - 45820800*yp^4*Log[2]^3 - 499413600*yp^5*Log[2]^3 - 
          4699843200*yp^6*Log[2]^3 - 7998048000*yp^7*Log[2]^3 + 
          34772140800*yp^8*Log[2]^3 + 202376116800*yp^9*Log[2]^3 + 
          404082950400*yp^10*Log[2]^3 + 571064169600*yp^11*Log[2]^3 + 
          404082950400*yp^12*Log[2]^3 + 202376116800*yp^13*Log[2]^3 + 
          34772140800*yp^14*Log[2]^3 - 7998048000*yp^15*Log[2]^3 - 
          4699843200*yp^16*Log[2]^3 - 499413600*yp^17*Log[2]^3 - 
          45820800*yp^18*Log[2]^3 - 1569600*yp^19*Log[2]^3 + 
          1065600*yp^20*Log[2]^3 - 223200*yp^21*Log[2]^3 - 
          28800*yp^22*Log[2]^3 + 486000*Zeta[3] - 3061800*yp*Zeta[3] + 
          3164400*yp^2*Zeta[3] + 9493200*yp^3*Zeta[3] - 
          26082000*yp^4*Zeta[3] - 30299400*yp^5*Zeta[3] - 
          1391115600*yp^6*Zeta[3] - 30240129600*yp^7*Zeta[3] - 
          141336640800*yp^8*Zeta[3] - 474446408400*yp^9*Zeta[3] - 
          794362183200*yp^10*Zeta[3] - 1068647104800*yp^11*Zeta[3] - 
          794362183200*yp^12*Zeta[3] - 474446408400*yp^13*Zeta[3] - 
          141336640800*yp^14*Zeta[3] - 30240129600*yp^15*Zeta[3] - 
          1391115600*yp^16*Zeta[3] - 30299400*yp^17*Zeta[3] - 
          26082000*yp^18*Zeta[3] + 9493200*yp^19*Zeta[3] + 
          3164400*yp^20*Zeta[3] - 3061800*yp^21*Zeta[3] + 
          486000*yp^22*Zeta[3]))/(675*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       (2*(104036875 + (4263750*I)*Pi - 35262750*Pi^2 - (6052500*I)*Pi^3 + 
          324000*Pi^4 - 191457889*yp - (226097430*I)*Pi*yp + 
          41485050*Pi^2*yp + (7105500*I)*Pi^3*yp - 20468700*Pi^4*yp + 
          259372181*yp^2 + (1159307970*I)*Pi*yp^2 + 203606550*Pi^2*yp^2 + 
          (13072500*I)*Pi^3*yp^2 + 45630000*Pi^4*yp^2 + 572392778*yp^3 + 
          (481642860*I)*Pi*yp^3 - 943394100*Pi^2*yp^3 + (138609000*I)*Pi^3*
           yp^3 + 11107800*Pi^4*yp^3 + 9989577337*yp^4 - (13630664310*I)*Pi*
           yp^4 - 6862621650*Pi^2*yp^4 - (79573500*I)*Pi^3*yp^4 - 
          677077200*Pi^4*yp^4 + 66930964851*yp^5 + (7498238370*I)*Pi*yp^5 + 
          4770856050*Pi^2*yp^5 - (4325692500*I)*Pi^3*yp^5 - 
          3252969900*Pi^4*yp^5 + 735350888295*yp^6 + (78302990430*I)*Pi*
           yp^6 - 301644393750*Pi^2*yp^6 + (91057585500*I)*Pi^3*yp^6 - 
          27113565600*Pi^4*yp^6 + 4499942913144*yp^7 + (1138806923280*I)*Pi*
           yp^7 - 1347919570800*Pi^2*yp^7 + (284164812000*I)*Pi^3*yp^7 - 
          94052383200*Pi^4*yp^7 + 18669100476030*yp^8 + (2561596351740*I)*Pi*
           yp^8 - 7272971179500*Pi^2*yp^8 + (1482507243000*I)*Pi^3*yp^8 - 
          136094544000*Pi^4*yp^8 + 49694495373294*yp^9 - (289725422220*I)*Pi*
           yp^9 - 17080924584300*Pi^2*yp^9 + (3055923963000*I)*Pi^3*yp^9 - 
          160115873400*Pi^4*yp^9 + 89675765889282*yp^10 - 
          (7098298169580*I)*Pi*yp^10 - 29394363492900*Pi^2*yp^10 + 
          (6684043725000*I)*Pi^3*yp^10 + 483287911200*Pi^4*yp^10 + 
          109657640107644*yp^11 - (10655402409720*I)*Pi*yp^11 - 
          37101396271800*Pi^2*yp^11 + (6445868166000*I)*Pi^3*yp^11 + 
          179841142800*Pi^4*yp^11 + 89675765889282*yp^12 - 
          (7098298169580*I)*Pi*yp^12 - 29394363492900*Pi^2*yp^12 + 
          (6684043725000*I)*Pi^3*yp^12 + 483287911200*Pi^4*yp^12 + 
          49694495373294*yp^13 - (289725422220*I)*Pi*yp^13 - 
          17080924584300*Pi^2*yp^13 + (3055923963000*I)*Pi^3*yp^13 - 
          160115873400*Pi^4*yp^13 + 18669100476030*yp^14 + 
          (2561596351740*I)*Pi*yp^14 - 7272971179500*Pi^2*yp^14 + 
          (1482507243000*I)*Pi^3*yp^14 - 136094544000*Pi^4*yp^14 + 
          4499942913144*yp^15 + (1138806923280*I)*Pi*yp^15 - 
          1347919570800*Pi^2*yp^15 + (284164812000*I)*Pi^3*yp^15 - 
          94052383200*Pi^4*yp^15 + 735350888295*yp^16 + (78302990430*I)*Pi*
           yp^16 - 301644393750*Pi^2*yp^16 + (91057585500*I)*Pi^3*yp^16 - 
          27113565600*Pi^4*yp^16 + 66930964851*yp^17 + (7498238370*I)*Pi*
           yp^17 + 4770856050*Pi^2*yp^17 - (4325692500*I)*Pi^3*yp^17 - 
          3252969900*Pi^4*yp^17 + 9989577337*yp^18 - (13630664310*I)*Pi*
           yp^18 - 6862621650*Pi^2*yp^18 - (79573500*I)*Pi^3*yp^18 - 
          677077200*Pi^4*yp^18 + 572392778*yp^19 + (481642860*I)*Pi*yp^19 - 
          943394100*Pi^2*yp^19 + (138609000*I)*Pi^3*yp^19 + 
          11107800*Pi^4*yp^19 + 259372181*yp^20 + (1159307970*I)*Pi*yp^20 + 
          203606550*Pi^2*yp^20 + (13072500*I)*Pi^3*yp^20 + 
          45630000*Pi^4*yp^20 - 191457889*yp^21 - (226097430*I)*Pi*yp^21 + 
          41485050*Pi^2*yp^21 + (7105500*I)*Pi^3*yp^21 - 
          20468700*Pi^4*yp^21 + 104036875*yp^22 + (4263750*I)*Pi*yp^22 - 
          35262750*Pi^2*yp^22 - (6052500*I)*Pi^3*yp^22 + 324000*Pi^4*yp^22 - 
          7776000*Pi^2*Log[2] + 79740000*yp*Log[2] - (56295000*I)*Pi*yp*
           Log[2] + 92934000*Pi^2*yp*Log[2] - (21276000*I)*Pi^3*yp*Log[2] - 
          885906000*yp^2*Log[2] - (277416000*I)*Pi*yp^2*Log[2] - 
          197856000*Pi^2*yp^2*Log[2] + (115128000*I)*Pi^3*yp^2*Log[2] + 
          1831908000*yp^3*Log[2] - (82314000*I)*Pi*yp^3*Log[2] - 
          556236000*Pi^2*yp^3*Log[2] - (29592000*I)*Pi^3*yp^3*Log[2] + 
          8946270000*yp^4*Log[2] - (11149992000*I)*Pi*yp^4*Log[2] + 
          1769760000*Pi^2*yp^4*Log[2] - (2796552000*I)*Pi^3*yp^4*Log[2] + 
          7970988000*yp^5*Log[2] + (66699621000*I)*Pi*yp^5*Log[2] + 
          31994766000*Pi^2*yp^5*Log[2] - (17998956000*I)*Pi^3*yp^5*Log[2] - 
          366584873280*yp^6*Log[2] - (410762822400*I)*Pi*yp^6*Log[2] - 
          634868064000*Pi^2*yp^6*Log[2] - (58357152000*I)*Pi^3*yp^6*Log[2] - 
          1575578640000*yp^7*Log[2] - (2819636856000*I)*Pi*yp^7*Log[2] - 
          1979716752000*Pi^2*yp^7*Log[2] - (308056608000*I)*Pi^3*yp^7*
           Log[2] - 4071014936640*yp^8*Log[2] - (20373833491200*I)*Pi*yp^8*
           Log[2] - 7311661632000*Pi^2*yp^8*Log[2] + (532207584000*I)*Pi^3*
           yp^8*Log[2] + 2101420248000*yp^9*Log[2] - (52045627518000*I)*Pi*
           yp^9*Log[2] - 10011813012000*Pi^2*yp^9*Log[2] + 
          (931620744000*I)*Pi^3*yp^9*Log[2] + 13371271285920*yp^10*Log[2] - 
          (93563771990400*I)*Pi*yp^10*Log[2] - 16629461568000*Pi^2*yp^10*
           Log[2] + (5700749328000*I)*Pi^3*yp^10*Log[2] + 
          16812015192000*yp^11*Log[2] - (119122184700000*I)*Pi*yp^11*Log[2] - 
          12771774792000*Pi^2*yp^11*Log[2] + (4338035568000*I)*Pi^3*yp^11*
           Log[2] + 13371271285920*yp^12*Log[2] - (93563771990400*I)*Pi*yp^12*
           Log[2] - 16629461568000*Pi^2*yp^12*Log[2] + (5700749328000*I)*Pi^3*
           yp^12*Log[2] + 2101420248000*yp^13*Log[2] - (52045627518000*I)*Pi*
           yp^13*Log[2] - 10011813012000*Pi^2*yp^13*Log[2] + 
          (931620744000*I)*Pi^3*yp^13*Log[2] - 4071014936640*yp^14*Log[2] - 
          (20373833491200*I)*Pi*yp^14*Log[2] - 7311661632000*Pi^2*yp^14*
           Log[2] + (532207584000*I)*Pi^3*yp^14*Log[2] - 1575578640000*yp^15*
           Log[2] - (2819636856000*I)*Pi*yp^15*Log[2] - 1979716752000*Pi^2*
           yp^15*Log[2] - (308056608000*I)*Pi^3*yp^15*Log[2] - 
          366584873280*yp^16*Log[2] - (410762822400*I)*Pi*yp^16*Log[2] - 
          634868064000*Pi^2*yp^16*Log[2] - (58357152000*I)*Pi^3*yp^16*
           Log[2] + 7970988000*yp^17*Log[2] + (66699621000*I)*Pi*yp^17*
           Log[2] + 31994766000*Pi^2*yp^17*Log[2] - (17998956000*I)*Pi^3*
           yp^17*Log[2] + 8946270000*yp^18*Log[2] - (11149992000*I)*Pi*yp^18*
           Log[2] + 1769760000*Pi^2*yp^18*Log[2] - (2796552000*I)*Pi^3*yp^18*
           Log[2] + 1831908000*yp^19*Log[2] - (82314000*I)*Pi*yp^19*Log[2] - 
          556236000*Pi^2*yp^19*Log[2] - (29592000*I)*Pi^3*yp^19*Log[2] - 
          885906000*yp^20*Log[2] - (277416000*I)*Pi*yp^20*Log[2] - 
          197856000*Pi^2*yp^20*Log[2] + (115128000*I)*Pi^3*yp^20*Log[2] + 
          79740000*yp^21*Log[2] - (56295000*I)*Pi*yp^21*Log[2] + 
          92934000*Pi^2*yp^21*Log[2] - (21276000*I)*Pi^3*yp^21*Log[2] - 
          7776000*Pi^2*yp^22*Log[2] - 2124000*yp*Log[2]^2 + 
          (3564000*I)*Pi*yp*Log[2]^2 + 17712000*Pi^2*yp*Log[2]^2 + 
          532008000*yp^2*Log[2]^2 + (275184000*I)*Pi*yp^2*Log[2]^2 - 
          62208000*Pi^2*yp^2*Log[2]^2 - 429336000*yp^3*Log[2]^2 - 
          (1279800000*I)*Pi*yp^3*Log[2]^2 - 86400000*Pi^2*yp^3*Log[2]^2 - 
          831384000*yp^4*Log[2]^2 + (1650672000*I)*Pi*yp^4*Log[2]^2 + 
          3331584000*Pi^2*yp^4*Log[2]^2 - 47363292000*yp^5*Log[2]^2 + 
          (84134268000*I)*Pi*yp^5*Log[2]^2 + 41156208000*Pi^2*yp^5*Log[2]^2 + 
          405601286400*yp^6*Log[2]^2 - (853212096000*I)*Pi*yp^6*Log[2]^2 - 
          28940544000*Pi^2*yp^6*Log[2]^2 + 2395687392000*yp^7*Log[2]^2 - 
          (1215266976000*I)*Pi*yp^7*Log[2]^2 + 273798144000*Pi^2*yp^7*
           Log[2]^2 + 19447259731200*yp^8*Log[2]^2 + (267900480000*I)*Pi*yp^8*
           Log[2]^2 - 2783165184000*Pi^2*yp^8*Log[2]^2 + 51771299112000*yp^9*
           Log[2]^2 + (23528277144000*I)*Pi*yp^9*Log[2]^2 - 
          3839290272000*Pi^2*yp^9*Log[2]^2 + 94507234070400*yp^10*Log[2]^2 + 
          (54375334560000*I)*Pi*yp^10*Log[2]^2 - 14744325888000*Pi^2*yp^10*
           Log[2]^2 + 120481207920000*yp^11*Log[2]^2 + (76381706160000*I)*Pi*
           yp^11*Log[2]^2 - 11750061312000*Pi^2*yp^11*Log[2]^2 + 
          94507234070400*yp^12*Log[2]^2 + (54375334560000*I)*Pi*yp^12*
           Log[2]^2 - 14744325888000*Pi^2*yp^12*Log[2]^2 + 
          51771299112000*yp^13*Log[2]^2 + (23528277144000*I)*Pi*yp^13*
           Log[2]^2 - 3839290272000*Pi^2*yp^13*Log[2]^2 + 
          19447259731200*yp^14*Log[2]^2 + (267900480000*I)*Pi*yp^14*
           Log[2]^2 - 2783165184000*Pi^2*yp^14*Log[2]^2 + 
          2395687392000*yp^15*Log[2]^2 - (1215266976000*I)*Pi*yp^15*
           Log[2]^2 + 273798144000*Pi^2*yp^15*Log[2]^2 + 405601286400*yp^16*
           Log[2]^2 - (853212096000*I)*Pi*yp^16*Log[2]^2 - 
          28940544000*Pi^2*yp^16*Log[2]^2 - 47363292000*yp^17*Log[2]^2 + 
          (84134268000*I)*Pi*yp^17*Log[2]^2 + 41156208000*Pi^2*yp^17*
           Log[2]^2 - 831384000*yp^18*Log[2]^2 + (1650672000*I)*Pi*yp^18*
           Log[2]^2 + 3331584000*Pi^2*yp^18*Log[2]^2 - 429336000*yp^19*
           Log[2]^2 - (1279800000*I)*Pi*yp^19*Log[2]^2 - 86400000*Pi^2*yp^19*
           Log[2]^2 + 532008000*yp^20*Log[2]^2 + (275184000*I)*Pi*yp^20*
           Log[2]^2 - 62208000*Pi^2*yp^20*Log[2]^2 - 2124000*yp^21*Log[2]^2 + 
          (3564000*I)*Pi*yp^21*Log[2]^2 + 17712000*Pi^2*yp^21*Log[2]^2 + 
          1080000*yp*Log[2]^3 + (6480000*I)*Pi*yp*Log[2]^3 - 
          66240000*yp^2*Log[2]^3 - (6912000*I)*Pi*yp^2*Log[2]^3 + 
          566352000*yp^3*Log[2]^3 - (85536000*I)*Pi*yp^3*Log[2]^3 - 
          1582272000*yp^4*Log[2]^3 + (1099008000*I)*Pi*yp^4*Log[2]^3 - 
          31838760000*yp^5*Log[2]^3 + (24843024000*I)*Pi*yp^5*Log[2]^3 + 
          289919232000*yp^6*Log[2]^3 - (221045760000*I)*Pi*yp^6*Log[2]^3 - 
          92331072000*yp^7*Log[2]^3 + (210204288000*I)*Pi*yp^7*Log[2]^3 - 
          4806703872000*yp^8*Log[2]^3 + (302717952000*I)*Pi*yp^8*Log[2]^3 - 
          23304788496000*yp^9*Log[2]^3 + (9553634208000*I)*Pi*yp^9*Log[2]^3 - 
          48216551040000*yp^10*Log[2]^3 + (13959765504000*I)*Pi*yp^10*
           Log[2]^3 - 63143034912000*yp^11*Log[2]^3 + (24815308608000*I)*Pi*
           yp^11*Log[2]^3 - 48216551040000*yp^12*Log[2]^3 + 
          (13959765504000*I)*Pi*yp^12*Log[2]^3 - 23304788496000*yp^13*
           Log[2]^3 + (9553634208000*I)*Pi*yp^13*Log[2]^3 - 
          4806703872000*yp^14*Log[2]^3 + (302717952000*I)*Pi*yp^14*Log[2]^3 - 
          92331072000*yp^15*Log[2]^3 + (210204288000*I)*Pi*yp^15*Log[2]^3 + 
          289919232000*yp^16*Log[2]^3 - (221045760000*I)*Pi*yp^16*Log[2]^3 - 
          31838760000*yp^17*Log[2]^3 + (24843024000*I)*Pi*yp^17*Log[2]^3 - 
          1582272000*yp^18*Log[2]^3 + (1099008000*I)*Pi*yp^18*Log[2]^3 + 
          566352000*yp^19*Log[2]^3 - (85536000*I)*Pi*yp^19*Log[2]^3 - 
          66240000*yp^20*Log[2]^3 - (6912000*I)*Pi*yp^20*Log[2]^3 + 
          1080000*yp^21*Log[2]^3 + (6480000*I)*Pi*yp^21*Log[2]^3 - 
          235008000*yp^4*Log[2]^4 + 331776000*yp^5*Log[2]^4 + 
          116301312000*yp^6*Log[2]^4 - 113246208000*yp^7*Log[2]^4 - 
          2343458304000*yp^8*Log[2]^4 - 11200204800000*yp^9*Log[2]^4 - 
          21214573056000*yp^10*Log[2]^4 - 29693509632000*yp^11*Log[2]^4 - 
          21214573056000*yp^12*Log[2]^4 - 11200204800000*yp^13*Log[2]^4 - 
          2343458304000*yp^14*Log[2]^4 - 113246208000*yp^15*Log[2]^4 + 
          116301312000*yp^16*Log[2]^4 + 331776000*yp^17*Log[2]^4 - 
          235008000*yp^18*Log[2]^4 + 79974000*Zeta[3] + (49248000*I)*Pi*
           Zeta[3] - 155844000*yp*Zeta[3] - (83268000*I)*Pi*yp*Zeta[3] - 
          1026054000*yp^2*Zeta[3] - (283824000*I)*Pi*yp^2*Zeta[3] + 
          3511080000*yp^3*Zeta[3] + (653832000*I)*Pi*yp^3*Zeta[3] + 
          5134914000*yp^4*Zeta[3] + (1520208000*I)*Pi*yp^4*Zeta[3] - 
          7016436000*yp^5*Zeta[3] - (8702964000*I)*Pi*yp^5*Zeta[3] + 
          167652126000*yp^6*Zeta[3] - (46539360000*I)*Pi*yp^6*Zeta[3] + 
          3206356704000*yp^7*Zeta[3] - (2618202528000*I)*Pi*yp^7*Zeta[3] + 
          15800443740000*yp^8*Zeta[3] - (9863150976000*I)*Pi*yp^8*Zeta[3] + 
          46687474872000*yp^9*Zeta[3] - (36521659080000*I)*Pi*yp^9*Zeta[3] + 
          85128267492000*yp^10*Zeta[3] - (57869450784000*I)*Pi*yp^10*
           Zeta[3] + 102420763632000*yp^11*Zeta[3] - (81720903888000*I)*Pi*
           yp^11*Zeta[3] + 85128267492000*yp^12*Zeta[3] - 
          (57869450784000*I)*Pi*yp^12*Zeta[3] + 46687474872000*yp^13*
           Zeta[3] - (36521659080000*I)*Pi*yp^13*Zeta[3] + 
          15800443740000*yp^14*Zeta[3] - (9863150976000*I)*Pi*yp^14*Zeta[3] + 
          3206356704000*yp^15*Zeta[3] - (2618202528000*I)*Pi*yp^15*Zeta[3] + 
          167652126000*yp^16*Zeta[3] - (46539360000*I)*Pi*yp^16*Zeta[3] - 
          7016436000*yp^17*Zeta[3] - (8702964000*I)*Pi*yp^17*Zeta[3] + 
          5134914000*yp^18*Zeta[3] + (1520208000*I)*Pi*yp^18*Zeta[3] + 
          3511080000*yp^19*Zeta[3] + (653832000*I)*Pi*yp^19*Zeta[3] - 
          1026054000*yp^20*Zeta[3] - (283824000*I)*Pi*yp^20*Zeta[3] - 
          155844000*yp^21*Zeta[3] - (83268000*I)*Pi*yp^21*Zeta[3] + 
          79974000*yp^22*Zeta[3] + (49248000*I)*Pi*yp^22*Zeta[3] + 
          75168000*yp*Log[2]*Zeta[3] - 124416000*yp^2*Log[2]*Zeta[3] - 
          533952000*yp^3*Log[2]*Zeta[3] + 3151872000*yp^4*Log[2]*Zeta[3] + 
          16819488000*yp^5*Log[2]*Zeta[3] + 251527680000*yp^6*Log[2]*
           Zeta[3] + 5421447936000*yp^7*Log[2]*Zeta[3] + 23646463488000*yp^8*
           Log[2]*Zeta[3] + 77627979072000*yp^9*Log[2]*Zeta[3] + 
          134417180160000*yp^10*Log[2]*Zeta[3] + 174966003072000*yp^11*Log[2]*
           Zeta[3] + 134417180160000*yp^12*Log[2]*Zeta[3] + 
          77627979072000*yp^13*Log[2]*Zeta[3] + 23646463488000*yp^14*Log[2]*
           Zeta[3] + 5421447936000*yp^15*Log[2]*Zeta[3] + 
          251527680000*yp^16*Log[2]*Zeta[3] + 16819488000*yp^17*Log[2]*
           Zeta[3] + 3151872000*yp^18*Log[2]*Zeta[3] - 533952000*yp^19*Log[2]*
           Zeta[3] - 124416000*yp^20*Log[2]*Zeta[3] + 75168000*yp^21*Log[2]*
           Zeta[3]))/(10125*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
       Log[x]*((1024*(45 - 383*yp + 996*yp^2 - 119*yp^3 - 807*yp^4 - 
            33852*yp^5 + 149072*yp^6 - 110988*yp^7 + 6496378*yp^8 + 
            7354302*yp^9 + 19476632*yp^10 + 7354302*yp^11 + 6496378*yp^12 - 
            110988*yp^13 + 149072*yp^14 - 33852*yp^15 - 807*yp^16 - 
            119*yp^17 + 996*yp^18 - 383*yp^19 + 45*yp^20)*H[-1, -1, -1, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (256*(45 - 386*yp + 1042*yp^2 - 146*yp^3 + 1161*yp^4 - 55176*yp^5 + 
            225432*yp^6 + 186648*yp^7 + 12144458*yp^8 + 16121988*yp^9 + 
            37121708*yp^10 + 16121988*yp^11 + 12144458*yp^12 + 186648*yp^13 + 
            225432*yp^14 - 55176*yp^15 + 1161*yp^16 - 146*yp^17 + 
            1042*yp^18 - 386*yp^19 + 45*yp^20)*H[-1, -1, 0, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (512*(45 - 290*yp + 325*yp^2 + 848*yp^3 - 1404*yp^4 - 16184*yp^5 + 
            41748*yp^6 - 308944*yp^7 + 188662*yp^8 - 727116*yp^9 + 
            188662*yp^10 - 308944*yp^11 + 41748*yp^12 - 16184*yp^13 - 
            1404*yp^14 + 848*yp^15 + 325*yp^16 - 290*yp^17 + 45*yp^18)*
           H[-1, -1, 1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
         (256*(45 - 386*yp + 1042*yp^2 - 146*yp^3 + 1161*yp^4 - 55176*yp^5 + 
            225432*yp^6 + 186648*yp^7 + 12144458*yp^8 + 16121988*yp^9 + 
            37121708*yp^10 + 16121988*yp^11 + 12144458*yp^12 + 186648*yp^13 + 
            225432*yp^14 - 55176*yp^15 + 1161*yp^16 - 146*yp^17 + 
            1042*yp^18 - 386*yp^19 + 45*yp^20)*H[-1, 0, -1, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (512*(11 + 12*yp - 125*yp^2 + 2464*yp^3 - 1716*yp^4 - 86448*yp^5 + 
            304796*yp^6 + 2215776*yp^7 + 6480010*yp^8 + 8909128*yp^9 + 
            6480010*yp^10 + 2215776*yp^11 + 304796*yp^12 - 86448*yp^13 - 
            1716*yp^14 + 2464*yp^15 - 125*yp^16 + 12*yp^17 + 11*yp^18)*
           H[-1, 0, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
         (256*(45 - 430*yp + 994*yp^2 + 354*yp^3 - 8695*yp^4 - 48312*yp^5 + 
            571224*yp^6 - 1032536*yp^7 + 3281354*yp^8 - 9798052*yp^9 + 
            1485196*yp^10 - 9798052*yp^11 + 3281354*yp^12 - 1032536*yp^13 + 
            571224*yp^14 - 48312*yp^15 - 8695*yp^16 + 354*yp^17 + 994*yp^18 - 
            430*yp^19 + 45*yp^20)*H[-1, 0, 1, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) + (512*(45 - 290*yp + 325*yp^2 + 848*yp^3 - 
            1404*yp^4 - 16184*yp^5 + 41748*yp^6 - 308944*yp^7 + 188662*yp^8 - 
            727116*yp^9 + 188662*yp^10 - 308944*yp^11 + 41748*yp^12 - 
            16184*yp^13 - 1404*yp^14 + 848*yp^15 + 325*yp^16 - 290*yp^17 + 
            45*yp^18)*H[-1, 1, -1, yp])/((-1 + yp)^8*yp^2*(1 + yp)^6) - 
         (256*(45 - 430*yp + 994*yp^2 + 354*yp^3 - 8695*yp^4 - 48312*yp^5 + 
            571224*yp^6 - 1032536*yp^7 + 3281354*yp^8 - 9798052*yp^9 + 
            1485196*yp^10 - 9798052*yp^11 + 3281354*yp^12 - 1032536*yp^13 + 
            571224*yp^14 - 48312*yp^15 - 8695*yp^16 + 354*yp^17 + 994*yp^18 - 
            430*yp^19 + 45*yp^20)*H[-1, 1, 0, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) + (1024*(25 - 22*yp - 223*yp^2 + 2960*yp^3 + 
            17892*yp^4 - 249256*yp^5 + 311956*yp^6 - 1216528*yp^7 + 
            4192334*yp^8 + 173180*yp^9 + 4192334*yp^10 - 1216528*yp^11 + 
            311956*yp^12 - 249256*yp^13 + 17892*yp^14 + 2960*yp^15 - 
            223*yp^16 - 22*yp^17 + 25*yp^18)*H[-1, 1, 1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^6) + (512*(1 + 42*yp - 119*yp^2 - 
            3248*yp^3 + 33220*yp^4 - 103464*yp^5 - 410252*yp^6 - 
            8241104*yp^7 - 13647554*yp^8 - 26033924*yp^9 - 13647554*yp^10 - 
            8241104*yp^11 - 410252*yp^12 - 103464*yp^13 + 33220*yp^14 - 
            3248*yp^15 - 119*yp^16 + 42*yp^17 + yp^18)*H[0, -1, -1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^6) - (1024*(17 - 76*yp - 704*yp^2 + 
            7548*yp^3 + 17452*yp^4 - 30380*yp^5 - 2152704*yp^6 - 
            3794564*yp^7 - 7360762*yp^8 - 3794564*yp^9 - 2152704*yp^10 - 
            30380*yp^11 + 17452*yp^12 + 7548*yp^13 - 704*yp^14 - 76*yp^15 + 
            17*yp^16)*H[0, -1, 0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
         (512*(1 - 26*yp + 185*yp^2 - 432*yp^3 + 3028*yp^4 - 173272*yp^5 - 
            288732*yp^6 + 369712*yp^7 + 1530702*yp^8 + 3409124*yp^9 + 
            1530702*yp^10 + 369712*yp^11 - 288732*yp^12 - 173272*yp^13 + 
            3028*yp^14 - 432*yp^15 + 185*yp^16 - 26*yp^17 + yp^18)*
           H[0, -1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) - 
         (1024*(17 - 76*yp - 704*yp^2 + 7548*yp^3 + 17452*yp^4 - 30380*yp^5 - 
            2152704*yp^6 - 3794564*yp^7 - 7360762*yp^8 - 3794564*yp^9 - 
            2152704*yp^10 - 30380*yp^11 + 17452*yp^12 + 7548*yp^13 - 
            704*yp^14 - 76*yp^15 + 17*yp^16)*H[0, 0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^6) + (128*(15 - 16*yp - 198*yp^2 - 
            592*yp^3 + 43299*yp^4 + 679552*yp^5 + 342456*yp^6 - 
            4820224*yp^7 - 27840050*yp^8 - 56151840*yp^9 - 78260196*yp^10 - 
            56151840*yp^11 - 27840050*yp^12 - 4820224*yp^13 + 342456*yp^14 + 
            679552*yp^15 + 43299*yp^16 - 592*yp^17 - 198*yp^18 - 16*yp^19 + 
            15*yp^20)*H[0, 0, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^8) + 
         (256*(15 - 84*yp - 30*yp^2 + 2764*yp^3 + 19043*yp^4 + 552176*yp^5 + 
            294168*yp^6 + 3963824*yp^7 + 4681358*yp^8 + 12258536*yp^9 + 
            10982412*yp^10 + 12258536*yp^11 + 4681358*yp^12 + 3963824*yp^13 + 
            294168*yp^14 + 552176*yp^15 + 19043*yp^16 + 2764*yp^17 - 
            30*yp^18 - 84*yp^19 + 15*yp^20)*H[0, 0, 1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^8) + (512*(1 - 26*yp + 185*yp^2 - 
            432*yp^3 + 3028*yp^4 - 173272*yp^5 - 288732*yp^6 + 369712*yp^7 + 
            1530702*yp^8 + 3409124*yp^9 + 1530702*yp^10 + 369712*yp^11 - 
            288732*yp^12 - 173272*yp^13 + 3028*yp^14 - 432*yp^15 + 
            185*yp^16 - 26*yp^17 + yp^18)*H[0, 1, -1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^6) + (256*(15 - 84*yp - 30*yp^2 + 
            2764*yp^3 + 19043*yp^4 + 552176*yp^5 + 294168*yp^6 + 
            3963824*yp^7 + 4681358*yp^8 + 12258536*yp^9 + 10982412*yp^10 + 
            12258536*yp^11 + 4681358*yp^12 + 3963824*yp^13 + 294168*yp^14 + 
            552176*yp^15 + 19043*yp^16 + 2764*yp^17 - 30*yp^18 - 84*yp^19 + 
            15*yp^20)*H[0, 1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^8) + 
         (2048*(4 - 27*yp + 26*yp^2 + 669*yp^3 + 5348*yp^4 + 96132*yp^5 - 
            84520*yp^6 + 895700*yp^7 + 1665688*yp^8 + 4774694*yp^9 + 
            5215516*yp^10 + 4774694*yp^11 + 1665688*yp^12 + 895700*yp^13 - 
            84520*yp^14 + 96132*yp^15 + 5348*yp^16 + 669*yp^17 + 26*yp^18 - 
            27*yp^19 + 4*yp^20)*H[0, 1, 1, yp])/((-1 + yp)^10*yp*
           (1 + yp)^8) + (1024*(45 - 382*yp + 1038*yp^2 - 238*yp^3 - 
            4055*yp^4 - 632*yp^5 + 45608*yp^6 - 521240*yp^7 - 1744726*yp^8 - 
            6293252*yp^9 - 6557292*yp^10 - 6293252*yp^11 - 1744726*yp^12 - 
            521240*yp^13 + 45608*yp^14 - 632*yp^15 - 4055*yp^16 - 238*yp^17 + 
            1038*yp^18 - 382*yp^19 + 45*yp^20)*H[1, -1, -1, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (256*(45 - 386*yp + 1178*yp^2 - 754*yp^3 - 4471*yp^4 + 5208*yp^5 + 
            365048*yp^6 - 56392*yp^7 - 5077174*yp^8 - 14234524*yp^9 - 
            21764388*yp^10 - 14234524*yp^11 - 5077174*yp^12 - 56392*yp^13 + 
            365048*yp^14 + 5208*yp^15 - 4471*yp^16 - 754*yp^17 + 1178*yp^18 - 
            386*yp^19 + 45*yp^20)*H[1, -1, 0, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) + (512*(45 - 378*yp + 898*yp^2 + 278*yp^3 - 
            3639*yp^4 - 6472*yp^5 - 273832*yp^6 - 986088*yp^7 + 
            1587722*yp^8 + 1648020*yp^9 + 8649804*yp^10 + 1648020*yp^11 + 
            1587722*yp^12 - 986088*yp^13 - 273832*yp^14 - 6472*yp^15 - 
            3639*yp^16 + 278*yp^17 + 898*yp^18 - 378*yp^19 + 45*yp^20)*
           H[1, -1, 1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (256*(45 - 386*yp + 1178*yp^2 - 754*yp^3 - 4471*yp^4 + 5208*yp^5 + 
            365048*yp^6 - 56392*yp^7 - 5077174*yp^8 - 14234524*yp^9 - 
            21764388*yp^10 - 14234524*yp^11 - 5077174*yp^12 - 56392*yp^13 + 
            365048*yp^14 + 5208*yp^15 - 4471*yp^16 - 754*yp^17 + 1178*yp^18 - 
            386*yp^19 + 45*yp^20)*H[1, 0, -1, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) + (256*(37 + 52*yp - 378*yp^2 + 3860*yp^3 + 
            49473*yp^4 + 504720*yp^5 + 602824*yp^6 + 657616*yp^7 - 
            5407334*yp^8 - 7981992*yp^9 - 16703644*yp^10 - 7981992*yp^11 - 
            5407334*yp^12 + 657616*yp^13 + 602824*yp^14 + 504720*yp^15 + 
            49473*yp^16 + 3860*yp^17 - 378*yp^18 + 52*yp^19 + 37*yp^20)*
           H[1, 0, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^8) - 
         (256*(45 - 370*yp + 347*yp^2 + 1972*yp^3 - 12521*yp^4 - 
            103434*yp^5 - 638447*yp^6 - 526736*yp^7 - 6140142*yp^8 - 
            13630596*yp^9 - 39346626*yp^10 - 38590536*yp^11 - 
            39346626*yp^12 - 13630596*yp^13 - 6140142*yp^14 - 526736*yp^15 - 
            638447*yp^16 - 103434*yp^17 - 12521*yp^18 + 1972*yp^19 + 
            347*yp^20 - 370*yp^21 + 45*yp^22)*H[1, 0, 1, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^8) + 
         (512*(45 - 378*yp + 898*yp^2 + 278*yp^3 - 3639*yp^4 - 6472*yp^5 - 
            273832*yp^6 - 986088*yp^7 + 1587722*yp^8 + 1648020*yp^9 + 
            8649804*yp^10 + 1648020*yp^11 + 1587722*yp^12 - 986088*yp^13 - 
            273832*yp^14 - 6472*yp^15 - 3639*yp^16 + 278*yp^17 + 898*yp^18 - 
            378*yp^19 + 45*yp^20)*H[1, 1, -1, yp])/((-1 + yp)^10*yp^2*
           (1 + yp)^6) - (256*(45 - 370*yp + 347*yp^2 + 1972*yp^3 - 
            12521*yp^4 - 103434*yp^5 - 638447*yp^6 - 526736*yp^7 - 
            6140142*yp^8 - 13630596*yp^9 - 39346626*yp^10 - 38590536*yp^11 - 
            39346626*yp^12 - 13630596*yp^13 - 6140142*yp^14 - 526736*yp^15 - 
            638447*yp^16 - 103434*yp^17 - 12521*yp^18 + 1972*yp^19 + 
            347*yp^20 - 370*yp^21 + 45*yp^22)*H[1, 1, 0, yp])/
          ((-1 + yp)^10*yp^2*(1 + yp)^8) + 
         (1024*(41 - 80*yp - 138*yp^2 + 5168*yp^3 + 44981*yp^4 + 
            174016*yp^5 - 506744*yp^6 + 2740928*yp^7 + 8733986*yp^8 + 
            26440096*yp^9 + 29593092*yp^10 + 26440096*yp^11 + 8733986*yp^12 + 
            2740928*yp^13 - 506744*yp^14 + 174016*yp^15 + 44981*yp^16 + 
            5168*yp^17 - 138*yp^18 - 80*yp^19 + 41*yp^20)*H[1, 1, 1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^8) + (128*H[0, -1, yp]*
           (295 - (54*I)*Pi - 2292*yp + (480*I)*Pi*yp + 5703*yp^2 - 
            (630*I)*Pi*yp^2 + 8400*yp^3 + (13152*I)*Pi*yp^3 - 184492*yp^4 + 
            (17016*I)*Pi*yp^4 + 289840*yp^5 + (588864*I)*Pi*yp^5 + 
            4657364*yp^6 + (76152*I)*Pi*yp^6 + 43259696*yp^7 - 
            (35855712*I)*Pi*yp^7 + 74131562*yp^8 - (63400260*I)*Pi*yp^8 + 
            123193736*yp^9 - (123742272*I)*Pi*yp^9 + 74131562*yp^10 - 
            (63400260*I)*Pi*yp^10 + 43259696*yp^11 - (35855712*I)*Pi*yp^11 + 
            4657364*yp^12 + (76152*I)*Pi*yp^12 + 289840*yp^13 + 
            (588864*I)*Pi*yp^13 - 184492*yp^14 + (17016*I)*Pi*yp^14 + 
            8400*yp^15 + (13152*I)*Pi*yp^15 + 5703*yp^16 - (630*I)*Pi*yp^16 - 
            2292*yp^17 + (480*I)*Pi*yp^17 + 295*yp^18 - (54*I)*Pi*yp^18 - 
            816*yp*Log[2] + 3648*yp^2*Log[2] + 33792*yp^3*Log[2] - 
            362304*yp^4*Log[2] - 837696*yp^5*Log[2] + 1458240*yp^6*Log[2] + 
            103329792*yp^7*Log[2] + 182139072*yp^8*Log[2] + 
            353316576*yp^9*Log[2] + 182139072*yp^10*Log[2] + 
            103329792*yp^11*Log[2] + 1458240*yp^12*Log[2] - 
            837696*yp^13*Log[2] - 362304*yp^14*Log[2] + 33792*yp^15*Log[2] + 
            3648*yp^16*Log[2] - 816*yp^17*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^6) + (128*H[-1, 0, yp]*((135*I)*Pi + 295*yp - 
            (1470*I)*Pi*yp - 2292*yp^2 + (2754*I)*Pi*yp^2 + 5703*yp^3 + 
            (4866*I)*Pi*yp^3 + 8400*yp^4 - (28197*I)*Pi*yp^4 - 184492*yp^5 - 
            (270312*I)*Pi*yp^5 + 289840*yp^6 + (1881432*I)*Pi*yp^6 + 
            4657364*yp^7 - (7682280*I)*Pi*yp^7 + 43259696*yp^8 + 
            (1282206*I)*Pi*yp^8 + 74131562*yp^9 - (70300788*I)*Pi*yp^9 + 
            123193736*yp^10 - (29083188*I)*Pi*yp^10 + 74131562*yp^11 - 
            (70300788*I)*Pi*yp^11 + 43259696*yp^12 + (1282206*I)*Pi*yp^12 + 
            4657364*yp^13 - (7682280*I)*Pi*yp^13 + 289840*yp^14 + 
            (1881432*I)*Pi*yp^14 - 184492*yp^15 - (270312*I)*Pi*yp^15 + 
            8400*yp^16 - (28197*I)*Pi*yp^16 + 5703*yp^17 + 
            (4866*I)*Pi*yp^17 - 2292*yp^18 + (2754*I)*Pi*yp^18 + 295*yp^19 - 
            (1470*I)*Pi*yp^19 + (135*I)*Pi*yp^20 + 264*yp*Log[2] + 
            288*yp^2*Log[2] - 3000*yp^3*Log[2] + 59136*yp^4*Log[2] - 
            41184*yp^5*Log[2] - 2074752*yp^6*Log[2] + 7315104*yp^7*Log[2] + 
            53178624*yp^8*Log[2] + 155520240*yp^9*Log[2] + 
            213819072*yp^10*Log[2] + 155520240*yp^11*Log[2] + 
            53178624*yp^12*Log[2] + 7315104*yp^13*Log[2] - 
            2074752*yp^14*Log[2] - 41184*yp^15*Log[2] + 59136*yp^16*Log[2] - 
            3000*yp^17*Log[2] + 288*yp^18*Log[2] + 264*yp^19*Log[2]))/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (128*H[-1, -1, yp]*(-513 - (270*I)*Pi + 2447*yp + (2196*I)*Pi*yp + 
            4776*yp^2 - (5556*I)*Pi*yp^2 - 37049*yp^3 + (852*I)*Pi*yp^3 + 
            53763*yp^4 + (13770*I)*Pi*yp^4 + 380988*yp^5 - 
            (20304*I)*Pi*yp^5 - 1032448*yp^6 - (329712*I)*Pi*yp^6 - 
            15866868*yp^7 + (4899888*I)*Pi*yp^7 - 61322882*yp^8 + 
            (26358084*I)*Pi*yp^8 - 117517598*yp^9 + (65896248*I)*Pi*yp^9 - 
            147248720*yp^10 + (89485128*I)*Pi*yp^10 - 117517598*yp^11 + 
            (65896248*I)*Pi*yp^11 - 61322882*yp^12 + (26358084*I)*Pi*yp^12 - 
            15866868*yp^13 + (4899888*I)*Pi*yp^13 - 1032448*yp^14 - 
            (329712*I)*Pi*yp^14 + 380988*yp^15 - (20304*I)*Pi*yp^15 + 
            53763*yp^16 + (13770*I)*Pi*yp^16 - 37049*yp^17 + 
            (852*I)*Pi*yp^17 + 4776*yp^18 - (5556*I)*Pi*yp^18 + 2447*yp^19 + 
            (2196*I)*Pi*yp^19 - 513*yp^20 - (270*I)*Pi*yp^20 - 540*Log[2] + 
            4632*yp*Log[2] - 12504*yp^2*Log[2] + 1752*yp^3*Log[2] - 
            13932*yp^4*Log[2] + 662112*yp^5*Log[2] - 2705184*yp^6*Log[2] - 
            2239776*yp^7*Log[2] - 145733496*yp^8*Log[2] - 193463856*yp^9*
             Log[2] - 445460496*yp^10*Log[2] - 193463856*yp^11*Log[2] - 
            145733496*yp^12*Log[2] - 2239776*yp^13*Log[2] - 
            2705184*yp^14*Log[2] + 662112*yp^15*Log[2] - 13932*yp^16*Log[2] + 
            1752*yp^17*Log[2] - 12504*yp^18*Log[2] + 4632*yp^19*Log[2] - 
            540*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (256*H[0, 1, yp]*(-473 + (3*I)*Pi + 2287*yp - (342*I)*Pi*yp - 
            4296*yp^2 + (342*I)*Pi*yp^2 - 12697*yp^3 - (294*I)*Pi*yp^3 + 
            235403*yp^4 + (65511*I)*Pi*yp^4 - 1028*yp^5 + (2160072*I)*Pi*
             yp^5 - 2889024*yp^6 + (613704*I)*Pi*yp^6 - 20874164*yp^7 + 
            (16724712*I)*Pi*yp^7 - 68502578*yp^8 + (9532950*I)*Pi*yp^8 - 
            132206494*yp^9 + (40884684*I)*Pi*yp^9 - 163862256*yp^10 + 
            (23615172*I)*Pi*yp^10 - 132206494*yp^11 + (40884684*I)*Pi*yp^11 - 
            68502578*yp^12 + (9532950*I)*Pi*yp^12 - 20874164*yp^13 + 
            (16724712*I)*Pi*yp^13 - 2889024*yp^14 + (613704*I)*Pi*yp^14 - 
            1028*yp^15 + (2160072*I)*Pi*yp^15 + 235403*yp^16 + 
            (65511*I)*Pi*yp^16 - 12697*yp^17 - (294*I)*Pi*yp^17 - 
            4296*yp^18 + (342*I)*Pi*yp^18 + 2287*yp^19 - (342*I)*Pi*yp^19 - 
            473*yp^20 + (3*I)*Pi*yp^20 - 90*Log[2] + 504*yp*Log[2] + 
            180*yp^2*Log[2] - 16584*yp^3*Log[2] - 114258*yp^4*Log[2] - 
            3313056*yp^5*Log[2] - 1765008*yp^6*Log[2] - 23782944*yp^7*
             Log[2] - 28088148*yp^8*Log[2] - 73551216*yp^9*Log[2] - 
            65894472*yp^10*Log[2] - 73551216*yp^11*Log[2] - 
            28088148*yp^12*Log[2] - 23782944*yp^13*Log[2] - 
            1765008*yp^14*Log[2] - 3313056*yp^15*Log[2] - 
            114258*yp^16*Log[2] - 16584*yp^17*Log[2] + 180*yp^18*Log[2] + 
            504*yp^19*Log[2] - 90*yp^20*Log[2]))/(3*(-1 + yp)^10*yp*
           (1 + yp)^8) + (64*H[0, 0, yp]*(651 + (48*I)*Pi - 2872*yp + 
            (312*I)*Pi*yp + 7178*yp^2 - (960*I)*Pi*yp^2 + 7880*yp^3 - 
            (11784*I)*Pi*yp^3 - 308817*yp^4 - (173712*I)*Pi*yp^4 + 
            72800*yp^5 - (4956192*I)*Pi*yp^5 + 725496*yp^6 - 
            (2498304*I)*Pi*yp^6 - 11115936*yp^7 + (1665120*I)*Pi*yp^7 - 
            28303162*yp^8 + (115969632*I)*Pi*yp^8 - 50303568*yp^9 + 
            (204629136*I)*Pi*yp^9 - 66926084*yp^10 + (327054720*I)*Pi*yp^10 - 
            50303568*yp^11 + (204629136*I)*Pi*yp^11 - 28303162*yp^12 + 
            (115969632*I)*Pi*yp^12 - 11115936*yp^13 + (1665120*I)*Pi*yp^13 + 
            725496*yp^14 - (2498304*I)*Pi*yp^14 + 72800*yp^15 - 
            (4956192*I)*Pi*yp^15 - 308817*yp^16 - (173712*I)*Pi*yp^16 + 
            7880*yp^17 - (11784*I)*Pi*yp^17 + 7178*yp^18 - (960*I)*Pi*yp^18 - 
            2872*yp^19 + (312*I)*Pi*yp^19 + 651*yp^20 + (48*I)*Pi*yp^20 + 
            180*Log[2] - 192*yp*Log[2] - 2376*yp^2*Log[2] - 
            7104*yp^3*Log[2] + 519588*yp^4*Log[2] + 8154624*yp^5*Log[2] + 
            4109472*yp^6*Log[2] - 57842688*yp^7*Log[2] - 334080600*yp^8*
             Log[2] - 673822080*yp^9*Log[2] - 939122352*yp^10*Log[2] - 
            673822080*yp^11*Log[2] - 334080600*yp^12*Log[2] - 
            57842688*yp^13*Log[2] + 4109472*yp^14*Log[2] + 
            8154624*yp^15*Log[2] + 519588*yp^16*Log[2] - 7104*yp^17*Log[2] - 
            2376*yp^18*Log[2] - 192*yp^19*Log[2] + 180*yp^20*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^8) - (128*H[-1, 1, yp]*
           (513 - 3037*yp + (744*I)*Pi*yp - 192*yp^2 + (48*I)*Pi*yp^2 + 
            25643*yp^3 - (10584*I)*Pi*yp^3 - 70563*yp^4 + (42624*I)*Pi*yp^4 - 
            12004*yp^5 + (560928*I)*Pi*yp^5 + 452768*yp^6 - 
            (3433152*I)*Pi*yp^6 + 6552140*yp^7 + (10464672*I)*Pi*yp^7 - 
            25196510*yp^8 - (28922496*I)*Pi*yp^8 - 30745526*yp^9 + 
            (74705328*I)*Pi*yp^9 - 99138752*yp^10 - (31318752*I)*Pi*yp^10 - 
            30745526*yp^11 + (74705328*I)*Pi*yp^11 - 25196510*yp^12 - 
            (28922496*I)*Pi*yp^12 + 6552140*yp^13 + (10464672*I)*Pi*yp^13 + 
            452768*yp^14 - (3433152*I)*Pi*yp^14 - 12004*yp^15 + 
            (560928*I)*Pi*yp^15 - 70563*yp^16 + (42624*I)*Pi*yp^16 + 
            25643*yp^17 - (10584*I)*Pi*yp^17 - 192*yp^18 + (48*I)*Pi*yp^18 - 
            3037*yp^19 + (744*I)*Pi*yp^19 + 513*yp^20 + 540*Log[2] - 
            5160*yp*Log[2] + 11928*yp^2*Log[2] + 4248*yp^3*Log[2] - 
            104340*yp^4*Log[2] - 579744*yp^5*Log[2] + 6854688*yp^6*Log[2] - 
            12390432*yp^7*Log[2] + 39376248*yp^8*Log[2] - 117576624*yp^9*
             Log[2] + 17822352*yp^10*Log[2] - 117576624*yp^11*Log[2] + 
            39376248*yp^12*Log[2] - 12390432*yp^13*Log[2] + 
            6854688*yp^14*Log[2] - 579744*yp^15*Log[2] - 104340*yp^16*
             Log[2] + 4248*yp^17*Log[2] + 11928*yp^18*Log[2] - 
            5160*yp^19*Log[2] + 540*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*
           (1 + yp)^6) - (128*H[1, -1, yp]*(513 + (270*I)*Pi - 3037*yp - 
            (2088*I)*Pi*yp - 192*yp^2 + (4596*I)*Pi*yp^2 + 25643*yp^3 + 
            (408*I)*Pi*yp^3 - 70563*yp^4 - (40074*I)*Pi*yp^4 - 12004*yp^5 - 
            (13728*I)*Pi*yp^5 + 452768*yp^6 - (848016*I)*Pi*yp^6 + 
            6552140*yp^7 - (5052192*I)*Pi*yp^7 - 25196510*yp^8 + 
            (45353340*I)*Pi*yp^8 - 30745526*yp^9 + (60904272*I)*Pi*yp^9 - 
            99138752*yp^10 + (157999416*I)*Pi*yp^10 - 30745526*yp^11 + 
            (60904272*I)*Pi*yp^11 - 25196510*yp^12 + (45353340*I)*Pi*yp^12 + 
            6552140*yp^13 - (5052192*I)*Pi*yp^13 + 452768*yp^14 - 
            (848016*I)*Pi*yp^14 - 12004*yp^15 - (13728*I)*Pi*yp^15 - 
            70563*yp^16 - (40074*I)*Pi*yp^16 + 25643*yp^17 + 
            (408*I)*Pi*yp^17 - 192*yp^18 + (4596*I)*Pi*yp^18 - 3037*yp^19 - 
            (2088*I)*Pi*yp^19 + 513*yp^20 + (270*I)*Pi*yp^20 + 540*Log[2] - 
            4632*yp*Log[2] + 14136*yp^2*Log[2] - 9048*yp^3*Log[2] - 
            53652*yp^4*Log[2] + 62496*yp^5*Log[2] + 4380576*yp^6*Log[2] - 
            676704*yp^7*Log[2] - 60926088*yp^8*Log[2] - 170814288*yp^9*
             Log[2] - 261172656*yp^10*Log[2] - 170814288*yp^11*Log[2] - 
            60926088*yp^12*Log[2] - 676704*yp^13*Log[2] + 4380576*yp^14*
             Log[2] + 62496*yp^15*Log[2] - 53652*yp^16*Log[2] - 
            9048*yp^17*Log[2] + 14136*yp^18*Log[2] - 4632*yp^19*Log[2] + 
            540*yp^20*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
         (128*H[1, 0, yp]*((-135*I)*Pi - 946*yp + (1152*I)*Pi*yp + 
            4574*yp^2 - (261*I)*Pi*yp^2 - 8592*yp^3 - (7944*I)*Pi*yp^3 - 
            25394*yp^4 + (27495*I)*Pi*yp^4 + 470806*yp^5 + 
            (495552*I)*Pi*yp^5 - 2056*yp^6 + (3643581*I)*Pi*yp^6 - 
            5778048*yp^7 + (6688032*I)*Pi*yp^7 - 41748328*yp^8 + 
            (10535802*I)*Pi*yp^8 - 137005156*yp^9 - (40550976*I)*Pi*yp^9 - 
            264412988*yp^10 - (36226578*I)*Pi*yp^10 - 327724512*yp^11 - 
            (128286768*I)*Pi*yp^11 - 264412988*yp^12 - (36226578*I)*Pi*
             yp^12 - 137005156*yp^13 - (40550976*I)*Pi*yp^13 - 
            41748328*yp^14 + (10535802*I)*Pi*yp^14 - 5778048*yp^15 + 
            (6688032*I)*Pi*yp^15 - 2056*yp^16 + (3643581*I)*Pi*yp^16 + 
            470806*yp^17 + (495552*I)*Pi*yp^17 - 25394*yp^18 + 
            (27495*I)*Pi*yp^18 - 8592*yp^19 - (7944*I)*Pi*yp^19 + 
            4574*yp^20 - (261*I)*Pi*yp^20 - 946*yp^21 + (1152*I)*Pi*yp^21 - 
            (135*I)*Pi*yp^22 - 444*yp*Log[2] - 624*yp^2*Log[2] + 
            4536*yp^3*Log[2] - 46320*yp^4*Log[2] - 593676*yp^5*Log[2] - 
            6056640*yp^6*Log[2] - 7233888*yp^7*Log[2] - 7891392*yp^8*Log[2] + 
            64888008*yp^9*Log[2] + 95783904*yp^10*Log[2] + 
            200443728*yp^11*Log[2] + 95783904*yp^12*Log[2] + 
            64888008*yp^13*Log[2] - 7891392*yp^14*Log[2] - 
            7233888*yp^15*Log[2] - 6056640*yp^16*Log[2] - 
            593676*yp^17*Log[2] - 46320*yp^18*Log[2] + 4536*yp^19*Log[2] - 
            624*yp^20*Log[2] - 444*yp^21*Log[2]))/(3*(-1 + yp)^10*yp^2*
           (1 + yp)^8) - (128*H[1, 1, yp]*(513 - 3903*yp + (756*I)*Pi*yp + 
            3395*yp^2 + (168*I)*Pi*yp^2 + 5038*yp^3 - (8376*I)*Pi*yp^3 - 
            70257*yp^4 + (20328*I)*Pi*yp^4 + 814125*yp^5 + 
            (897636*I)*Pi*yp^5 + 354085*yp^6 + (6371616*I)*Pi*yp^6 - 
            4110424*yp^7 + (6614112*I)*Pi*yp^7 - 95136118*yp^8 + 
            (55472544*I)*Pi*yp^8 - 348596718*yp^9 + (65456808*I)*Pi*yp^9 - 
            714652290*yp^10 + (252708144*I)*Pi*yp^10 - 915217580*yp^11 + 
            (181233840*I)*Pi*yp^11 - 714652290*yp^12 + (252708144*I)*Pi*
             yp^12 - 348596718*yp^13 + (65456808*I)*Pi*yp^13 - 
            95136118*yp^14 + (55472544*I)*Pi*yp^14 - 4110424*yp^15 + 
            (6614112*I)*Pi*yp^15 + 354085*yp^16 + (6371616*I)*Pi*yp^16 + 
            814125*yp^17 + (897636*I)*Pi*yp^17 - 70257*yp^18 + 
            (20328*I)*Pi*yp^18 + 5038*yp^19 - (8376*I)*Pi*yp^19 + 
            3395*yp^20 + (168*I)*Pi*yp^20 - 3903*yp^21 + (756*I)*Pi*yp^21 + 
            513*yp^22 + 540*Log[2] - 4440*yp*Log[2] + 4164*yp^2*Log[2] + 
            23664*yp^3*Log[2] - 150252*yp^4*Log[2] - 1241208*yp^5*Log[2] - 
            7661364*yp^6*Log[2] - 6320832*yp^7*Log[2] - 73681704*yp^8*
             Log[2] - 163567152*yp^9*Log[2] - 472159512*yp^10*Log[2] - 
            463086432*yp^11*Log[2] - 472159512*yp^12*Log[2] - 
            163567152*yp^13*Log[2] - 73681704*yp^14*Log[2] - 
            6320832*yp^15*Log[2] - 7661364*yp^16*Log[2] - 1241208*yp^17*
             Log[2] - 150252*yp^18*Log[2] + 23664*yp^19*Log[2] + 
            4164*yp^20*Log[2] - 4440*yp^21*Log[2] + 540*yp^22*Log[2]))/
          (3*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
         (32*H[-1, yp]*(130 + (21030*I)*Pi + 150*Pi^2 - 45789*yp - 
            (173190*I)*Pi*yp - 24120*Pi^2*yp + 26974*yp^2 + 
            (374400*I)*Pi*yp^2 - 33660*Pi^2*yp^2 + 45179*yp^3 + 
            (504810*I)*Pi*yp^3 + 325320*Pi^2*yp^3 + 191850*yp^4 - 
            (3283890*I)*Pi*yp^4 - 432930*Pi^2*yp^4 - 13564788*yp^5 + 
            (7438920*I)*Pi*yp^5 - 18636960*Pi^2*yp^5 - 158170424*yp^6 + 
            (32191680*I)*Pi*yp^6 + 10666800*Pi^2*yp^6 + 316562460*yp^7 - 
            (349860120*I)*Pi*yp^7 - 281999520*Pi^2*yp^7 - 1246094956*yp^8 - 
            (2128578420*I)*Pi*yp^8 + 604672140*Pi^2*yp^8 + 2167579066*yp^9 - 
            (5170798740*I)*Pi*yp^9 - 965820240*Pi^2*yp^9 - 1996744524*yp^10 - 
            (6827226240*I)*Pi*yp^10 + 1459852440*Pi^2*yp^10 + 
            2167579066*yp^11 - (5170798740*I)*Pi*yp^11 - 965820240*Pi^2*
             yp^11 - 1246094956*yp^12 - (2128578420*I)*Pi*yp^12 + 
            604672140*Pi^2*yp^12 + 316562460*yp^13 - (349860120*I)*Pi*yp^13 - 
            281999520*Pi^2*yp^13 - 158170424*yp^14 + (32191680*I)*Pi*yp^14 + 
            10666800*Pi^2*yp^14 - 13564788*yp^15 + (7438920*I)*Pi*yp^15 - 
            18636960*Pi^2*yp^15 + 191850*yp^16 - (3283890*I)*Pi*yp^16 - 
            432930*Pi^2*yp^16 + 45179*yp^17 + (504810*I)*Pi*yp^17 + 
            325320*Pi^2*yp^17 + 26974*yp^18 + (374400*I)*Pi*yp^18 - 
            33660*Pi^2*yp^18 - 45789*yp^19 - (173190*I)*Pi*yp^19 - 
            24120*Pi^2*yp^19 + 130*yp^20 + (21030*I)*Pi*yp^20 + 
            150*Pi^2*yp^20 + (16200*I)*Pi*Log[2] + 35400*yp*Log[2] - 
            (176400*I)*Pi*yp*Log[2] - 275040*yp^2*Log[2] + (330480*I)*Pi*yp^2*
             Log[2] + 684360*yp^3*Log[2] + (583920*I)*Pi*yp^3*Log[2] + 
            1008000*yp^4*Log[2] - (3383640*I)*Pi*yp^4*Log[2] - 
            22139040*yp^5*Log[2] - (32437440*I)*Pi*yp^5*Log[2] + 
            34780800*yp^6*Log[2] + (225771840*I)*Pi*yp^6*Log[2] + 
            558883680*yp^7*Log[2] - (921873600*I)*Pi*yp^7*Log[2] + 
            5191163520*yp^8*Log[2] + (153864720*I)*Pi*yp^8*Log[2] + 
            8895787440*yp^9*Log[2] - (8436094560*I)*Pi*yp^9*Log[2] + 
            14783248320*yp^10*Log[2] - (3489982560*I)*Pi*yp^10*Log[2] + 
            8895787440*yp^11*Log[2] - (8436094560*I)*Pi*yp^11*Log[2] + 
            5191163520*yp^12*Log[2] + (153864720*I)*Pi*yp^12*Log[2] + 
            558883680*yp^13*Log[2] - (921873600*I)*Pi*yp^13*Log[2] + 
            34780800*yp^14*Log[2] + (225771840*I)*Pi*yp^14*Log[2] - 
            22139040*yp^15*Log[2] - (32437440*I)*Pi*yp^15*Log[2] + 
            1008000*yp^16*Log[2] - (3383640*I)*Pi*yp^16*Log[2] + 
            684360*yp^17*Log[2] + (583920*I)*Pi*yp^17*Log[2] - 
            275040*yp^18*Log[2] + (330480*I)*Pi*yp^18*Log[2] + 
            35400*yp^19*Log[2] - (176400*I)*Pi*yp^19*Log[2] + 
            (16200*I)*Pi*yp^20*Log[2] + 15840*yp*Log[2]^2 + 
            17280*yp^2*Log[2]^2 - 180000*yp^3*Log[2]^2 + 3548160*yp^4*
             Log[2]^2 - 2471040*yp^5*Log[2]^2 - 124485120*yp^6*Log[2]^2 + 
            438906240*yp^7*Log[2]^2 + 3190717440*yp^8*Log[2]^2 + 
            9331214400*yp^9*Log[2]^2 + 12829144320*yp^10*Log[2]^2 + 
            9331214400*yp^11*Log[2]^2 + 3190717440*yp^12*Log[2]^2 + 
            438906240*yp^13*Log[2]^2 - 124485120*yp^14*Log[2]^2 - 
            2471040*yp^15*Log[2]^2 + 3548160*yp^16*Log[2]^2 - 
            180000*yp^17*Log[2]^2 + 17280*yp^18*Log[2]^2 + 
            15840*yp^19*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
         (16*H[0, yp]*(3205 - (107730*I)*Pi + 11100*Pi^2 + 122820*yp + 
            (382920*I)*Pi*yp + 32640*Pi^2*yp - 312490*yp^2 - 
            (126300*I)*Pi*yp^2 - 191640*Pi^2*yp^2 - 5429020*yp^3 - 
            (2056440*I)*Pi*yp^3 - 86400*Pi^2*yp^3 - 21701215*yp^4 + 
            (26373270*I)*Pi*yp^4 - 2434260*Pi^2*yp^4 + 58701584*yp^5 - 
            (175419360*I)*Pi*yp^5 - 149448960*Pi^2*yp^5 + 1179916680*yp^6 - 
            (191614800*I)*Pi*yp^6 - 219705120*Pi^2*yp^6 + 9286051792*yp^7 - 
            (650287200*I)*Pi*yp^7 - 1884215040*Pi^2*yp^7 + 28714688730*yp^8 + 
            (1392007740*I)*Pi*yp^8 - 1772317320*Pi^2*yp^8 + 
            54943504504*yp^9 + (4507881840*I)*Pi*yp^9 - 5987888640*Pi^2*
             yp^9 + 68820713540*yp^10 + (4907939160*I)*Pi*yp^10 - 
            3749216400*Pi^2*yp^10 + 54943504504*yp^11 + (4507881840*I)*Pi*
             yp^11 - 5987888640*Pi^2*yp^11 + 28714688730*yp^12 + 
            (1392007740*I)*Pi*yp^12 - 1772317320*Pi^2*yp^12 + 
            9286051792*yp^13 - (650287200*I)*Pi*yp^13 - 1884215040*Pi^2*
             yp^13 + 1179916680*yp^14 - (191614800*I)*Pi*yp^14 - 
            219705120*Pi^2*yp^14 + 58701584*yp^15 - (175419360*I)*Pi*yp^15 - 
            149448960*Pi^2*yp^15 - 21701215*yp^16 + (26373270*I)*Pi*yp^16 - 
            2434260*Pi^2*yp^16 - 5429020*yp^17 - (2056440*I)*Pi*yp^17 - 
            86400*Pi^2*yp^17 - 312490*yp^18 - (126300*I)*Pi*yp^18 - 
            191640*Pi^2*yp^18 + 122820*yp^19 + (382920*I)*Pi*yp^19 + 
            32640*Pi^2*yp^19 + 3205*yp^20 - (107730*I)*Pi*yp^20 + 
            11100*Pi^2*yp^20 + 78120*Log[2] + (5760*I)*Pi*Log[2] - 
            344640*yp*Log[2] + (37440*I)*Pi*yp*Log[2] + 861360*yp^2*Log[2] - 
            (115200*I)*Pi*yp^2*Log[2] + 945600*yp^3*Log[2] - 
            (1414080*I)*Pi*yp^3*Log[2] - 37058040*yp^4*Log[2] - 
            (20845440*I)*Pi*yp^4*Log[2] + 8736000*yp^5*Log[2] - 
            (594743040*I)*Pi*yp^5*Log[2] + 87059520*yp^6*Log[2] - 
            (299796480*I)*Pi*yp^6*Log[2] - 1333912320*yp^7*Log[2] + 
            (199814400*I)*Pi*yp^7*Log[2] - 3396379440*yp^8*Log[2] + 
            (13916355840*I)*Pi*yp^8*Log[2] - 6036428160*yp^9*Log[2] + 
            (24555496320*I)*Pi*yp^9*Log[2] - 8031130080*yp^10*Log[2] + 
            (39246566400*I)*Pi*yp^10*Log[2] - 6036428160*yp^11*Log[2] + 
            (24555496320*I)*Pi*yp^11*Log[2] - 3396379440*yp^12*Log[2] + 
            (13916355840*I)*Pi*yp^12*Log[2] - 1333912320*yp^13*Log[2] + 
            (199814400*I)*Pi*yp^13*Log[2] + 87059520*yp^14*Log[2] - 
            (299796480*I)*Pi*yp^14*Log[2] + 8736000*yp^15*Log[2] - 
            (594743040*I)*Pi*yp^15*Log[2] - 37058040*yp^16*Log[2] - 
            (20845440*I)*Pi*yp^16*Log[2] + 945600*yp^17*Log[2] - 
            (1414080*I)*Pi*yp^17*Log[2] + 861360*yp^18*Log[2] - 
            (115200*I)*Pi*yp^18*Log[2] - 344640*yp^19*Log[2] + 
            (37440*I)*Pi*yp^19*Log[2] + 78120*yp^20*Log[2] + 
            (5760*I)*Pi*yp^20*Log[2] + 10800*Log[2]^2 - 11520*yp*Log[2]^2 - 
            142560*yp^2*Log[2]^2 - 426240*yp^3*Log[2]^2 + 31175280*yp^4*
             Log[2]^2 + 489277440*yp^5*Log[2]^2 + 246568320*yp^6*Log[2]^2 - 
            3470561280*yp^7*Log[2]^2 - 20044836000*yp^8*Log[2]^2 - 
            40429324800*yp^9*Log[2]^2 - 56347341120*yp^10*Log[2]^2 - 
            40429324800*yp^11*Log[2]^2 - 20044836000*yp^12*Log[2]^2 - 
            3470561280*yp^13*Log[2]^2 + 246568320*yp^14*Log[2]^2 + 
            489277440*yp^15*Log[2]^2 + 31175280*yp^16*Log[2]^2 - 
            426240*yp^17*Log[2]^2 - 142560*yp^18*Log[2]^2 - 
            11520*yp^19*Log[2]^2 + 10800*yp^20*Log[2]^2))/
          (45*(-1 + yp)^10*yp*(1 + yp)^8) + 
         (64*H[1, yp]*(65 + (10515*I)*Pi + 75*Pi^2 - 21162*yp - 
            (119430*I)*Pi*yp - 6360*Pi^2*yp + 29173*yp^2 + 
            (215985*I)*Pi*yp^2 - 24555*Pi^2*yp^2 - 129576*yp^3 + 
            (477060*I)*Pi*yp^3 + 21120*Pi^2*yp^3 - 2559919*yp^4 - 
            (1978155*I)*Pi*yp^4 + 48825*Pi^2*yp^4 - 17418562*yp^5 + 
            (13874610*I)*Pi*yp^5 - 10805880*Pi^2*yp^5 - 63203283*yp^6 - 
            (65816865*I)*Pi*yp^6 - 88244505*Pi^2*yp^6 + 583286752*yp^7 - 
            (234826320*I)*Pi*yp^7 - 249504000*Pi^2*yp^7 + 4257455666*yp^8 - 
            (1723197090*I)*Pi*yp^8 - 916437570*Pi^2*yp^8 + 14353320172*yp^9 - 
            (4192903980*I)*Pi*yp^9 - 905396400*Pi^2*yp^9 + 
            28017911578*yp^10 - (7394760150*I)*Pi*yp^10 - 2927502270*Pi^2*
             yp^10 + 34581191312*yp^11 - (9544055400*I)*Pi*yp^11 - 
            1380576000*Pi^2*yp^11 + 28017911578*yp^12 - (7394760150*I)*Pi*
             yp^12 - 2927502270*Pi^2*yp^12 + 14353320172*yp^13 - 
            (4192903980*I)*Pi*yp^13 - 905396400*Pi^2*yp^13 + 
            4257455666*yp^14 - (1723197090*I)*Pi*yp^14 - 916437570*Pi^2*
             yp^14 + 583286752*yp^15 - (234826320*I)*Pi*yp^15 - 
            249504000*Pi^2*yp^15 - 63203283*yp^16 - (65816865*I)*Pi*yp^16 - 
            88244505*Pi^2*yp^16 - 17418562*yp^17 + (13874610*I)*Pi*yp^17 - 
            10805880*Pi^2*yp^17 - 2559919*yp^18 - (1978155*I)*Pi*yp^18 + 
            48825*Pi^2*yp^18 - 129576*yp^19 + (477060*I)*Pi*yp^19 + 
            21120*Pi^2*yp^19 + 29173*yp^20 + (215985*I)*Pi*yp^20 - 
            24555*Pi^2*yp^20 - 21162*yp^21 - (119430*I)*Pi*yp^21 - 
            6360*Pi^2*yp^21 + 65*yp^22 + (10515*I)*Pi*yp^22 + 75*Pi^2*yp^22 + 
            (8100*I)*Pi*Log[2] + 56760*yp*Log[2] - (69120*I)*Pi*yp*Log[2] - 
            274440*yp^2*Log[2] + (15660*I)*Pi*yp^2*Log[2] + 
            515520*yp^3*Log[2] + (476640*I)*Pi*yp^3*Log[2] + 
            1523640*yp^4*Log[2] - (1649700*I)*Pi*yp^4*Log[2] - 
            28248360*yp^5*Log[2] - (29733120*I)*Pi*yp^5*Log[2] + 
            123360*yp^6*Log[2] - (218614860*I)*Pi*yp^6*Log[2] + 
            346682880*yp^7*Log[2] - (401281920*I)*Pi*yp^7*Log[2] + 
            2504899680*yp^8*Log[2] - (632148120*I)*Pi*yp^8*Log[2] + 
            8220309360*yp^9*Log[2] + (2433058560*I)*Pi*yp^9*Log[2] + 
            15864779280*yp^10*Log[2] + (2173594680*I)*Pi*yp^10*Log[2] + 
            19663470720*yp^11*Log[2] + (7697206080*I)*Pi*yp^11*Log[2] + 
            15864779280*yp^12*Log[2] + (2173594680*I)*Pi*yp^12*Log[2] + 
            8220309360*yp^13*Log[2] + (2433058560*I)*Pi*yp^13*Log[2] + 
            2504899680*yp^14*Log[2] - (632148120*I)*Pi*yp^14*Log[2] + 
            346682880*yp^15*Log[2] - (401281920*I)*Pi*yp^15*Log[2] + 
            123360*yp^16*Log[2] - (218614860*I)*Pi*yp^16*Log[2] - 
            28248360*yp^17*Log[2] - (29733120*I)*Pi*yp^17*Log[2] + 
            1523640*yp^18*Log[2] - (1649700*I)*Pi*yp^18*Log[2] + 
            515520*yp^19*Log[2] + (476640*I)*Pi*yp^19*Log[2] - 
            274440*yp^20*Log[2] + (15660*I)*Pi*yp^20*Log[2] + 
            56760*yp^21*Log[2] - (69120*I)*Pi*yp^21*Log[2] + 
            (8100*I)*Pi*yp^22*Log[2] + 13320*yp*Log[2]^2 + 
            18720*yp^2*Log[2]^2 - 136080*yp^3*Log[2]^2 + 1389600*yp^4*
             Log[2]^2 + 17810280*yp^5*Log[2]^2 + 181699200*yp^6*Log[2]^2 + 
            217016640*yp^7*Log[2]^2 + 236741760*yp^8*Log[2]^2 - 
            1946640240*yp^9*Log[2]^2 - 2873517120*yp^10*Log[2]^2 - 
            6013311840*yp^11*Log[2]^2 - 2873517120*yp^12*Log[2]^2 - 
            1946640240*yp^13*Log[2]^2 + 236741760*yp^14*Log[2]^2 + 
            217016640*yp^15*Log[2]^2 + 181699200*yp^16*Log[2]^2 + 
            17810280*yp^17*Log[2]^2 + 1389600*yp^18*Log[2]^2 - 
            136080*yp^19*Log[2]^2 + 18720*yp^20*Log[2]^2 + 
            13320*yp^21*Log[2]^2))/(45*(-1 + yp)^10*yp^2*(1 + yp)^8) + 
         ((2048*(1 - 2*yp - 4*yp^2 + 522*yp^3 + 900*yp^4 - 14354*yp^5 + 
              60932*yp^6 - 84470*yp^7 + 138486*yp^8 - 84470*yp^9 + 
              60932*yp^10 - 14354*yp^11 + 900*yp^12 + 522*yp^13 - 4*yp^14 - 
              2*yp^15 + yp^16)*H[-1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
           (256*(5 + 22*yp + 157*yp^2 + 80*yp^3 + 9124*yp^4 - 10648*yp^5 - 
              184012*yp^6 + 811568*yp^7 + 961158*yp^8 + 3116548*yp^9 + 
              961158*yp^10 + 811568*yp^11 - 184012*yp^12 - 10648*yp^13 + 
              9124*yp^14 + 80*yp^15 + 157*yp^16 + 22*yp^17 + 5*yp^18)*
             H[-1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (512*(9 + 6*yp + 161*yp^2 + 2192*yp^3 + 8532*yp^4 - 73176*yp^5 + 
              178148*yp^6 - 71184*yp^7 + 2434590*yp^8 + 1332900*yp^9 + 
              2434590*yp^10 - 71184*yp^11 + 178148*yp^12 - 73176*yp^13 + 
              8532*yp^14 + 2192*yp^15 + 161*yp^16 + 6*yp^17 + 9*yp^18)*
             H[-1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (256*(5 + 22*yp + 157*yp^2 + 80*yp^3 + 9124*yp^4 - 10648*yp^5 - 
              184012*yp^6 + 811568*yp^7 + 961158*yp^8 + 3116548*yp^9 + 
              961158*yp^10 + 811568*yp^11 - 184012*yp^12 - 10648*yp^13 + 
              9124*yp^14 + 80*yp^15 + 157*yp^16 + 22*yp^17 + 5*yp^18)*
             H[0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (256*(3 - 20*yp - 40*yp^2 + 68*yp^3 - 3084*yp^4 - 24660*yp^5 - 
              220824*yp^6 - 434140*yp^7 - 600686*yp^8 - 434140*yp^9 - 
              220824*yp^10 - 24660*yp^11 - 3084*yp^12 + 68*yp^13 - 40*yp^14 - 
              20*yp^15 + 3*yp^16)*H[0, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
           (256*(11 - 30*yp + 163*yp^2 + 336*yp^3 + 2604*yp^4 - 47496*yp^5 - 
              533188*yp^6 + 777264*yp^7 + 1054698*yp^8 + 3782732*yp^9 + 
              1054698*yp^10 + 777264*yp^11 - 533188*yp^12 - 47496*yp^13 + 
              2604*yp^14 + 336*yp^15 + 163*yp^16 - 30*yp^17 + 11*yp^18)*
             H[0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (512*(9 + 6*yp + 161*yp^2 + 2192*yp^3 + 8532*yp^4 - 73176*yp^5 + 
              178148*yp^6 - 71184*yp^7 + 2434590*yp^8 + 1332900*yp^9 + 
              2434590*yp^10 - 71184*yp^11 + 178148*yp^12 - 73176*yp^13 + 
              8532*yp^14 + 2192*yp^15 + 161*yp^16 + 6*yp^17 + 9*yp^18)*
             H[1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (256*(11 - 30*yp + 163*yp^2 + 336*yp^3 + 2604*yp^4 - 47496*yp^5 - 
              533188*yp^6 + 777264*yp^7 + 1054698*yp^8 + 3782732*yp^9 + 
              1054698*yp^10 + 777264*yp^11 - 533188*yp^12 - 47496*yp^13 + 
              2604*yp^14 + 336*yp^15 + 163*yp^16 - 30*yp^17 + 11*yp^18)*
             H[1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^6) + 
           (2048*(5 - 16*yp + 108*yp^2 + 432*yp^3 + 1812*yp^4 - 34224*yp^5 - 
              22124*yp^6 + 254992*yp^7 + 384462*yp^8 + 254992*yp^9 - 
              22124*yp^10 - 34224*yp^11 + 1812*yp^12 + 432*yp^13 + 
              108*yp^14 - 16*yp^15 + 5*yp^16)*H[1, 1, yp])/((-1 + yp)^10*yp*
             (1 + yp)^4) + (128*H[0, yp]*(78 - (15*I)*Pi - 240*yp - 
              (66*I)*Pi*yp + 3206*yp^2 + (681*I)*Pi*yp^2 + 1936*yp^3 - 
              (1392*I)*Pi*yp^3 + 87632*yp^4 - (3180*I)*Pi*yp^4 + 3680*yp^5 + 
              (169416*I)*Pi*yp^5 - 893216*yp^6 + (755172*I)*Pi*yp^6 + 
              7123312*yp^7 + (1129968*I)*Pi*yp^7 + 13843964*yp^8 - 
              (1932306*I)*Pi*yp^8 + 27292448*yp^9 - (236556*I)*Pi*yp^9 + 
              13843964*yp^10 - (1932306*I)*Pi*yp^10 + 7123312*yp^11 + 
              (1129968*I)*Pi*yp^11 - 893216*yp^12 + (755172*I)*Pi*yp^12 + 
              3680*yp^13 + (169416*I)*Pi*yp^13 + 87632*yp^14 - 
              (3180*I)*Pi*yp^14 + 1936*yp^15 - (1392*I)*Pi*yp^15 + 
              3206*yp^16 + (681*I)*Pi*yp^16 - 240*yp^17 - (66*I)*Pi*yp^17 + 
              78*yp^18 - (15*I)*Pi*yp^18 + 36*Log[2] - 312*yp*Log[2] + 
              36*yp^2*Log[2] + 1536*yp^3*Log[2] - 39120*yp^4*Log[2] - 
              221088*yp^5*Log[2] - 2095056*yp^6*Log[2] - 205824*yp^7*Log[2] + 
              561240*yp^8*Log[2] + 3997104*yp^9*Log[2] + 561240*yp^10*Log[
                2] - 205824*yp^11*Log[2] - 2095056*yp^12*Log[2] - 
              221088*yp^13*Log[2] - 39120*yp^14*Log[2] + 1536*yp^15*Log[2] + 
              36*yp^16*Log[2] - 312*yp^17*Log[2] + 36*yp^18*Log[2]))/
            (3*(-1 + yp)^10*yp*(1 + yp)^6) - (128*H[1, yp]*(-65 - (36*I)*Pi + 
              595*yp + (540*I)*Pi*yp - 4284*yp^2 - (2256*I)*Pi*yp^2 + 
              939*yp^3 + (924*I)*Pi*yp^3 - 31197*yp^4 + (13356*I)*Pi*yp^4 - 
              250676*yp^5 + (31824*I)*Pi*yp^5 + 240272*yp^6 - 
              (675264*I)*Pi*yp^6 + 687196*yp^7 - (1630128*I)*Pi*yp^7 - 
              15560546*yp^8 + (160248*I)*Pi*yp^8 - 49721126*yp^9 + 
              (13393320*I)*Pi*yp^9 - 74145960*yp^10 + (15163680*I)*Pi*yp^10 - 
              49721126*yp^11 + (13393320*I)*Pi*yp^11 - 15560546*yp^12 + 
              (160248*I)*Pi*yp^12 + 687196*yp^13 - (1630128*I)*Pi*yp^13 + 
              240272*yp^14 - (675264*I)*Pi*yp^14 - 250676*yp^15 + 
              (31824*I)*Pi*yp^15 - 31197*yp^16 + (13356*I)*Pi*yp^16 + 
              939*yp^17 + (924*I)*Pi*yp^17 - 4284*yp^18 - (2256*I)*Pi*yp^18 + 
              595*yp^19 + (540*I)*Pi*yp^19 - 65*yp^20 - (36*I)*Pi*yp^20 - 
              132*yp*Log[2] + 360*yp^2*Log[2] - 1956*yp^3*Log[2] - 
              4032*yp^4*Log[2] - 31248*yp^5*Log[2] + 569952*yp^6*Log[2] + 
              6398256*yp^7*Log[2] - 9327168*yp^8*Log[2] - 12656376*yp^9*Log[
                2] - 45392784*yp^10*Log[2] - 12656376*yp^11*Log[2] - 
              9327168*yp^12*Log[2] + 6398256*yp^13*Log[2] + 569952*yp^14*Log[
                2] - 31248*yp^15*Log[2] - 4032*yp^16*Log[2] - 
              1956*yp^17*Log[2] + 360*yp^18*Log[2] - 132*yp^19*Log[2]))/
            (3*(-1 + yp)^10*yp^2*(1 + yp)^6) + 
           (128*H[-1, yp]*(65 + (36*I)*Pi - 751*yp - (510*I)*Pi*yp + 
              4764*yp^2 + (2388*I)*Pi*yp^2 - 7351*yp^3 - (2286*I)*Pi*yp^3 + 
              27325*yp^4 - (10572*I)*Pi*yp^4 + 75412*yp^5 - (25464*I)*Pi*yp^
                5 - 247632*yp^6 + (336432*I)*Pi*yp^6 + 1099236*yp^7 + 
              (119784*I)*Pi*yp^7 + 1313922*yp^8 - (2420184*I)*Pi*yp^8 + 
              22033198*yp^9 - (9528708*I)*Pi*yp^9 + 19561064*yp^10 - 
              (14690568*I)*Pi*yp^10 + 22033198*yp^11 - (9528708*I)*Pi*yp^11 + 
              1313922*yp^12 - (2420184*I)*Pi*yp^12 + 1099236*yp^13 + 
              (119784*I)*Pi*yp^13 - 247632*yp^14 + (336432*I)*Pi*yp^14 + 
              75412*yp^15 - (25464*I)*Pi*yp^15 + 27325*yp^16 - 
              (10572*I)*Pi*yp^16 - 7351*yp^17 - (2286*I)*Pi*yp^17 + 
              4764*yp^18 + (2388*I)*Pi*yp^18 - 751*yp^19 - (510*I)*Pi*yp^19 + 
              65*yp^20 + (36*I)*Pi*yp^20 + 60*yp*Log[2] + 264*yp^2*Log[2] + 
              1884*yp^3*Log[2] + 960*yp^4*Log[2] + 109488*yp^5*Log[2] - 
              127776*yp^6*Log[2] - 2208144*yp^7*Log[2] + 9738816*yp^8*Log[
                2] + 11533896*yp^9*Log[2] + 37398576*yp^10*Log[2] + 
              11533896*yp^11*Log[2] + 9738816*yp^12*Log[2] - 
              2208144*yp^13*Log[2] - 127776*yp^14*Log[2] + 109488*yp^15*Log[
                2] + 960*yp^16*Log[2] + 1884*yp^17*Log[2] + 264*yp^18*Log[
                2] + 60*yp^19*Log[2]))/(3*(-1 + yp)^10*yp^2*(1 + yp)^6) - 
           (32*(-1032 - (774*I)*Pi + 24*Pi^2 + 7433*yp + (9684*I)*Pi*yp + 
              24*Pi^2*yp - 51034*yp^2 - (49308*I)*Pi*yp^2 + 4224*Pi^2*yp^2 + 
              50017*yp^3 + (64404*I)*Pi*yp^3 - 12648*Pi^2*yp^3 - 
              145880*yp^4 + (244338*I)*Pi*yp^4 - 14280*Pi^2*yp^4 - 
              2009452*yp^5 + (101040*I)*Pi*yp^5 + 502176*Pi^2*yp^5 - 
              6348376*yp^6 - (1835856*I)*Pi*yp^6 + 522240*Pi^2*yp^6 - 
              1231452*yp^7 - (4079568*I)*Pi*yp^7 + 436896*Pi^2*yp^7 - 
              125289376*yp^8 + (56775828*I)*Pi*yp^8 + 134064*Pi^2*yp^8 - 
              195914914*yp^9 + (206803896*I)*Pi*yp^9 + 8510736*Pi^2*yp^9 - 
              420262300*yp^10 + (295530456*I)*Pi*yp^10 + 4998912*Pi^2*yp^10 - 
              195914914*yp^11 + (206803896*I)*Pi*yp^11 + 8510736*Pi^2*yp^11 - 
              125289376*yp^12 + (56775828*I)*Pi*yp^12 + 134064*Pi^2*yp^12 - 
              1231452*yp^13 - (4079568*I)*Pi*yp^13 + 436896*Pi^2*yp^13 - 
              6348376*yp^14 - (1835856*I)*Pi*yp^14 + 522240*Pi^2*yp^14 - 
              2009452*yp^15 + (101040*I)*Pi*yp^15 + 502176*Pi^2*yp^15 - 
              145880*yp^16 + (244338*I)*Pi*yp^16 - 14280*Pi^2*yp^16 + 
              50017*yp^17 + (64404*I)*Pi*yp^17 - 12648*Pi^2*yp^17 - 
              51034*yp^18 - (49308*I)*Pi*yp^18 + 4224*Pi^2*yp^18 + 
              7433*yp^19 + (9684*I)*Pi*yp^19 + 24*Pi^2*yp^19 - 1032*yp^20 - 
              (774*I)*Pi*yp^20 + 24*Pi^2*yp^20 - 1872*yp*Log[2] + 
              (360*I)*Pi*yp*Log[2] + 5760*yp^2*Log[2] + (1584*I)*Pi*yp^2*Log[
                2] - 76944*yp^3*Log[2] - (16344*I)*Pi*yp^3*Log[2] - 
              46464*yp^4*Log[2] + (33408*I)*Pi*yp^4*Log[2] - 2103168*yp^5*Log[
                2] + (76320*I)*Pi*yp^5*Log[2] - 88320*yp^6*Log[2] - 
              (4065984*I)*Pi*yp^6*Log[2] + 21437184*yp^7*Log[2] - 
              (18124128*I)*Pi*yp^7*Log[2] - 170959488*yp^8*Log[2] - 
              (27119232*I)*Pi*yp^8*Log[2] - 332255136*yp^9*Log[2] + 
              (46375344*I)*Pi*yp^9*Log[2] - 655018752*yp^10*Log[2] + 
              (5677344*I)*Pi*yp^10*Log[2] - 332255136*yp^11*Log[2] + 
              (46375344*I)*Pi*yp^11*Log[2] - 170959488*yp^12*Log[2] - 
              (27119232*I)*Pi*yp^12*Log[2] + 21437184*yp^13*Log[2] - 
              (18124128*I)*Pi*yp^13*Log[2] - 88320*yp^14*Log[2] - 
              (4065984*I)*Pi*yp^14*Log[2] - 2103168*yp^15*Log[2] + 
              (76320*I)*Pi*yp^15*Log[2] - 46464*yp^16*Log[2] + 
              (33408*I)*Pi*yp^16*Log[2] - 76944*yp^17*Log[2] - 
              (16344*I)*Pi*yp^17*Log[2] + 5760*yp^18*Log[2] + 
              (1584*I)*Pi*yp^18*Log[2] - 1872*yp^19*Log[2] + (360*I)*Pi*yp^
                19*Log[2] - 432*yp*Log[2]^2 + 3744*yp^2*Log[2]^2 - 
              432*yp^3*Log[2]^2 - 18432*yp^4*Log[2]^2 + 469440*yp^5*Log[2]^
                2 + 2653056*yp^6*Log[2]^2 + 25140672*yp^7*Log[2]^2 + 
              2469888*yp^8*Log[2]^2 - 6734880*yp^9*Log[2]^2 - 
              47965248*yp^10*Log[2]^2 - 6734880*yp^11*Log[2]^2 + 
              2469888*yp^12*Log[2]^2 + 25140672*yp^13*Log[2]^2 + 
              2653056*yp^14*Log[2]^2 + 469440*yp^15*Log[2]^2 - 
              18432*yp^16*Log[2]^2 - 432*yp^17*Log[2]^2 + 3744*yp^18*Log[2]^
                2 - 432*yp^19*Log[2]^2))/(9*(-1 + yp)^10*yp^2*(1 + yp)^6))*
          Log[u2m2] + ((512*(1 + yp)^2*(1 - 8*yp + 30*yp^2 - 8*yp^3 + yp^4)*
             (1 - 4*yp + 52*yp^2 - 124*yp^3 + 406*yp^4 - 124*yp^5 + 52*yp^6 - 
              4*yp^7 + yp^8)*H[-1, yp])/((-1 + yp)^10*yp^2) + 
           (65536*yp^2*(1 + 12*yp + 66*yp^2 - 100*yp^3 + 879*yp^4 + 88*yp^5 + 
              2204*yp^6 + 88*yp^7 + 879*yp^8 - 100*yp^9 + 66*yp^10 + 
              12*yp^11 + yp^12)*H[0, yp])/((-1 + yp)^10*(1 + yp)^6) + 
           (512*(1 - 4*yp + 46*yp^2 - 36*yp^3 + 493*yp^4 + 6384*yp^5 + 
              24744*yp^6 - 2512*yp^7 + 321810*yp^8 + 258312*yp^9 + 
              878676*yp^10 + 258312*yp^11 + 321810*yp^12 - 2512*yp^13 + 
              24744*yp^14 + 6384*yp^15 + 493*yp^16 - 36*yp^17 + 46*yp^18 - 
              4*yp^19 + yp^20)*H[1, yp])/((-1 + yp)^10*yp^2*(1 + yp)^6) + 
           (256*(9 + (3*I)*Pi - 32*yp - (12*I)*Pi*yp + 462*yp^2 + 
              (138*I)*Pi*yp^2 - 480*yp^3 - (108*I)*Pi*yp^3 + 2005*yp^4 - 
              (2361*I)*Pi*yp^4 + 30528*yp^5 - (8496*I)*Pi*yp^5 + 
              142120*yp^6 - (19464*I)*Pi*yp^6 - 72000*yp^7 - (72048*I)*Pi*yp^
                7 + 1601314*yp^8 - (296394*I)*Pi*yp^8 + 828416*yp^9 - 
              (705768*I)*Pi*yp^9 + 4372500*yp^10 - (936708*I)*Pi*yp^10 + 
              828416*yp^11 - (705768*I)*Pi*yp^11 + 1601314*yp^12 - 
              (296394*I)*Pi*yp^12 - 72000*yp^13 - (72048*I)*Pi*yp^13 + 
              142120*yp^14 - (19464*I)*Pi*yp^14 + 30528*yp^15 - 
              (8496*I)*Pi*yp^15 + 2005*yp^16 - (2361*I)*Pi*yp^16 - 
              480*yp^17 - (108*I)*Pi*yp^17 + 462*yp^18 + (138*I)*Pi*yp^18 - 
              32*yp^19 - (12*I)*Pi*yp^19 + 9*yp^20 + (3*I)*Pi*yp^20 + 
              1536*yp^4*Log[2] + 18432*yp^5*Log[2] + 101376*yp^6*Log[2] - 
              153600*yp^7*Log[2] + 1350144*yp^8*Log[2] + 135168*yp^9*Log[2] + 
              3385344*yp^10*Log[2] + 135168*yp^11*Log[2] + 1350144*yp^12*Log[
                2] - 153600*yp^13*Log[2] + 101376*yp^14*Log[2] + 
              18432*yp^15*Log[2] + 1536*yp^16*Log[2]))/(3*(-1 + yp)^10*yp^2*
             (1 + yp)^6))*Log[u2m2]^2 + (8*(152925 + (1839150*I)*Pi - 
            348750*Pi^2 - (104400*I)*Pi^3 - 4648903*yp - (9353310*I)*Pi*yp - 
            1380450*Pi^2*yp + (79200*I)*Pi^3*yp + 20216787*yp^2 - 
            (5928510*I)*Pi*yp^2 + 6156150*Pi^2*yp^2 - (583200*I)*Pi^3*yp^2 + 
            55660806*yp^3 + (49857420*I)*Pi*yp^3 + 13304100*Pi^2*yp^3 + 
            (4068000*I)*Pi^3*yp^3 - 102199601*yp^4 + (102261930*I)*Pi*yp^4 - 
            76201650*Pi^2*yp^4 - (5205600*I)*Pi^3*yp^4 + 978067077*yp^5 + 
            (655341690*I)*Pi*yp^5 - 40261050*Pi^2*yp^5 - (12506400*I)*Pi^3*
             yp^5 - 4457768735*yp^6 + (1604296710*I)*Pi*yp^6 - 
            6069994950*Pi^2*yp^6 + (1307473200*I)*Pi^3*yp^6 - 
            17328752312*yp^7 - (40185821040*I)*Pi*yp^7 - 23881150800*Pi^2*
             yp^7 + (2940681600*I)*Pi^3*yp^7 - 42666719790*yp^8 - 
            (274007003220*I)*Pi*yp^8 - 95674908300*Pi^2*yp^8 + 
            (31741581600*I)*Pi^3*yp^8 + 48362742338*yp^9 - (865065293340*I)*
             Pi*yp^9 - 177591267300*Pi^2*yp^9 + (51747825600*I)*Pi^3*yp^9 + 
            207559803214*yp^10 - (1656184016460*I)*Pi*yp^10 - 
            263875582500*Pi^2*yp^10 + (152869363200*I)*Pi^3*yp^10 + 
            256580831588*yp^11 - (2047866563640*I)*Pi*yp^11 - 
            328380249000*Pi^2*yp^11 + (126569304000*I)*Pi^3*yp^11 + 
            207559803214*yp^12 - (1656184016460*I)*Pi*yp^12 - 
            263875582500*Pi^2*yp^12 + (152869363200*I)*Pi^3*yp^12 + 
            48362742338*yp^13 - (865065293340*I)*Pi*yp^13 - 
            177591267300*Pi^2*yp^13 + (51747825600*I)*Pi^3*yp^13 - 
            42666719790*yp^14 - (274007003220*I)*Pi*yp^14 - 
            95674908300*Pi^2*yp^14 + (31741581600*I)*Pi^3*yp^14 - 
            17328752312*yp^15 - (40185821040*I)*Pi*yp^15 - 23881150800*Pi^2*
             yp^15 + (2940681600*I)*Pi^3*yp^15 - 4457768735*yp^16 + 
            (1604296710*I)*Pi*yp^16 - 6069994950*Pi^2*yp^16 + 
            (1307473200*I)*Pi^3*yp^16 + 978067077*yp^17 + (655341690*I)*Pi*
             yp^17 - 40261050*Pi^2*yp^17 - (12506400*I)*Pi^3*yp^17 - 
            102199601*yp^18 + (102261930*I)*Pi*yp^18 - 76201650*Pi^2*yp^18 - 
            (5205600*I)*Pi^3*yp^18 + 55660806*yp^19 + (49857420*I)*Pi*yp^19 + 
            13304100*Pi^2*yp^19 + (4068000*I)*Pi^3*yp^19 + 20216787*yp^20 - 
            (5928510*I)*Pi*yp^20 + 6156150*Pi^2*yp^20 - (583200*I)*Pi^3*
             yp^20 - 4648903*yp^21 - (9353310*I)*Pi*yp^21 - 
            1380450*Pi^2*yp^21 + (79200*I)*Pi^3*yp^21 + 152925*yp^22 + 
            (1839150*I)*Pi*yp^22 - 348750*Pi^2*yp^22 - (104400*I)*Pi^3*
             yp^22 + 192300*yp*Log[2] - (6463800*I)*Pi*yp*Log[2] + 
            666000*Pi^2*yp*Log[2] + 7369200*yp^2*Log[2] + (22975200*I)*Pi*
             yp^2*Log[2] + 1958400*Pi^2*yp^2*Log[2] - 18749400*yp^3*Log[2] - 
            (7578000*I)*Pi*yp^3*Log[2] - 11498400*Pi^2*yp^3*Log[2] - 
            325741200*yp^4*Log[2] - (123386400*I)*Pi*yp^4*Log[2] - 
            5184000*Pi^2*yp^4*Log[2] - 1302072900*yp^5*Log[2] + 
            (1582396200*I)*Pi*yp^5*Log[2] - 146055600*Pi^2*yp^5*Log[2] + 
            3522095040*yp^6*Log[2] - (10525161600*I)*Pi*yp^6*Log[2] - 
            8966937600*Pi^2*yp^6*Log[2] + 70795000800*yp^7*Log[2] - 
            (11496888000*I)*Pi*yp^7*Log[2] - 13182307200*Pi^2*yp^7*Log[2] + 
            557163107520*yp^8*Log[2] - (39017232000*I)*Pi*yp^8*Log[2] - 
            113052902400*Pi^2*yp^8*Log[2] + 1722881323800*yp^9*Log[2] + 
            (83520464400*I)*Pi*yp^9*Log[2] - 106339039200*Pi^2*yp^9*Log[2] + 
            3296610270240*yp^10*Log[2] + (270472910400*I)*Pi*yp^10*Log[2] - 
            359273318400*Pi^2*yp^10*Log[2] + 4129242812400*yp^11*Log[2] + 
            (294476349600*I)*Pi*yp^11*Log[2] - 224952984000*Pi^2*yp^11*
             Log[2] + 3296610270240*yp^12*Log[2] + (270472910400*I)*Pi*yp^12*
             Log[2] - 359273318400*Pi^2*yp^12*Log[2] + 1722881323800*yp^13*
             Log[2] + (83520464400*I)*Pi*yp^13*Log[2] - 106339039200*Pi^2*
             yp^13*Log[2] + 557163107520*yp^14*Log[2] - (39017232000*I)*Pi*
             yp^14*Log[2] - 113052902400*Pi^2*yp^14*Log[2] + 
            70795000800*yp^15*Log[2] - (11496888000*I)*Pi*yp^15*Log[2] - 
            13182307200*Pi^2*yp^15*Log[2] + 3522095040*yp^16*Log[2] - 
            (10525161600*I)*Pi*yp^16*Log[2] - 8966937600*Pi^2*yp^16*Log[2] - 
            1302072900*yp^17*Log[2] + (1582396200*I)*Pi*yp^17*Log[2] - 
            146055600*Pi^2*yp^17*Log[2] - 325741200*yp^18*Log[2] - 
            (123386400*I)*Pi*yp^18*Log[2] - 5184000*Pi^2*yp^18*Log[2] - 
            18749400*yp^19*Log[2] - (7578000*I)*Pi*yp^19*Log[2] - 
            11498400*Pi^2*yp^19*Log[2] + 7369200*yp^20*Log[2] + 
            (22975200*I)*Pi*yp^20*Log[2] + 1958400*Pi^2*yp^20*Log[2] + 
            192300*yp^21*Log[2] - (6463800*I)*Pi*yp^21*Log[2] + 
            666000*Pi^2*yp^21*Log[2] + 2343600*yp*Log[2]^2 + 
            (172800*I)*Pi*yp*Log[2]^2 - 10339200*yp^2*Log[2]^2 + 
            (1123200*I)*Pi*yp^2*Log[2]^2 + 25840800*yp^3*Log[2]^2 - 
            (3456000*I)*Pi*yp^3*Log[2]^2 + 28368000*yp^4*Log[2]^2 - 
            (42422400*I)*Pi*yp^4*Log[2]^2 - 1111741200*yp^5*Log[2]^2 - 
            (625363200*I)*Pi*yp^5*Log[2]^2 + 262080000*yp^6*Log[2]^2 - 
            (17842291200*I)*Pi*yp^6*Log[2]^2 + 2611785600*yp^7*Log[2]^2 - 
            (8993894400*I)*Pi*yp^7*Log[2]^2 - 40017369600*yp^8*Log[2]^2 + 
            (5994432000*I)*Pi*yp^8*Log[2]^2 - 101891383200*yp^9*Log[2]^2 + 
            (417490675200*I)*Pi*yp^9*Log[2]^2 - 181092844800*yp^10*Log[2]^2 + 
            (736664889600*I)*Pi*yp^10*Log[2]^2 - 240933902400*yp^11*
             Log[2]^2 + (1177396992000*I)*Pi*yp^11*Log[2]^2 - 
            181092844800*yp^12*Log[2]^2 + (736664889600*I)*Pi*yp^12*
             Log[2]^2 - 101891383200*yp^13*Log[2]^2 + (417490675200*I)*Pi*
             yp^13*Log[2]^2 - 40017369600*yp^14*Log[2]^2 + (5994432000*I)*Pi*
             yp^14*Log[2]^2 + 2611785600*yp^15*Log[2]^2 - (8993894400*I)*Pi*
             yp^15*Log[2]^2 + 262080000*yp^16*Log[2]^2 - (17842291200*I)*Pi*
             yp^16*Log[2]^2 - 1111741200*yp^17*Log[2]^2 - (625363200*I)*Pi*
             yp^17*Log[2]^2 + 28368000*yp^18*Log[2]^2 - (42422400*I)*Pi*yp^18*
             Log[2]^2 + 25840800*yp^19*Log[2]^2 - (3456000*I)*Pi*yp^19*
             Log[2]^2 - 10339200*yp^20*Log[2]^2 + (1123200*I)*Pi*yp^20*
             Log[2]^2 + 2343600*yp^21*Log[2]^2 + (172800*I)*Pi*yp^21*
             Log[2]^2 + 216000*yp*Log[2]^3 - 230400*yp^2*Log[2]^3 - 
            2851200*yp^3*Log[2]^3 - 8524800*yp^4*Log[2]^3 + 
            623505600*yp^5*Log[2]^3 + 9785548800*yp^6*Log[2]^3 + 
            4931366400*yp^7*Log[2]^3 - 69411225600*yp^8*Log[2]^3 - 
            400896720000*yp^9*Log[2]^3 - 808586496000*yp^10*Log[2]^3 - 
            1126946822400*yp^11*Log[2]^3 - 808586496000*yp^12*Log[2]^3 - 
            400896720000*yp^13*Log[2]^3 - 69411225600*yp^14*Log[2]^3 + 
            4931366400*yp^15*Log[2]^3 + 9785548800*yp^16*Log[2]^3 + 
            623505600*yp^17*Log[2]^3 - 8524800*yp^18*Log[2]^3 - 
            2851200*yp^19*Log[2]^3 - 230400*yp^20*Log[2]^3 + 
            216000*yp^21*Log[2]^3 + 1641600*Zeta[3] - 4212000*yp*Zeta[3] - 
            9676800*yp^2*Zeta[3] + 35726400*yp^3*Zeta[3] + 
            66700800*yp^4*Zeta[3] + 125647200*yp^5*Zeta[3] + 
            4166812800*yp^6*Zeta[3] + 70472160000*yp^7*Zeta[3] + 
            311692665600*yp^8*Zeta[3] + 910553918400*yp^9*Zeta[3] + 
            1660228185600*yp^10*Zeta[3] + 1989926179200*yp^11*Zeta[3] + 
            1660228185600*yp^12*Zeta[3] + 910553918400*yp^13*Zeta[3] + 
            311692665600*yp^14*Zeta[3] + 70472160000*yp^15*Zeta[3] + 
            4166812800*yp^16*Zeta[3] + 125647200*yp^17*Zeta[3] + 
            66700800*yp^18*Zeta[3] + 35726400*yp^19*Zeta[3] - 
            9676800*yp^20*Zeta[3] - 4212000*yp^21*Zeta[3] + 
            1641600*yp^22*Zeta[3]))/(675*(-1 + yp)^10*yp^2*(1 + yp)^8)))
 
anomalous$dimension = {Z[1] -> -4 - (8*x^2*(1 + 14*yp^2 + yp^4))/
        ((-1 + yp)^2*(1 + yp)^2) - 8*H[-1, yp] - 8*H[1, yp] - 8*Log[x] + 
       x^4*((-256*yp^2*H[-1, yp])/(1 + yp)^4 - 
         (1024*yp^3*(1 + yp^2)*H[0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
         (256*yp^2*H[1, yp])/(-1 + yp)^4 + 
         (4*(-3 - (2*I)*Pi + 12*yp^2 + (40*I)*Pi*yp^2 - 384*yp^3 + 
            (128*I)*Pi*yp^3 - 18*yp^4 + (180*I)*Pi*yp^4 - 384*yp^5 + 
            (128*I)*Pi*yp^5 + 12*yp^6 + (40*I)*Pi*yp^6 - 3*yp^8 - 
            (2*I)*Pi*yp^8 - 512*yp^3*Log[2] - 512*yp^5*Log[2]))/
          ((-1 + yp)^4*(1 + yp)^4) - (16*(1 - 4*yp^2 + 128*yp^3 + 6*yp^4 + 
            128*yp^5 - 4*yp^6 + yp^8)*Log[x])/((-1 + yp)^4*(1 + yp)^4)) + 
       x^6*((-4096*yp^3*H[-1, yp])/(1 + yp)^6 - 
         (8192*yp^4*(3 + yp^2)*(1 + 3*yp^2)*H[0, yp])/((-1 + yp)^6*
           (1 + yp)^6) - (4096*yp^3*H[1, yp])/(-1 + yp)^6 + 
         (32*(-4 - (3*I)*Pi + 24*yp^2 + (18*I)*Pi*yp^2 + (192*I)*Pi*yp^3 - 
            3132*yp^4 + (1107*I)*Pi*yp^4 + (2880*I)*Pi*yp^5 - 10160*yp^6 + 
            (3900*I)*Pi*yp^6 + (2880*I)*Pi*yp^7 - 3132*yp^8 + 
            (1107*I)*Pi*yp^8 + (192*I)*Pi*yp^9 + 24*yp^10 + (18*I)*Pi*yp^10 - 
            4*yp^12 - (3*I)*Pi*yp^12 - 4608*yp^4*Log[2] - 15360*yp^6*Log[2] - 
            4608*yp^8*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (64*(1 - 6*yp^2 + 783*yp^4 + 2540*yp^6 + 783*yp^8 - 6*yp^10 + yp^12)*
           Log[x])/((-1 + yp)^6*(1 + yp)^6))}


==> anc/Bhabha/spin_unpol-correlation.m <==
{{64 - 32*s + 4*s^2, 128 - 64*(s + t) + 8*s*(s + 2*t), 
  64 - 32*(s + 2*t) + 4*(s + 2*t)^2, 64 - 16*(s + 2*t), 
  192 - 4*s*(s + t)*(2*s + t) - 16*(15*s + 2*t) + 16*s*(5*s + 4*t), 
  64 + 4*s*(s + t)*(2*s + t) + 16*(3*s + 2*t) - 16*s*(3*s + 2*t), 0, 0}, 
 {128 - 64*(s + t) + 8*s*(s + 2*t), 256 - 8*s*t*(s + t) - 128*(s + 2*t) + 
   16*(s^2 + 6*s*t + 4*t^2), 128 - 8*t*(s + t)*(s + 2*t) - 64*(s + 3*t) + 
   8*(s^2 + 10*s*t + 12*t^2), 128 + 32*t*(s + t) - 32*(s + 4*t), 
  384 - 8*s*(s + t)*(2*s + 3*t) - 32*(15*s + 8*t) + 32*(5*s^2 + 7*s*t + t^2), 
  128 + 96*s + 8*s*(s + t)*(2*s + t) - 32*(3*s^2 + 3*s*t + t^2), 0, 0}, 
 {64 - 32*(s + 2*t) + 4*(s + 2*t)^2, 128 - 8*t*(s + t)*(s + 2*t) - 
   64*(s + 3*t) + 8*(s^2 + 10*s*t + 12*t^2), 64 + 4*t^2*(s + t)^2 - 
   32*(s + 4*t) - 8*t*(s + t)*(s + 4*t) + 4*(s^2 + 16*s*t + 24*t^2), 
  64 - 4*t*(s + t)*(s + 2*t) + 16*t*(2*s + 3*t) - 16*(s + 6*t), 
  192 + 80*(s + t)^2 - 8*(s + t)^3 - 16*(15*s + 14*t), 
  64 + 16*(3*s - 2*t) + 8*(s + t)^3 - 16*(s + t)*(3*s + t), 0, 0}, 
 {64 - 16*(s + 2*t), 128 + 32*t*(s + t) - 32*(s + 4*t), 
  64 - 4*t*(s + t)*(s + 2*t) + 16*t*(2*s + 3*t) - 16*(s + 6*t), 
  64 - 64*t + 4*(-2*s^2 + d*s^2 + 4*s*t + 4*t^2), 
  192 - 64*(3*s + 2*t) - 4*(-10*s^2 + d*s^2 - 12*s*t - 4*t^2), 
  64 + 64*s - 4*(2*s^2 + 3*d*s^2 + 12*s*t + 4*t^2), 0, 0}, 
 {192 - 4*s*(s + t)*(2*s + t) - 16*(15*s + 2*t) + 16*s*(5*s + 4*t), 
  384 - 8*s*(s + t)*(2*s + 3*t) - 32*(15*s + 8*t) + 32*(5*s^2 + 7*s*t + t^2), 
  192 + 80*(s + t)^2 - 8*(s + t)^3 - 16*(15*s + 14*t), 
  192 - 64*(3*s + 2*t) - 4*(-10*s^2 + d*s^2 - 12*s*t - 4*t^2), 
  576 - 192*(6*s + t) + 4*(s + t)^2*(4*s^2 + 4*s*t - 2*t^2 + d*t^2) - 
   32*(s + t)*(6*s^2 + 6*s*t - 2*t^2 + d*t^2) + 
   4*(190*s^2 + d*s^2 + 196*s*t - 28*t^2 + 16*d*t^2), 
  192 + 64*t + 4*(-70*s^2 + 3*d*s^2 - 68*s*t + 28*t^2 - 16*d*t^2) + 
   32*(s + t)*(4*s^2 + 4*s*t - 2*t^2 + d*t^2) - 
   4*(s + t)^2*(4*s^2 + 4*s*t - 2*t^2 + d*t^2), 0, 0}, 
 {64 + 4*s*(s + t)*(2*s + t) + 16*(3*s + 2*t) - 16*s*(3*s + 2*t), 
  128 + 96*s + 8*s*(s + t)*(2*s + t) - 32*(3*s^2 + 3*s*t + t^2), 
  64 + 16*(3*s - 2*t) + 8*(s + t)^3 - 16*(s + t)*(3*s + t), 
  64 + 64*s - 4*(2*s^2 + 3*d*s^2 + 12*s*t + 4*t^2), 
  192 + 64*t + 4*(-70*s^2 + 3*d*s^2 - 68*s*t + 28*t^2 - 16*d*t^2) + 
   32*(s + t)*(4*s^2 + 4*s*t - 2*t^2 + d*t^2) - 
   4*(s + t)^2*(4*s^2 + 4*s*t - 2*t^2 + d*t^2), 
  64 + 64*(2*s + t) - 32*(s + t)^2*(2*s - 2*t + d*t) + 
   4*(s + t)^2*(4*s^2 + 4*s*t - 2*t^2 + d*t^2) + 
   4*(-18*s^2 + 9*d*s^2 - 60*s*t + 32*d*s*t - 28*t^2 + 16*d*t^2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 32*s*t - 8*s*t*(s + t), -32*s*t + 8*s*t*(s + t)}, 
 {0, 0, 0, 0, 0, 0, -32*s*t + 8*s*t*(s + t), 
  32*(-2 + d)*s*t - 8*(-2 + d)*s*t*(s + t)}}


==> anc/Moller/Moller-1Loop-Exact/hardAmp-pol-OS.m <==
wilsonC[0] = {(-2*im*(-2 + s)*(2 - 4*s + s^2 - t + s*t))/
      (s*t^2*(-4 + s + t)), (2*im*(-2 + s)*(-2 + s + t))/
      (s*t^2*(-4 + s + t)), (2*im*(-2 + s)*(-2 + t))/(s*t^2*(-4 + s + t)), 
     -((im*(-8 + 6*s - s^2 + 6*t - 4*s*t + s^2*t - t^2 - s*t^2))/
       (s*t^2*(-4 + s + t))), (im*(-2 + s + t))/(s*t^2), 0, 0, 0}
 
wilsonC[1] = {(8*im*(-2 + s)*(12 + 23*t)*(2 - 4*s + s^2 - t + s*t))/
       (9*s*t^3*(-4 + s + t)) + (4*im*(8 - 16*s + 4*s^2 + 2*t + s^2*t - t^2)*
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) - 
      (4*im*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
          2])/(s*t) - (8*im*(8 - 16*s + 4*s^2 + 2*t + s^2*t - t^2)*
        G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) + 
      (8*im*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
          2])/(s*t) + (8*im*(-2 + s)*(2 - 4*s + s^2 - t + s*t)*Log[u2m2])/
       (s*t^2*(-4 + s + t)) + hold[1/Sqrt[(-4 + s)*s]]*
       ((2*im*Pi^2*(-4 + s)*(-2 + s)*(-4*s + s^2 + 8*t - 8*s*t + 2*s^2*t - 
           t^2 + s*t^2))/(3*s*t^2*(-4 + s + t)^2) - 
        (4*im*(8 - 14*s - s^2 + s^3 + 4*s*t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) - (4*im*(-2 + s)*(32 - 88*s + 68*s^2 - 20*s^3 + 
           2*s^4 - 8*t + 12*s*t - 10*s^2*t + 2*s^3*t + 4*t^2 - 2*s*t^2 + 
           s^2*t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) + (4*im*(-4 + s)*(-2 + s)*(s - t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) + (8*im*(-2 + s)*(32 - 88*s + 68*s^2 - 20*s^3 + 
           2*s^4 - 8*t + 12*s*t - 10*s^2*t + 2*s^3*t + 4*t^2 - 2*s*t^2 + 
           s^2*t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) - (8*im*(-4 + s)*(-2 + s)*(s - t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) + (8*im*(-4 + s)*(-2 + s)*(-4*s + s^2 + 8*t - 
           8*s*t + 2*s^2*t - t^2 + s*t^2)*G[-1, 0, 
           (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t^2*(-4 + s + t)^2) - (4*im*(-4 + s)*(-2 + s)*
          (-4*s + s^2 + 8*t - 8*s*t + 2*s^2*t - t^2 + s*t^2)*
          G[0, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t^2*(-4 + s + t)^2) - (8*im*(-2 + s)^2*(2 - 4*s + s^2 - t + s*t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + t)*t]]*
       ((-2*im*Pi^2*(-256*s + 704*s^2 - 544*s^3 + 160*s^4 - 16*s^5 + 
           768*s*t - 1904*s^2*t + 1064*s^3*t - 208*s^4*t + 12*s^5*t + 
           128*t^2 - 336*s*t^2 + 1416*s^2*t^2 - 728*s^3*t^2 + 106*s^4*t^2 - 
           2*s^5*t^2 - 288*t^3 - 56*s*t^3 - 306*s^2*t^3 + 140*s^3*t^3 - 
           12*s^4*t^3 + 200*t^4 + 32*s*t^4 + 15*s^2*t^4 - 6*s^3*t^4 - 
           54*t^5 - 2*s*t^5 + 5*t^6))/(3*s^2*(-4 + t)*t^2*(-4 + s + t)^2) + 
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
         ((-4*im*(64 - 160*s + 96*s^2 - 16*s^3 + 80*t - 232*s*t + 152*s^2*t - 
             28*s^3*t - 136*t^2 + 248*s*t^2 - 106*s^2*t^2 + 11*s^3*t^2 + 
             16*t^3 - 39*s*t^3 + 11*s^2*t^3 + 3*t^4))/
           (3*s*t^3*(-4 + s + t)) + (4*im*(s - t)*(8 - 8*s + 2*s^2 - 6*t + 
             2*s*t + t^2)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s^2*t*(-4 + s + t)) - 
          (8*im*(s - t)*(8 - 8*s + 2*s^2 - 6*t + 2*s*t + t^2)*
            G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
              2])/(s^2*t*(-4 + s + t))) + 
        (8*im*(16*s - 40*s^2 + 24*s^3 - 4*s^4 - 8*s*t + 24*s^2*t - 14*s^3*t + 
           2*s^4*t - 8*t^2 + 6*s*t^2 - 6*s^2*t^2 + 2*s^3*t^2 + 6*t^3 - 
           s*t^3 - t^4)*G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/
            2])/(s^2*t^2*(-4 + s + t)) - 
        (4*im*(256*s - 704*s^2 + 544*s^3 - 160*s^4 + 16*s^5 - 128*s*t + 
           464*s^2*t - 424*s^3*t + 128*s^4*t - 12*s^5*t - 128*t^2 + 
           176*s*t^2 - 96*s^2*t^2 + 88*s^3*t^2 - 26*s^4*t^2 + 2*s^5*t^2 + 
           128*t^3 - 144*s*t^3 + 26*s^2*t^3 - 10*s^3*t^3 + 2*s^4*t^3 - 
           40*t^4 + 38*s*t^4 - 5*s^2*t^4 + s^3*t^4 + 4*t^5 - 3*s*t^5)*
          G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*(-4 + t)*t^2*(-4 + s + t)^2) - 
        (8*im*(-128*s + 288*s^2 - 128*s^3 + 16*s^4 + 32*s*t - 264*s^2*t + 
           128*s^3*t - 16*s^4*t + 32*t^2 + 40*s*t^2 + 56*s^2*t^2 - 
           26*s^3*t^2 + 2*s^4*t^2 - 32*t^3 - 14*s*t^3 - 2*s^2*t^3 + s^3*t^3 + 
           10*t^4 + s*t^4 - t^5)*G[0, 1, (2 - Sqrt[(-I)*o - t]*
              Sqrt[4 - I*o - t] - t)/2])/(s^2*(-4 + t)*t*(-4 + s + t)^2) - 
        (8*im*(-2 + s)*(-2 + t)*(2 - 4*s + s^2 - t + s*t)*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
       ((-2*im*Pi^2*(32*s^2 - 24*s^3 + 4*s^4 - 24*s^2*t + 8*s^3*t + 32*t^2 - 
           18*s*t^2 + 6*s^2*t^2 - 26*t^3 + 7*s*t^3 + 5*t^4))/
         (3*s^2*t^2*(-4 + s + t)) + (4*im*(16*s - 48*s^2 + 44*s^3 - 16*s^4 + 
           2*s^5 - 16*s*t + 36*s^2*t - 22*s^3*t + 4*s^4*t - 2*s*t^2 - 
           4*s^2*t^2 + 2*s^3*t^2 + 2*t^3 + s*t^3 - t^4)*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s^2*t^2*(-4 + s + t)) + 
        G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
         ((4*im*(-2 + t)*(s + t))/(s*t*(-4 + s + t)) - 
          (8*im*(16*s - 48*s^2 + 44*s^3 - 16*s^4 + 2*s^5 - 16*s*t + 
             36*s^2*t - 22*s^3*t + 4*s^4*t - 2*s*t^2 - 4*s^2*t^2 + 
             2*s^3*t^2 + 2*t^3 + s*t^3 - t^4)*G[1, (2 - Sqrt[(-I)*o - t]*
                Sqrt[4 - I*o - t] - t)/2])/(s^2*t^2*(-4 + s + t))) + 
        (8*im*(-6*s + 2*s^2 + 2*t + s*t - t^2)*G[-1, 0, 
           (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s^2*(-4 + s + t)) - (4*im*(8*s^2 - 6*s^3 + s^4 - 6*s^2*t + 
           2*s^3*t + 8*t^2 - 12*s*t^2 + 4*s^2*t^2 - 4*t^3 + 3*s*t^3)*
          G[0, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*t^2*(-4 + s + t)) + (8*im*(-2 + s + t)*(s^2 + t^2)*
          G[0, 1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*t^2) + (8*im*(-2 + s)*(-2 + s + t)*(2 - 4*s + s^2 - t + 
           s*t)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + 
                t])/2]*Log[u2m2])/(s*t^2*(-4 + s + t))), 
     (-8*im*(-2 + s)*(-2 + s + t)*(12 + 23*t))/(9*s*t^3*(-4 + s + t)) - 
      (4*im*(-8 + 4*s - 2*t + 3*s*t + t^2)*
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) + 
      (4*im*(s - t)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
            Sqrt[(-I)*o + s + t])/2])/(s*t*(s + t)) + 
      (8*im*(-8 + 4*s - 2*t + 3*s*t + t^2)*
        G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) - 
      (8*im*(s - t)*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
            Sqrt[(-I)*o + s + t])/2])/(s*t*(s + t)) - 
      (8*im*(-2 + s)*(-2 + s + t)*Log[u2m2])/(s*t^2*(-4 + s + t)) + 
      hold[1/Sqrt[(-4 + s)*s]]*((-2*im*Pi^2*(-4 + s)*(-2 + s)*
          (-4*s + s^2 - 8*t + 4*s*t + t^2))/(3*s*t^2*(-4 + s + t)^2) - 
        (8*im*(4 - s + s*t)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/
            2])/(s*t*(-4 + s + t)) + (8*im*(-2 + s)^2*(8 - 6*s + s^2 - 2*t + 
           s*t + t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) - (4*im*(-4 + s)*(-2 + s)*(s + t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) - (16*im*(-2 + s)^2*(8 - 6*s + s^2 - 2*t + 
           s*t + t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) + (8*im*(-4 + s)*(-2 + s)*(s + t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) - (8*im*(-4 + s)*(-2 + s)*(-4*s + s^2 - 8*t + 
           4*s*t + t^2)*G[-1, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/
            2])/(s*t^2*(-4 + s + t)^2) + (4*im*(-4 + s)*(-2 + s)*
          (-4*s + s^2 - 8*t + 4*s*t + t^2)*G[0, 0, 
           (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t^2*(-4 + s + t)^2) + (8*im*(-2 + s)^2*(-2 + s + t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + t)*t]]*
       ((-2*im*Pi^2*(-256*s + 320*s^2 - 128*s^3 + 16*s^4 + 896*s*t - 
           752*s^2*t + 184*s^3*t - 12*s^4*t + 128*t^2 - 944*s*t^2 + 
           656*s^2*t^2 - 118*s^3*t^2 + 2*s^4*t^2 - 288*t^3 + 416*s*t^3 - 
           150*s^2*t^3 + 12*s^3*t^3 + 200*t^4 - 98*s*t^4 + 7*s^2*t^4 - 
           54*t^5 + 10*s*t^5 + 5*t^6))/(3*s^2*(-4 + t)*t^2*(-4 + s + t)^2) + 
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
         ((-4*im*(64 - 64*s + 16*s^2 + 80*t - 96*s*t + 28*s^2*t - 136*t^2 + 
             96*s*t^2 - 14*s^2*t^2 + 16*t^3 - 11*s*t^3 + 3*t^4))/
           (3*s*t^3*(-4 + s + t)) - (4*im*(2*s^2 + 8*t - 4*s*t - 6*t^2 + 
             s*t^2 + t^3)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s^2*t*(-4 + s + t)) + 
          (8*im*(2*s^2 + 8*t - 4*s*t - 6*t^2 + s*t^2 + t^3)*
            G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
              2])/(s^2*t*(-4 + s + t))) - 
        (8*im*(-16*s + 16*s^2 - 4*s^3 + 16*s*t - 10*s^2*t + 2*s^3*t + 8*t^2 - 
           8*s*t^2 + 2*s^2*t^2 - 6*t^3 + s*t^3 + t^4)*
          G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*t^2*(-4 + s + t)) + (8*im*(-128*s + 160*s^2 - 64*s^3 + 8*s^4 + 
           128*s*t - 136*s^2*t + 52*s^3*t - 6*s^4*t + 64*t^2 - 72*s*t^2 + 
           28*s^2*t^2 - 9*s^3*t^2 + s^4*t^2 - 64*t^3 + 28*s*t^3 - 5*s^2*t^3 + 
           s^3*t^3 + 20*t^4 - 4*s*t^4 + s^2*t^4 - 2*t^5)*
          G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*(-4 + t)*t^2*(-4 + s + t)^2) + 
        (8*im*(128*s - 96*s^2 + 16*s^3 - 160*s*t + 120*s^2*t - 20*s^3*t - 
           32*t^2 + 72*s*t^2 - 28*s^2*t^2 + 2*s^3*t^2 + 32*t^3 - 18*s*t^3 + 
           s^2*t^3 - 10*t^4 + 2*s*t^4 + t^5)*G[0, 1, 
           (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*(-4 + t)*t*(-4 + s + t)^2) + (8*im*(-2 + s)*(-2 + t)*
          (-2 + s + t)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
          Log[u2m2])/(s*t^2*(-4 + s + t))) + 
      hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
       ((-2*im*Pi^2*(-32*s^3 + 24*s^4 - 4*s^5 - 64*s^2*t + 56*s^3*t - 
           12*s^4*t + 64*s*t^2 - 2*s^2*t^2 - 7*s^3*t^2 + 32*t^3 - 60*s*t^3 + 
           11*s^2*t^3 - 26*t^4 + 15*s*t^4 + 5*t^5))/(3*s^2*t^2*(-4 + s + t)*
          (s + t)) - (4*im*(-2 + s + t)*(8*s - 8*s^2 + 2*s^3 - 4*s*t + 
           2*s^2*t + s*t^2 + t^3)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - 
                t] - t)/2]*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
              Sqrt[(-I)*o + s + t])/2])/(s^2*t^2*(-4 + s + t)) + 
        G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
         ((4*im*(2*s - 2*t + 2*s*t + t^2))/(s*t*(-4 + s + t)) + 
          (8*im*(-2 + s + t)*(8*s - 8*s^2 + 2*s^3 - 4*s*t + 2*s^2*t + s*t^2 + 
             t^3)*G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
           (s^2*t^2*(-4 + s + t))) - (8*im*(-2 + s + t)*(s + t)*
          G[-1, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*(-4 + s + t)) + (4*im*(8*s^3 - 6*s^4 + s^5 + 16*s^2*t - 
           14*s^3*t + 3*s^4*t - 16*s*t^2 - 2*s^2*t^2 + 3*s^3*t^2 - 8*t^3 + 
           10*s*t^3 + s^2*t^3 + 4*t^4)*G[0, 0, 
           (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s^2*t^2*(-4 + s + t)*(s + t)) - 
        (8*im*(s - t)*(-2*s^2 + s^3 - 6*s*t + 3*s^2*t - 2*t^2 + 3*s*t^2 + 
           t^3)*G[0, 1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + 
                s + t])/2])/(s^2*t^2*(s + t)) - 
        (8*im*(-2 + s)*(-2 + s + t)^2*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
          Log[u2m2])/(s*t^2*(-4 + s + t))), 
     (-8*im*(-2 + s)*(-2 + t)*(12 + 23*t))/(9*s*t^3*(-4 + s + t)) - 
      (4*im*(2 + t)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*t*(-4 + s + t)) - 
      (4*im*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
          2])/(s*t) + (8*im*(2 + t)*
        G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*t*(-4 + s + t)) + 
      (8*im*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
          2])/(s*t) - (8*im*(-2 + s)*(-2 + t)*Log[u2m2])/
       (s*t^2*(-4 + s + t)) + hold[1/Sqrt[(-4 + s)*s]]*
       ((2*im*Pi^2*(-4 + s)*(-2 + s)*(-4*s + s^2 + 8*t - t^2))/
         (3*s*t^2*(-4 + s + t)^2) + (4*im*(-4 + s)*(2 + s)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) + (8*im*(-2 + s)*(-16 + 12*s - 2*s^2 + 4*t - 
           6*s*t + s^2*t - 2*t^2 + s*t^2)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) + (4*im*(-4 + s)*(-2 + s)*(s - t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) - (16*im*(-2 + s)*(-16 + 12*s - 2*s^2 + 4*t - 
           6*s*t + s^2*t - 2*t^2 + s*t^2)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)^2) - (8*im*(-4 + s)*(-2 + s)*(s - t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t^2*(-4 + s + t)) + (8*im*(-4 + s)*(-2 + s)*(-4*s + s^2 + 8*t - 
           t^2)*G[-1, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t^2*(-4 + s + t)^2) - (4*im*(-4 + s)*(-2 + s)*
          (-4*s + s^2 + 8*t - t^2)*G[0, 0, 
           (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t^2*(-4 + s + t)^2) + (8*im*(-2 + s)^2*(-2 + t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + t)*t]]*
       ((-2*im*Pi^2*(64*s - 48*s^2 + 8*s^3 - 176*s*t + 80*s^2*t - 8*s^3*t - 
           32*t^2 + 200*s*t^2 - 62*s^2*t^2 + 2*s^3*t^2 + 64*t^3 - 72*s*t^3 + 
           9*s^2*t^3 - 34*t^4 + 12*s*t^4 + 5*t^5))/(3*s^2*t^2*
          (-4 + s + t)^2) + G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/
           2]*((4*im*(-4 + t)*(16 - 8*s + 24*t - 12*s*t - 28*t^2 + 11*s*t^2 - 
             3*t^3))/(3*s*t^3*(-4 + s + t)) + (4*im*(s - t)*(-4 + t)*(-2 + t)*
            G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
              2])/(s^2*t*(-4 + s + t)) - (8*im*(s - t)*(-4 + t)*(-2 + t)*
            G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
              2])/(s^2*t*(-4 + s + t))) - 
        (8*im*(-2 + t)*(8*s - 4*s^2 + 2*s^2*t - 4*t^2 - s*t^2 + t^3)*
          G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*t^2*(-4 + s + t)) + (4*im*(64*s - 48*s^2 + 8*s^3 - 16*s*t + 
           40*s^2*t - 8*s^3*t - 32*t^2 - 40*s*t^2 - 2*s^2*t^2 + 2*s^3*t^2 + 
           24*t^3 + 18*s*t^3 - s^2*t^3 - 4*t^4 - 3*s*t^4)*
          G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*t^2*(-4 + s + t)^2) + (8*im*(-32*s + 8*s^2 + 48*s*t - 
           12*s^2*t + 8*t^2 - 18*s*t^2 + 2*s^2*t^2 - 6*t^3 + 3*s*t^3 + t^4)*
          G[0, 1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s^2*t*(-4 + s + t)^2) + (8*im*(-2 + s)*(-2 + t)^2*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
       ((-2*im*Pi^2*(32*s^2 - 24*s^3 + 4*s^4 + 8*s^2*t + 32*t^2 + 2*s*t^2 - 
           6*s^2*t^2 - 26*t^3 + 3*s*t^3 + 5*t^4))/(3*s^2*t^2*(-4 + s + t)) - 
        (4*im*(-16*s + 16*s^2 - 4*s^3 + 16*s*t - 12*s^2*t + 2*s^3*t - 
           10*s*t^2 + 4*s^2*t^2 - 2*t^3 + 3*s*t^3 + t^4)*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s^2*t^2*(-4 + s + t)) + 
        G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
         ((4*im*(-2 + t)*(s + t))/(s*t*(-4 + s + t)) + 
          (8*im*(-16*s + 16*s^2 - 4*s^3 + 16*s*t - 12*s^2*t + 2*s^3*t - 
             10*s*t^2 + 4*s^2*t^2 - 2*t^3 + 3*s*t^3 + t^4)*
            G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
           (s^2*t^2*(-4 + s + t))) - (8*im*(-6*s + 2*s^2 - 2*t + 3*s*t + t^2)*
          G[-1, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*(-4 + s + t)) - (4*im*(8*s^2 - 6*s^3 + s^4 + 2*s^2*t + 
           8*t^2 + 8*s*t^2 - 4*s^2*t^2 - 4*t^3 - 3*s*t^3)*
          G[0, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*t^2*(-4 + s + t)) + 
        (8*im*(-2*s^2 + s^3 - s^2*t - 2*t^2 - s*t^2 + t^3)*
          G[0, 1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s^2*t^2) - (8*im*(-2 + s)*(-2 + t)*(-2 + s + t)*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
          Log[u2m2])/(s*t^2*(-4 + s + t))), 
     (-4*im*(-384 + 384*s - 120*s^2 + 12*s^3 - 352*t + 400*s*t - 122*s^2*t + 
         11*s^3*t + 616*t^2 - 584*s*t^2 + 195*s^2*t^2 - 23*s^3*t^2 - 
         218*t^3 + 11*s*t^3 + 23*t^4 + 23*s*t^4))/(9*s*t^3*(-4 + s + t)^2) + 
      (2*im*(4 + t)*(4 - s - t + s*t)*
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) - (4*im*(4 + t)*(4 - s - t + s*t)*
        G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t*(-4 + s + t)) + 
      (4*im*(-8 + 6*s - s^2 + 6*t - 4*s*t + s^2*t - t^2 - s*t^2)*Log[u2m2])/
       (s*t^2*(-4 + s + t)) + hold[1/Sqrt[(-4 + s)*s]]*
       (-1/3*(im*Pi^2*(-4 + s)*(-6 + 4*s - s^2 + t + s*t))/
          (s*t*(-4 + s + t)) - (2*im*(32 - 40*s + 16*s^2 - 2*s^3 - 8*t + 
           16*s*t - 10*s^2*t + 2*s^3*t + 2*t^2 - 3*s*t^2)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) + (4*im*(32 - 40*s + 16*s^2 - 2*s^3 - 8*t + 
           16*s*t - 10*s^2*t + 2*s^3*t + 2*t^2 - 3*s*t^2)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) + 
        G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         ((2*im*(4 + s)*(-4 + s + t + s*t))/(s*t*(-4 + s + t)) + 
          (2*im*(2 - 2*s + s^2)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s*t) - 
          (4*im*(2 - 2*s + s^2)*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s*t)) + 
        (4*im*(-4 + s)*(6 - 4*s + s^2 - t - s*t)*G[-1, 0, 
           (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) - (2*im*(-4 + s)*(6 - 4*s + s^2 - t - s*t)*
          G[0, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) - (4*im*(-2 + s)*(-8 + 6*s - s^2 + 6*t - 4*s*t + 
           s^2*t - t^2 - s*t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - 
                s] - s)/2]*Log[u2m2])/(s*t^2*(-4 + s + t))) + 
      hold[1/Sqrt[(-4 + t)*t]]*((im*Pi^2*(-128 + 96*s - 16*s^2 + 416*t - 
           192*s*t + 28*s^2*t - 408*t^2 + 178*s*t^2 - 14*s^2*t^2 + 158*t^3 - 
           74*s*t^3 + 2*s^2*t^3 - 40*t^4 + 7*s*t^4 + 5*t^5))/
         (3*s*(-4 + t)*t^2*(-4 + s + t)) + 
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
         ((2*im*(-128 + 96*s - 16*s^2 - 128*t + 104*s*t - 12*s^2*t + 
             312*t^2 - 196*s*t^2 + 39*s^2*t^2 - 112*t^3 + 38*s*t^3 - 
             11*s^2*t^3 + 11*t^4 + 3*s*t^4))/(3*s*t^3*(-4 + s + t)) + 
          (2*im*(-2 - 2*t + t^2)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s*t) - 
          (4*im*(-2 - 2*t + t^2)*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s*t)) + 
        (4*im*(32 - 24*s + 4*s^2 - 32*t + 26*s*t - 6*s^2*t + 22*t^2 - 
           6*s*t^2 + 2*s^2*t^2 - 8*t^3 - s*t^3 + t^4)*
          G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) - (2*im*(-128 + 96*s - 16*s^2 + 96*t - 
           112*s*t + 28*s^2*t - 48*t^2 + 18*s*t^2 - 14*s^2*t^2 + 28*t^3 + 
           16*s*t^3 + 2*s^2*t^3 - 5*t^4 - 3*s*t^4)*
          G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*(-4 + t)*t^2*(-4 + s + t)) - 
        (4*im*(64 - 16*s - 72*t + 32*s*t + 26*t^2 - 18*s*t^2 - 7*t^3 + 
           2*s*t^3 + t^4)*G[0, 1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - 
             t)/2])/(s*(-4 + t)*t*(-4 + s + t)) - 
        (4*im*(-2 + t)*(-8 + 6*s - s^2 + 6*t - 4*s*t + s^2*t - t^2 - s*t^2)*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*Log[u2m2])/
         (s*t^2*(-4 + s + t))) + hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
       ((im*Pi^2*(-32*s + 24*s^2 - 4*s^3 + 32*t - 10*s*t - 26*t^2 + 9*s*t^2 + 
           5*t^3))/(3*s*t*(-4 + s + t)) - (4*im*(s + t)*(-30 + 7*s + 7*t)*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (3*(-4 + s + t)^2) + (2*im*(32 - 40*s + 16*s^2 - 2*s^3 - 40*t + 
           40*s*t - 14*s^2*t + 2*s^3*t + 16*t^2 - 16*s*t^2 + 4*s^2*t^2 - 
           4*t^3 + 3*s*t^3 + t^4)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - 
                t] - t)/2]*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
              Sqrt[(-I)*o + s + t])/2])/(s*t^2*(-4 + s + t)) - 
        (4*im*(32 - 40*s + 16*s^2 - 2*s^3 - 40*t + 40*s*t - 14*s^2*t + 
           2*s^3*t + 16*t^2 - 16*s*t^2 + 4*s^2*t^2 - 4*t^3 + 3*s*t^3 + t^4)*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) + (4*im*(-10*s + 4*s^2 - 2*t + 5*s*t + t^2)*
          G[-1, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s*(-4 + s + t)) - (2*im*(8*s - 6*s^2 + s^3 - 8*t - 10*s*t + 
           5*s^2*t + 4*t^2 + 4*s*t^2)*G[0, 0, 
           (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
         (s*t*(-4 + s + t)) + (4*im*(s - t)*(-2 + s + t)*
          G[0, 1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
            2])/(s*t) + (4*im*(-2 + s + t)*(-8 + 6*s - s^2 + 6*t - 4*s*t + 
           s^2*t - t^2 - s*t^2)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
              Sqrt[(-I)*o + s + t])/2]*Log[u2m2])/(s*t^2*(-4 + s + t))), 
     (-4*im*(-2 + s + t)*(12 + 23*t))/(9*s*t^3) - 
      (2*im*(4 + t)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t) + (4*im*(4 + t)*
        G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
       (s*(-4 + t)*t) - (4*im*(-2 + s + t)*Log[u2m2])/(s*t^2) + 
      hold[1/Sqrt[(-4 + s)*s]]*(-1/3*(im*Pi^2*(-4 + s)*(-6 + 2*s + t))/
          (s*t*(-4 + s + t)) + (2*im*(-2 + s)*(16 - 12*s + 2*s^2 - 4*t + 
           2*s*t + t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) - (4*im*(-2 + s)*(16 - 12*s + 2*s^2 - 4*t + 
           2*s*t + t^2)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*t^2*(-4 + s + t)) + 
        G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         ((2*im*(4 + s))/(s*t) + 
          (4*im*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + 
                  t])/2])/(s*t) - 
          (8*im*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + 
                  t])/2])/(s*t)) - (4*im*(-4 + s)*(-6 + 2*s + t)*
          G[-1, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) + (2*im*(-4 + s)*(-6 + 2*s + t)*
          G[0, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
         (s*t*(-4 + s + t)) + (4*im*(-2 + s)*(-2 + s + t)*
          G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*Log[u2m2])/
         (s*t^2)) + hold[1/Sqrt[(-4 + t)*t]]*
       ((-2*im*Pi^2*(64 - 48*s + 8*s^2 - 208*t + 80*s*t - 6*s^2*t + 188*t^2 - 
           49*s*t^2 + s^2*t^2 - 47*t^3 + 6*s*t^3 + 3*t^4))/
         (3*s*(-4 + t)*t^2*(-4 + s + t)) + 
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
         ((2*im*(32 - 16*s + 40*t - 28*s*t - 68*t^2 + 11*s*t^2 + 11*t^3))/
           (3*s*t^3) - (4*im*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
                Sqrt[(-I)*o + s + t])/2])/(s*t) + 
          (8*im*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + 
                  t])/2])/(s*t)) - (8*im*(4 - 2*s - 3*t + s*t + t^2)*
          G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/(s*t^2) + 
        (2*im*(128 - 96*s + 16*s^2 - 96*t + 80*s*t - 12*s^2*t + 16*t^2 - 
           18*s*t^2 + 2*s^2*t^2 - 4*t^3 + 2*s*t^3 + t^4)*
          G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*(-4 + t)*t^2*(-4 + s + t)) + 
        (4*im*(-64 + 16*s + 72*t - 16*s*t - 18*t^2 + 2*s*t^2 + t^3)*
          G[0, 1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
         (s*(-4 + t)*t*(-4 + s + t)) + (4*im*(-2 + t)*(-2 + s + t)*
          G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*Log[u2m2])/
         (s*t^2)) + hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
       ((-4*im*(-2 + s + t)^2*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - 
             t)/2]*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + 
                s + t])/2])/(s*t^2) + (8*im*(-2 + s + t)^2*
          G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
          G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/(s*t^2) - 
        (4*im*(-2 + s + t)^2*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
              Sqrt[(-I)*o + s + t])/2]*Log[u2m2])/(s*t^2)), 0, 0, 0}
 
G /: G::usage = "G[a1,...,an,z] represents the multiple polylogarithm \
G(\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \
\(n\)]\);z). The indices \!\(\*SubscriptBox[\(a\), \(i\)]\) can be numbers, \
symbolic constants or functions of other variables."
 
anomalous$dimension = 
    {Z[1] -> -4 + 4*(-2 + s)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - 
           s)/2]*hold[1/Sqrt[(-4 + s)*s]] + 4*(-2 + t)*
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
        hold[1/Sqrt[(-4 + t)*t]] - 4*(-2 + s + t)*
        G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
        hold[1/Sqrt[(-4 + s + t)*(s + t)]]}


==> anc/Moller/Moller-1Loop-Exact/hardAmp-unpol-OS.m <==
wilsonC[0, 0] = (16*(64 - 96*s + 52*s^2 - 12*s^3 + s^4 + 16*t + 12*s*t - 
       12*s^2*t + 2*s^3*t + 12*t^2 - 12*s*t^2 + 3*s^2*t^2 - 8*t^3 + 2*s*t^3 + 
       t^4))/(t^2*(-4 + s + t)^2)
 
wilsonC[1, 0] = (-64*(-3072 + 5376*s - 3648*s^2 + 1200*s^3 - 192*s^4 + 
        12*s^5 - 4736*t + 7424*s*t - 5096*s^2*t + 1820*s^3*t - 326*s^4*t + 
        23*s^5*t - 672*t^2 - 1624*s*t^2 + 2000*s^2*t^2 - 664*s^3*t^2 + 
        69*s^4*t^2 - 544*t^3 + 1368*s*t^3 - 768*s^2*t^3 + 115*s^3*t^3 + 
        988*t^4 - 614*s*t^4 + 115*s^2*t^4 - 276*t^5 + 69*s*t^5 + 23*t^6))/
      (9*t^3*(-4 + s + t)^3) - (16*(64 - 48*s + 8*s^2 + 8*t - 4*s*t + 
        2*s^2*t - 10*t^2 + 2*s*t^2 + t^3)*
       G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
      ((-4 + t)*t*(-4 + s + t)) - (16*(8*s - 6*s^2 + s^3 - 24*t + 8*s*t + 
        s^2*t - 2*t^2 + s*t^2 + t^3)*
       G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
      (t*(-4 + s + t)*(s + t)) + (32*(64 - 48*s + 8*s^2 + 8*t - 4*s*t + 
        2*s^2*t - 10*t^2 + 2*s*t^2 + t^3)*
       G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
      ((-4 + t)*t*(-4 + s + t)) + (32*(8*s - 6*s^2 + s^3 - 24*t + 8*s*t + 
        s^2*t - 2*t^2 + s*t^2 + t^3)*
       G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
      (t*(-4 + s + t)*(s + t)) - (64*(64 - 96*s + 52*s^2 - 12*s^3 + s^4 + 
        16*t + 12*s*t - 12*s^2*t + 2*s^3*t + 12*t^2 - 12*s*t^2 + 3*s^2*t^2 - 
        8*t^3 + 2*s*t^3 + t^4)*Log[u2m2])/(t^2*(-4 + s + t)^2) + 
     hold[1/Sqrt[(-4 + s)*s]]*((-16*Pi^2*(-4 + s)*(-4*s + s^2 - 4*t + s*t + 
          t^2))/(3*t*(-4 + s + t)) + (16*(-32 + 32*s - 10*s^2 + s^3 - 32*t + 
          2*s^2*t + 8*t^2 + 2*s*t^2)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
        (t*(-4 + s + t)) + (16*(128 - 224*s + 144*s^2 - 40*s^3 + 4*s^4 + 
          16*t + 8*s*t - 16*s^2*t + 4*s^3*t - 12*s*t^2 + 3*s^2*t^2 + s*t^3)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
        (t^2*(-4 + s + t)) + (16*(-192 + 336*s - 168*s^2 + 32*s^3 - 2*s^4 + 
          16*t - 40*s*t + 8*s^2*t + s^3*t + s*t^3)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
        (t*(-4 + s + t)^2) - (32*(128 - 224*s + 144*s^2 - 40*s^3 + 4*s^4 + 
          16*t + 8*s*t - 16*s^2*t + 4*s^3*t - 12*s*t^2 + 3*s^2*t^2 + s*t^3)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
        (t^2*(-4 + s + t)) - (32*(-192 + 336*s - 168*s^2 + 32*s^3 - 2*s^4 + 
          16*t - 40*s*t + 8*s^2*t + s^3*t + s*t^3)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*
         G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2])/
        (t*(-4 + s + t)^2) - (64*(-4 + s)*(-4*s + s^2 - 4*t + s*t + t^2)*
         G[-1, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
        (t*(-4 + s + t)) + (32*(-4 + s)*(-4*s + s^2 - 4*t + s*t + t^2)*
         G[0, 0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2])/
        (t*(-4 + s + t)) + (64*(-2 + s)*(64 - 96*s + 52*s^2 - 12*s^3 + s^4 + 
          16*t + 12*s*t - 12*s^2*t + 2*s^3*t + 12*t^2 - 12*s*t^2 + 
          3*s^2*t^2 - 8*t^3 + 2*s*t^3 + t^4)*
         G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - s)/2]*Log[u2m2])/
        (t^2*(-4 + s + t)^2)) + hold[1/Sqrt[(-4 + t)*t]]*
      ((-8*Pi^2*(-512 + 640*s - 256*s^2 + 32*s^3 + 1216*t - 1280*s*t + 
          352*s^2*t - 24*s^3*t - 1104*t^2 + 1048*s*t^2 - 188*s^2*t^2 + 
          4*s^3*t^2 + 416*t^3 - 268*s*t^3 + 21*s^2*t^3 - 76*t^4 + 23*s*t^4 + 
          6*t^5))/(3*(-4 + t)*t^2*(-4 + s + t)) + 
       G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
        ((16*(512 - 640*s + 256*s^2 - 32*s^3 + 960*t - 992*s*t + 400*s^2*t - 
            56*s^3*t - 176*t^2 + 664*s*t^2 - 272*s^2*t^2 + 22*s^3*t^2 + 
            160*t^3 - 214*s*t^3 + 30*s^2*t^3 - 90*t^4 + 33*s*t^4 + 11*t^5))/
          (3*t^3*(-4 + s + t)) + (16*(-64 + 48*s - 8*s^2 - 80*t + 8*s*t + 
            4*s^2*t - s^3*t + 80*t^2 - 8*s*t^2 - 20*t^3 - s*t^3 + 2*t^4)*
           G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
             2])/(t*(-4 + s + t)^2) - (32*(-64 + 48*s - 8*s^2 - 80*t + 
            8*s*t + 4*s^2*t - s^3*t + 80*t^2 - 8*s*t^2 - 20*t^3 - s*t^3 + 
            2*t^4)*G[1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[
                (-I)*o + s + t])/2])/(t*(-4 + s + t)^2)) - 
       (32*(128 - 160*s + 64*s^2 - 8*s^3 - 16*t + 88*s*t - 40*s^2*t + 
          4*s^3*t - 16*t^2 - 16*s*t^2 + 5*s^2*t^2 - 12*t^3 + 7*s*t^3 + 2*t^4)*
         G[-1, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
        (t^2*(-4 + s + t)) + (16*(-512 + 640*s - 256*s^2 + 32*s^3 - 64*t - 
          320*s*t + 192*s^2*t - 24*s^3*t + 336*t^2 - 72*s*t^2 - 28*s^2*t^2 + 
          4*s^3*t^2 - 64*t^3 + 12*s*t^3 + s^2*t^3 - 6*t^4 + 3*s*t^4 + t^5)*
         G[0, 0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2])/
        ((-4 + t)*t^2*(-4 + s + t)) + (32*(256 - 192*s + 32*s^2 - 288*t + 
          224*s*t - 32*s^2*t + 96*t^2 - 56*s*t^2 + 4*s^2*t^2 - 14*t^3 + 
          4*s*t^3 + t^4)*G[0, 1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/
           2])/((-4 + t)*t*(-4 + s + t)) + 
       (64*(-2 + t)*(64 - 96*s + 52*s^2 - 12*s^3 + s^4 + 16*t + 12*s*t - 
          12*s^2*t + 2*s^3*t + 12*t^2 - 12*s*t^2 + 3*s^2*t^2 - 8*t^3 + 
          2*s*t^3 + t^4)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
         Log[u2m2])/(t^2*(-4 + s + t)^2)) + 
     hold[1/Sqrt[(-4 + s + t)*(s + t)]]*
      ((8*Pi^2*(-448*s + 208*s^2 - 24*s^3 + 576*t - 736*s*t + 256*s^2*t + 
          4*s^3*t - 7*s^4*t - 432*t^2 + 440*s*t^2 - 28*s^2*t^2 - 19*s^3*t^2 + 
          160*t^3 - 76*s*t^3 - 11*s^2*t^3 - 44*t^4 + 7*s*t^4 + 6*t^5))/
        (3*t*(-4 + s + t)^2*(s + t)) - 
       (16*(128 - 224*s + 144*s^2 - 40*s^3 + 4*s^4 - 112*t + 168*s*t - 
          80*s^2*t + 12*s^3*t + 32*t^2 - 56*s*t^2 + 15*s^2*t^2 - 12*t^3 + 
          9*s*t^3 + 2*t^4)*G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/
           2]*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
           2])/(t^2*(-4 + s + t)) + 
       G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
        ((16*(2496*s - 2928*s^2 + 1216*s^3 - 216*s^4 + 14*s^5 + 1728*t - 
            2208*s*t + 1424*s^2*t - 366*s^3*t + 31*s^4*t + 144*t^2 - 
            176*s*t^2 - 74*s^2*t^2 + 20*s^3*t^2 - 480*t^3 + 206*s*t^3 - 
            8*s^2*t^3 + 130*t^4 - 22*s*t^4 - 11*t^5))/(3*t*(-4 + s + t)^3) + 
         (32*(128 - 224*s + 144*s^2 - 40*s^3 + 4*s^4 - 112*t + 168*s*t - 
            80*s^2*t + 12*s^3*t + 32*t^2 - 56*s*t^2 + 15*s^2*t^2 - 12*t^3 + 
            9*s*t^3 + 2*t^4)*G[1, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - 
              t)/2])/(t^2*(-4 + s + t))) + 
       (32*(-448 + 592*s - 280*s^2 + 56*s^3 - 4*s^4 + 208*t - 232*s*t + 
          76*s^2*t - 7*s^3*t + 32*t^2 + 8*s*t^2 - 4*s^2*t^2 - 20*t^3 + 
          s*t^3 + 2*t^4)*G[-1, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
             Sqrt[(-I)*o + s + t])/2])/(t*(-4 + s + t)^2) - 
       (16*(-448*s + 688*s^2 - 344*s^3 + 70*s^4 - 5*s^5 - 704*t + 1184*s*t - 
          704*s^2*t + 164*s^3*t - 12*s^4*t + 368*t^2 - 360*s*t^2 + 
          112*s^2*t^2 - 9*s^3*t^2 + 4*s*t^3 - s^2*t^3 - 14*t^4 + 2*s*t^4 + 
          t^5)*G[0, 0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
             Sqrt[(-I)*o + s + t])/2])/(t*(-4 + s + t)^2*(s + t)) - 
       (32*(24*s^2 - 10*s^3 + s^4 - 64*t + 80*s*t - 22*s^2*t + 24*t^2 - 
          14*s*t^2 - 2*s^2*t^2 - 2*t^3 + t^4)*
         G[0, 1, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/
           2])/(t*(-4 + s + t)*(s + t)) - 
       (64*(-2 + s + t)*(64 - 96*s + 52*s^2 - 12*s^3 + s^4 + 16*t + 12*s*t - 
          12*s^2*t + 2*s^3*t + 12*t^2 - 12*s*t^2 + 3*s^2*t^2 - 8*t^3 + 
          2*s*t^3 + t^4)*G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*
             Sqrt[(-I)*o + s + t])/2]*Log[u2m2])/(t^2*(-4 + s + t)^2))
 
G /: G::usage = "G[a1,...,an,z] represents the multiple polylogarithm \
G(\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \
\(n\)]\);z). The indices \!\(\*SubscriptBox[\(a\), \(i\)]\) can be numbers, \
symbolic constants or functions of other variables."
 
anomalous$dimension = 
    {Z[1] -> -4 + 4*(-2 + s)*G[0, (2 - Sqrt[(-I)*o - s]*Sqrt[4 - I*o - s] - 
           s)/2]*hold[1/Sqrt[(-4 + s)*s]] + 4*(-2 + t)*
        G[0, (2 - Sqrt[(-I)*o - t]*Sqrt[4 - I*o - t] - t)/2]*
        hold[1/Sqrt[(-4 + t)*t]] - 4*(-2 + s + t)*
        G[0, (-2 + s + t - Sqrt[-4 - I*o + s + t]*Sqrt[(-I)*o + s + t])/2]*
        hold[1/Sqrt[(-4 + s + t)*(s + t)]]}


==> anc/Moller/Moller-1Loop-Exact/spin_unpol-correlation.m <==
{{64 - 32*(4 - s - t) + 4*(4 - s - t)^2, 128 - 64*(4 - s) + 
   8*(4 - s - t)*(4 - s + t), 64 - 32*(4 - s + t) + 4*(4 - s + t)^2, 
  64 - 16*(4 - s + t), 192 - 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   16*(15*(4 - s - t) + 2*t) + 16*(4 - s - t)*(5*(4 - s - t) + 4*t), 
  64 + 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) + 16*(3*(4 - s - t) + 2*t) - 
   16*(4 - s - t)*(3*(4 - s - t) + 2*t), 0, 0}, 
 {128 - 64*(4 - s) + 8*(4 - s - t)*(4 - s + t), 
  256 - 8*(4 - s)*(4 - s - t)*t - 128*(4 - s + t) + 
   16*((4 - s - t)^2 + 6*(4 - s - t)*t + 4*t^2), 
  128 - 8*(4 - s)*t*(4 - s + t) - 64*(4 - s + 2*t) + 
   8*((4 - s - t)^2 + 10*(4 - s - t)*t + 12*t^2), 
  128 + 32*(4 - s)*t - 32*(4 - s + 3*t), 
  384 - 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + 3*t) - 
   32*(15*(4 - s - t) + 8*t) + 32*(5*(4 - s - t)^2 + 7*(4 - s - t)*t + t^2), 
  128 + 96*(4 - s - t) + 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   32*(3*(4 - s - t)^2 + 3*(4 - s - t)*t + t^2), 0, 0}, 
 {64 - 32*(4 - s + t) + 4*(4 - s + t)^2, 128 - 8*(4 - s)*t*(4 - s + t) - 
   64*(4 - s + 2*t) + 8*((4 - s - t)^2 + 10*(4 - s - t)*t + 12*t^2), 
  64 + 4*(4 - s)^2*t^2 - 32*(4 - s + 3*t) - 8*(4 - s)*t*(4 - s + 3*t) + 
   4*((4 - s - t)^2 + 16*(4 - s - t)*t + 24*t^2), 
  64 - 4*(4 - s)*t*(4 - s + t) + 16*t*(2*(4 - s - t) + 3*t) - 
   16*(4 - s + 5*t), 192 + 80*(4 - s)^2 - 8*(4 - s)^3 - 
   16*(15*(4 - s - t) + 14*t), 64 + 8*(4 - s)^3 + 16*(3*(4 - s - t) - 2*t) - 
   16*(4 - s)*(3*(4 - s - t) + t), 0, 0}, {64 - 16*(4 - s + t), 
  128 + 32*(4 - s)*t - 32*(4 - s + 3*t), 64 - 4*(4 - s)*t*(4 - s + t) + 
   16*t*(2*(4 - s - t) + 3*t) - 16*(4 - s + 5*t), 
  64 - 64*t + 4*(-2*(4 - s - t)^2 + d*(4 - s - t)^2 + 4*(4 - s - t)*t + 
     4*t^2), 192 - 64*(3*(4 - s - t) + 2*t) - 
   4*(-10*(4 - s - t)^2 + d*(4 - s - t)^2 - 12*(4 - s - t)*t - 4*t^2), 
  64 + 64*(4 - s - t) - 4*(2*(4 - s - t)^2 + 3*d*(4 - s - t)^2 + 
     12*(4 - s - t)*t + 4*t^2), 0, 0}, 
 {192 - 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   16*(15*(4 - s - t) + 2*t) + 16*(4 - s - t)*(5*(4 - s - t) + 4*t), 
  384 - 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + 3*t) - 
   32*(15*(4 - s - t) + 8*t) + 32*(5*(4 - s - t)^2 + 7*(4 - s - t)*t + t^2), 
  192 + 80*(4 - s)^2 - 8*(4 - s)^3 - 16*(15*(4 - s - t) + 14*t), 
  192 - 64*(3*(4 - s - t) + 2*t) - 4*(-10*(4 - s - t)^2 + d*(4 - s - t)^2 - 
     12*(4 - s - t)*t - 4*t^2), 576 - 192*(6*(4 - s - t) + t) + 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) - 
   32*(4 - s)*(6*(4 - s - t)^2 + 6*(4 - s - t)*t - 2*t^2 + d*t^2) + 
   4*(190*(4 - s - t)^2 + d*(4 - s - t)^2 + 196*(4 - s - t)*t - 28*t^2 + 
     16*d*t^2), 192 + 64*t + 4*(-70*(4 - s - t)^2 + 3*d*(4 - s - t)^2 - 
     68*(4 - s - t)*t + 28*t^2 - 16*d*t^2) + 
   32*(4 - s)*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) - 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2), 0, 0}, 
 {64 + 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) + 16*(3*(4 - s - t) + 2*t) - 
   16*(4 - s - t)*(3*(4 - s - t) + 2*t), 128 + 96*(4 - s - t) + 
   8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   32*(3*(4 - s - t)^2 + 3*(4 - s - t)*t + t^2), 
  64 + 8*(4 - s)^3 + 16*(3*(4 - s - t) - 2*t) - 
   16*(4 - s)*(3*(4 - s - t) + t), 64 + 64*(4 - s - t) - 
   4*(2*(4 - s - t)^2 + 3*d*(4 - s - t)^2 + 12*(4 - s - t)*t + 4*t^2), 
  192 + 64*t + 4*(-70*(4 - s - t)^2 + 3*d*(4 - s - t)^2 - 68*(4 - s - t)*t + 
     28*t^2 - 16*d*t^2) + 32*(4 - s)*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 
     2*t^2 + d*t^2) - 4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 
     2*t^2 + d*t^2), 64 + 64*(2*(4 - s - t) + t) - 
   32*(4 - s)^2*(2*(4 - s - t) - 2*t + d*t) + 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) + 
   4*(-18*(4 - s - t)^2 + 9*d*(4 - s - t)^2 - 60*(4 - s - t)*t + 
     32*d*(4 - s - t)*t - 28*t^2 + 16*d*t^2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 32*(4 - s - t)*t - 8*(4 - s)*(4 - s - t)*t, 
  -32*(4 - s - t)*t + 8*(4 - s)*(4 - s - t)*t}, 
 {0, 0, 0, 0, 0, 0, -32*(4 - s - t)*t + 8*(4 - s)*(4 - s - t)*t, 
  32*(-2 + d)*(4 - s - t)*t - 8*(-2 + d)*(4 - s)*(4 - s - t)*t}}


==> anc/Moller/Moller-mass20/mass20.txt <==
"Please turn to the website for the higher-order mass expansions!"


==> anc/Moller/hardAmp-unpol-OS.m <==
wilsonC[0, 0] = (16*(1 + 14*yp^2 + yp^4)^2)/((-1 + yp)^4*(1 + yp)^4) - 
     (1024*x^2*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6))/
      ((-1 + yp)^4*(1 + yp)^6) - (16384*x^6*yp^3*(1 + 46*yp - 273*yp^2 + 
        388*yp^3 - 273*yp^4 + 46*yp^5 + yp^6))/((-1 + yp)^2*(1 + yp)^10) - 
     (1024*x^4*yp^2*(1 + 20*yp - 300*yp^2 + 684*yp^3 - 1066*yp^4 + 684*yp^5 - 
        300*yp^6 + 20*yp^7 + yp^8))/((-1 + yp)^4*(1 + yp)^8)
 
wilsonC[1, 0] = (-64*(1 - 6*yp - 17*yp^2 - 276*yp^3 - 17*yp^4 - 6*yp^5 + 
        yp^6)*H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^4) + 
     (32*(5 - 8*yp + 156*yp^2 - 248*yp^3 + 1214*yp^4 - 248*yp^5 + 156*yp^6 - 
        8*yp^7 + 5*yp^8)*H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(1 + 40*yp^2 + 174*yp^4 + 40*yp^6 + yp^8)*H[-1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (32*(5 - 8*yp + 156*yp^2 - 248*yp^3 + 
        1214*yp^4 - 248*yp^5 + 156*yp^6 - 8*yp^7 + 5*yp^8)*H[0, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (32*(1 + 14*yp^2 + yp^4)*
       (5 + 86*yp^2 + 5*yp^4)*H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (32*(5 + 8*yp + 156*yp^2 + 248*yp^3 + 1214*yp^4 + 248*yp^5 + 156*yp^6 + 
        8*yp^7 + 5*yp^8)*H[0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(1 + 40*yp^2 + 174*yp^4 + 40*yp^6 + yp^8)*H[1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (32*(5 + 8*yp + 156*yp^2 + 248*yp^3 + 
        1214*yp^4 + 248*yp^5 + 156*yp^6 + 8*yp^7 + 5*yp^8)*H[1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (64*(1 + 6*yp - 17*yp^2 + 276*yp^3 - 
        17*yp^4 + 6*yp^5 + yp^6)*H[1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
     (((16*I)/3)*H[0, yp]*(28*I + 21*Pi + 24*Pi*yp + (640*I)*yp^2 + 
        732*Pi*yp^2 + 744*Pi*yp^3 + (4296*I)*yp^4 + 6174*Pi*yp^4 + 
        744*Pi*yp^5 + (640*I)*yp^6 + 732*Pi*yp^6 + 24*Pi*yp^7 + (28*I)*yp^8 + 
        21*Pi*yp^8 + (60*I)*Log[2] + (1872*I)*yp^2*Log[2] + 
        (14568*I)*yp^4*Log[2] + (1872*I)*yp^6*Log[2] + (60*I)*yp^8*Log[2]))/
      ((-1 + yp)^4*(1 + yp)^4) - (64*H[1, yp]*(7 - (3*I)*Pi + 50*yp - 
        (24*I)*Pi*yp + 160*yp^2 - (60*I)*Pi*yp^2 + 654*yp^3 - 
        (744*I)*Pi*yp^3 + 1074*yp^4 - (1410*I)*Pi*yp^4 + 654*yp^5 - 
        (744*I)*Pi*yp^5 + 160*yp^6 - (60*I)*Pi*yp^6 + 50*yp^7 - 
        (24*I)*Pi*yp^7 + 7*yp^8 - (3*I)*Pi*yp^8 + 15*Log[2] + 24*yp*Log[2] + 
        468*yp^2*Log[2] + 744*yp^3*Log[2] + 3642*yp^4*Log[2] + 
        744*yp^5*Log[2] + 468*yp^6*Log[2] + 24*yp^7*Log[2] + 15*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + 
     (32*H[-1, yp]*(14 - (15*I)*Pi - 100*yp + (24*I)*Pi*yp + 320*yp^2 - 
        (612*I)*Pi*yp^2 - 1308*yp^3 + (744*I)*Pi*yp^3 + 2148*yp^4 - 
        (3354*I)*Pi*yp^4 - 1308*yp^5 + (744*I)*Pi*yp^5 + 320*yp^6 - 
        (612*I)*Pi*yp^6 - 100*yp^7 + (24*I)*Pi*yp^7 + 14*yp^8 - 
        (15*I)*Pi*yp^8 + 30*Log[2] - 48*yp*Log[2] + 936*yp^2*Log[2] - 
        1488*yp^3*Log[2] + 7284*yp^4*Log[2] - 1488*yp^5*Log[2] + 
        936*yp^6*Log[2] - 48*yp^7*Log[2] + 30*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + 
     (8*(-184 + (120*I)*Pi + 39*Pi^2 + (600*I)*Pi*yp + 216*Pi^2*yp - 
        5152*yp^2 + (2064*I)*Pi*yp^2 + 1524*Pi^2*yp^2 + (7848*I)*Pi*yp^3 + 
        6696*Pi^2*yp^3 - 36432*yp^4 + (12528*I)*Pi*yp^4 + 13770*Pi^2*yp^4 + 
        (7848*I)*Pi*yp^5 + 6696*Pi^2*yp^5 - 5152*yp^6 + (2064*I)*Pi*yp^6 + 
        1524*Pi^2*yp^6 + (600*I)*Pi*yp^7 + 216*Pi^2*yp^7 - 184*yp^8 + 
        (120*I)*Pi*yp^8 + 39*Pi^2*yp^8 - 336*Log[2] + (252*I)*Pi*Log[2] + 
        (288*I)*Pi*yp*Log[2] - 7680*yp^2*Log[2] + (8784*I)*Pi*yp^2*Log[2] + 
        (8928*I)*Pi*yp^3*Log[2] - 51552*yp^4*Log[2] + (74088*I)*Pi*yp^4*
         Log[2] + (8928*I)*Pi*yp^5*Log[2] - 7680*yp^6*Log[2] + 
        (8784*I)*Pi*yp^6*Log[2] + (288*I)*Pi*yp^7*Log[2] - 336*yp^8*Log[2] + 
        (252*I)*Pi*yp^8*Log[2] - 360*Log[2]^2 - 11232*yp^2*Log[2]^2 - 
        87408*yp^4*Log[2]^2 - 11232*yp^6*Log[2]^2 - 360*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     ((128*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (128*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (128*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       ((64*I)*(-1 - (4*I)*yp + yp^2)^2*(-1 + (4*I)*yp + yp^2)^2*
         (I + 2*Pi + (4*I)*Log[2]))/((-1 + yp)^4*(1 + yp)^4))*Log[u2m2] + 
     ((256*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (256*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (256*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (((64*I)/3)*(-1 - (4*I)*yp + yp^2)^2*(-1 + (4*I)*yp + yp^2)^2*
         (11*I + 12*Pi + (24*I)*Log[2]))/((-1 + yp)^4*(1 + yp)^4) - 
       (128*(1 + 14*yp^2 + yp^4)^2*Log[u2m2])/((-1 + yp)^4*(1 + yp)^4))*
      Log[x] - (128*(1 + 14*yp^2 + yp^4)^2*Log[x]^2)/
      ((-1 + yp)^4*(1 + yp)^4) + 
     x^2*((1024*yp*(1 - 24*yp - 209*yp^2 + 144*yp^3 - 209*yp^4 - 24*yp^5 + 
          yp^6)*H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^6) - 
       (512*yp*(1 + 22*yp - 240*yp^2 + 1290*yp^3 - 994*yp^4 + 1290*yp^5 - 
          240*yp^6 + 22*yp^7 + yp^8)*H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (16384*yp^2*(3 - 5*yp + 47*yp^2 - 18*yp^3 + 47*yp^4 - 5*yp^5 + 3*yp^6)*
         H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (512*yp*(1 + 22*yp - 240*yp^2 + 1290*yp^3 - 994*yp^4 + 1290*yp^5 - 
          240*yp^6 + 22*yp^7 + yp^8)*H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (8192*yp^2*(1 - 9*yp + 68*yp^2 - 36*yp^3 + 68*yp^4 - 9*yp^5 + yp^6)*
         H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (512*yp*(1 - 10*yp + 48*yp^2 - 886*yp^3 + 158*yp^4 - 886*yp^5 + 
          48*yp^6 - 10*yp^7 + yp^8)*H[0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (16384*yp^2*(3 - 5*yp + 47*yp^2 - 18*yp^3 + 47*yp^4 - 5*yp^5 + 3*yp^6)*
         H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (512*yp*(1 - 10*yp + 48*yp^2 - 886*yp^3 + 158*yp^4 - 886*yp^5 + 
          48*yp^6 - 10*yp^7 + yp^8)*H[1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (1024*yp*(1 + 36*yp - 105*yp^2 + 40*yp^3 - 105*yp^4 + 36*yp^5 + yp^6)*
         H[1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (64*H[-1, yp]*(-3 - (3*I)*Pi + 90*yp - (30*I)*Pi*yp - 935*yp^2 + 
          (1257*I)*Pi*yp^2 + 8184*yp^3 - (6216*I)*Pi*yp^3 - 23894*yp^4 + 
          (30234*I)*Pi*yp^4 + 30044*yp^5 - (22836*I)*Pi*yp^5 - 23894*yp^6 + 
          (30234*I)*Pi*yp^6 + 8184*yp^7 - (6216*I)*Pi*yp^7 - 935*yp^8 + 
          (1257*I)*Pi*yp^8 + 90*yp^9 - (30*I)*Pi*yp^9 - 3*yp^10 - 
          (3*I)*Pi*yp^10 - 48*yp*Log[2] - 1056*yp^2*Log[2] + 
          11520*yp^3*Log[2] - 61920*yp^4*Log[2] + 47712*yp^5*Log[2] - 
          61920*yp^6*Log[2] + 11520*yp^7*Log[2] - 1056*yp^8*Log[2] - 
          48*yp^9*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^6) + 
       (64*H[0, yp]*(3 + (3*I)*Pi - 60*yp + (12*I)*Pi*yp + 694*yp^2 - 
          (210*I)*Pi*yp^2 - 5132*yp^3 + (1980*I)*Pi*yp^3 + 23565*yp^4 - 
          (23187*I)*Pi*yp^4 - 64440*yp^5 + (47160*I)*Pi*yp^5 + 53876*yp^6 - 
          (51516*I)*Pi*yp^6 - 64440*yp^7 + (47160*I)*Pi*yp^7 + 23565*yp^8 - 
          (23187*I)*Pi*yp^8 - 5132*yp^9 + (1980*I)*Pi*yp^9 + 694*yp^10 - 
          (210*I)*Pi*yp^10 - 60*yp^11 + (12*I)*Pi*yp^11 + 3*yp^12 + 
          (3*I)*Pi*yp^12 + 768*yp^2*Log[2] - 8448*yp^3*Log[2] + 
          66816*yp^4*Log[2] - 139008*yp^5*Log[2] + 159744*yp^6*Log[2] - 
          139008*yp^7*Log[2] + 66816*yp^8*Log[2] - 8448*yp^9*Log[2] + 
          768*yp^10*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
       (64*H[1, yp]*(-3 - (3*I)*Pi + 24*yp - 270*yp^2 - (894*I)*Pi*yp^2 + 
          120*yp^3 + (4800*I)*Pi*yp^3 - 5933*yp^4 + (2451*I)*Pi*yp^4 + 
          42864*yp^5 - (4800*I)*Pi*yp^5 + 124*yp^6 - (3108*I)*Pi*yp^6 + 
          42864*yp^7 - (4800*I)*Pi*yp^7 - 5933*yp^8 + (2451*I)*Pi*yp^8 + 
          120*yp^9 + (4800*I)*Pi*yp^9 - 270*yp^10 - (894*I)*Pi*yp^10 + 
          24*yp^11 - 3*yp^12 - (3*I)*Pi*yp^12 + 48*yp*Log[2] - 
          576*yp^2*Log[2] + 3312*yp^3*Log[2] - 47616*yp^4*Log[2] + 
          94944*yp^5*Log[2] - 100224*yp^6*Log[2] + 94944*yp^7*Log[2] - 
          47616*yp^8*Log[2] + 3312*yp^9*Log[2] - 576*yp^10*Log[2] + 
          48*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
       (32*((81*I)*Pi + 21*Pi^2 - 336*yp + (144*I)*Pi*yp - 36*Pi^2*yp + 
          2992*yp^2 - (2070*I)*Pi*yp^2 - 222*Pi^2*yp^2 - 36368*yp^3 + 
          (5904*I)*Pi*yp^3 - 7284*Pi^2*yp^3 + 180288*yp^4 - 
          (43521*I)*Pi*yp^4 - 21381*Pi^2*yp^4 - 475296*yp^5 + 
          (196704*I)*Pi*yp^5 + 31896*Pi^2*yp^5 + 436256*yp^6 - 
          (93300*I)*Pi*yp^6 - 5988*Pi^2*yp^6 - 475296*yp^7 + 
          (196704*I)*Pi*yp^7 + 31896*Pi^2*yp^7 + 180288*yp^8 - 
          (43521*I)*Pi*yp^8 - 21381*Pi^2*yp^8 - 36368*yp^9 + 
          (5904*I)*Pi*yp^9 - 7284*Pi^2*yp^9 + 2992*yp^10 - 
          (2070*I)*Pi*yp^10 - 222*Pi^2*yp^10 - 336*yp^11 + (144*I)*Pi*yp^11 - 
          36*Pi^2*yp^11 + (81*I)*Pi*yp^12 + 21*Pi^2*yp^12 + 36*Log[2] + 
          (36*I)*Pi*Log[2] - 720*yp*Log[2] + (144*I)*Pi*yp*Log[2] + 
          8328*yp^2*Log[2] - (2520*I)*Pi*yp^2*Log[2] - 61584*yp^3*Log[2] + 
          (23760*I)*Pi*yp^3*Log[2] + 282780*yp^4*Log[2] - 
          (278244*I)*Pi*yp^4*Log[2] - 773280*yp^5*Log[2] + 
          (565920*I)*Pi*yp^5*Log[2] + 646512*yp^6*Log[2] - 
          (618192*I)*Pi*yp^6*Log[2] - 773280*yp^7*Log[2] + 
          (565920*I)*Pi*yp^7*Log[2] + 282780*yp^8*Log[2] - 
          (278244*I)*Pi*yp^8*Log[2] - 61584*yp^9*Log[2] + 
          (23760*I)*Pi*yp^9*Log[2] + 8328*yp^10*Log[2] - (2520*I)*Pi*yp^10*
           Log[2] - 720*yp^11*Log[2] + (144*I)*Pi*yp^11*Log[2] + 
          36*yp^12*Log[2] + (36*I)*Pi*yp^12*Log[2] + 4608*yp^2*Log[2]^2 - 
          50688*yp^3*Log[2]^2 + 400896*yp^4*Log[2]^2 - 834048*yp^5*Log[2]^2 + 
          958464*yp^6*Log[2]^2 - 834048*yp^7*Log[2]^2 + 
          400896*yp^8*Log[2]^2 - 50688*yp^9*Log[2]^2 + 4608*yp^10*Log[2]^2))/
        (9*(-1 + yp)^6*(1 + yp)^6) + 
       ((-8192*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[-1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (8192*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (8192*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (128*(1 - 8*yp + 58*yp^2 - (64*I)*Pi*yp^2 - 488*yp^3 + 
            (512*I)*Pi*yp^3 + 2063*yp^4 - (3840*I)*Pi*yp^4 - 5648*yp^5 + 
            (7680*I)*Pi*yp^5 + 3948*yp^6 - (8576*I)*Pi*yp^6 - 5648*yp^7 + 
            (7680*I)*Pi*yp^7 + 2063*yp^8 - (3840*I)*Pi*yp^8 - 488*yp^9 + 
            (512*I)*Pi*yp^9 + 58*yp^10 - (64*I)*Pi*yp^10 - 8*yp^11 + yp^12 + 
            128*yp^2*Log[2] - 1024*yp^3*Log[2] + 7680*yp^4*Log[2] - 
            15360*yp^5*Log[2] + 17152*yp^6*Log[2] - 15360*yp^7*Log[2] + 
            7680*yp^8*Log[2] - 1024*yp^9*Log[2] + 128*yp^10*Log[2]))/
          ((-1 + yp)^6*(1 + yp)^6))*Log[u2m2] + 
       ((-128*(1 + 18*yp + 141*yp^2 - 488*yp^3 + 6258*yp^4 - 2644*yp^5 + 
            6258*yp^6 - 488*yp^7 + 141*yp^8 + 18*yp^9 + yp^10)*H[-1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (128*(1 + 2*yp + 109*yp^2 - 808*yp^3 + 
            5650*yp^4 - 3252*yp^5 + 5650*yp^6 - 808*yp^7 + 109*yp^8 + 
            2*yp^9 + yp^10)*H[0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (128*(1 - 14*yp + 77*yp^2 - 1128*yp^3 + 5042*yp^4 - 3860*yp^5 + 
            5042*yp^6 - 1128*yp^7 + 77*yp^8 - 14*yp^9 + yp^10)*H[1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (64*(36 - (3*I)*Pi - 96*yp + 
            (48*I)*Pi*yp + 968*yp^2 - (702*I)*Pi*yp^2 - 8416*yp^3 + 
            (6960*I)*Pi*yp^3 + 38556*yp^4 - (45165*I)*Pi*yp^4 - 106176*yp^5 + 
            (91296*I)*Pi*yp^5 + 76528*yp^6 - (104868*I)*Pi*yp^6 - 
            106176*yp^7 + (91296*I)*Pi*yp^7 + 38556*yp^8 - 
            (45165*I)*Pi*yp^8 - 8416*yp^9 + (6960*I)*Pi*yp^9 + 968*yp^10 - 
            (702*I)*Pi*yp^10 - 96*yp^11 + (48*I)*Pi*yp^11 + 36*yp^12 - 
            (3*I)*Pi*yp^12 + 12*Log[2] + 1272*yp^2*Log[2] - 
            12288*yp^3*Log[2] + 88500*yp^4*Log[2] - 184320*yp^5*Log[2] + 
            213648*yp^6*Log[2] - 184320*yp^7*Log[2] + 88500*yp^8*Log[2] - 
            12288*yp^9*Log[2] + 1272*yp^10*Log[2] + 12*yp^12*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) + (8192*yp^2*(1 - 6*yp + 47*yp^2 - 
            20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*Log[u2m2])/
          ((-1 + yp)^4*(1 + yp)^6))*Log[x] + 
       (128*(1 + 2*yp + 45*yp^2 - 424*yp^3 + 2642*yp^4 - 1972*yp^5 + 
          2642*yp^6 - 424*yp^7 + 45*yp^8 + 2*yp^9 + yp^10)*Log[x]^2)/
        ((-1 + yp)^4*(1 + yp)^6)) + 
     x^4*((2048*yp^2*(35 + 150*yp - 1683*yp^2 + 2804*yp^3 - 1683*yp^4 + 
          150*yp^5 + 35*yp^6)*H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^8) - 
       (1024*yp^2*(15 + 354*yp - 5101*yp^2 + 21176*yp^3 - 44322*yp^4 + 
          58828*yp^5 - 44322*yp^6 + 21176*yp^7 - 5101*yp^8 + 354*yp^9 + 
          15*yp^10)*H[-1, 0, yp])/((-1 + yp)^6*(1 + yp)^8) + 
       (8192*yp^2*(5 - 86*yp + 757*yp^2 - 2720*yp^3 + 5190*yp^4 - 7060*yp^5 + 
          5190*yp^6 - 2720*yp^7 + 757*yp^8 - 86*yp^9 + 5*yp^10)*H[-1, 1, yp])/
        ((-1 + yp)^6*(1 + yp)^8) - (1024*yp^2*(15 + 354*yp - 5101*yp^2 + 
          21176*yp^3 - 44322*yp^4 + 58828*yp^5 - 44322*yp^6 + 21176*yp^7 - 
          5101*yp^8 + 354*yp^9 + 15*yp^10)*H[0, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^8) + (1024*yp^2*(11 + 128*yp - 4554*yp^2 + 
          22912*yp^3 - 69563*yp^4 + 124416*yp^5 - 154892*yp^6 + 124416*yp^7 - 
          69563*yp^8 + 22912*yp^9 - 4554*yp^10 + 128*yp^11 + 11*yp^12)*
         H[0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (1024*yp^2*(7 - 68*yp - 3314*yp^2 + 14092*yp^3 - 47351*yp^4 + 
          80184*yp^5 - 103484*yp^6 + 80184*yp^7 - 47351*yp^8 + 14092*yp^9 - 
          3314*yp^10 - 68*yp^11 + 7*yp^12)*H[0, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (8192*yp^2*(5 - 86*yp + 757*yp^2 - 
          2720*yp^3 + 5190*yp^4 - 7060*yp^5 + 5190*yp^6 - 2720*yp^7 + 
          757*yp^8 - 86*yp^9 + 5*yp^10)*H[1, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^8) + (1024*yp^2*(7 - 68*yp - 3314*yp^2 + 
          14092*yp^3 - 47351*yp^4 + 80184*yp^5 - 103484*yp^6 + 80184*yp^7 - 
          47351*yp^8 + 14092*yp^9 - 3314*yp^10 - 68*yp^11 + 7*yp^12)*
         H[1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (2048*yp^2*(27 - 506*yp + 1407*yp^2 - 5496*yp^3 + 7782*yp^4 - 
          10524*yp^5 + 7782*yp^6 - 5496*yp^7 + 1407*yp^8 - 506*yp^9 + 
          27*yp^10)*H[1, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
       (32*H[-1, yp]*(-21 - (18*I)*Pi - 66*yp - (84*I)*Pi*yp - 71*yp^2 - 
          (2022*I)*Pi*yp^2 - 72724*yp^3 + (56184*I)*Pi*yp^3 + 588115*yp^4 - 
          (536034*I)*Pi*yp^4 - 2146654*yp^5 + (2033940*I)*Pi*yp^5 + 
          4192009*yp^6 - (4106790*I)*Pi*yp^6 - 5465240*yp^7 + 
          (5404560*I)*Pi*yp^7 + 4192009*yp^8 - (4106790*I)*Pi*yp^8 - 
          2146654*yp^9 + (2033940*I)*Pi*yp^9 + 588115*yp^10 - 
          (536034*I)*Pi*yp^10 - 72724*yp^11 + (56184*I)*Pi*yp^11 - 71*yp^12 - 
          (2022*I)*Pi*yp^12 - 66*yp^13 - (84*I)*Pi*yp^13 - 21*yp^14 - 
          (18*I)*Pi*yp^14 - 2880*yp^2*Log[2] - 67968*yp^3*Log[2] + 
          979392*yp^4*Log[2] - 4065792*yp^5*Log[2] + 8509824*yp^6*Log[2] - 
          11294976*yp^7*Log[2] + 8509824*yp^8*Log[2] - 4065792*yp^9*Log[2] + 
          979392*yp^10*Log[2] - 67968*yp^11*Log[2] - 2880*yp^12*Log[2]))/
        (3*(-1 + yp)^6*(1 + yp)^8) - (32*H[1, yp]*(-21 - (18*I)*Pi + 24*yp + 
          (48*I)*Pi*yp - 344*yp^2 + (3408*I)*Pi*yp^2 + 16328*yp^3 - 
          (63600*I)*Pi*yp^3 + 281140*yp^4 + (82056*I)*Pi*yp^4 - 
          1088488*yp^5 - (344016*I)*Pi*yp^5 + 4201624*yp^6 - 
          (149712*I)*Pi*yp^6 - 5415928*yp^7 + (14352*I)*Pi*yp^7 + 
          9516354*yp^8 - (657900*I)*Pi*yp^8 - 5415928*yp^9 + 
          (14352*I)*Pi*yp^9 + 4201624*yp^10 - (149712*I)*Pi*yp^10 - 
          1088488*yp^11 - (344016*I)*Pi*yp^11 + 281140*yp^12 + 
          (82056*I)*Pi*yp^12 + 16328*yp^13 - (63600*I)*Pi*yp^13 - 344*yp^14 + 
          (3408*I)*Pi*yp^14 + 24*yp^15 + (48*I)*Pi*yp^15 - 21*yp^16 - 
          (18*I)*Pi*yp^16 - 1344*yp^2*Log[2] + 13056*yp^3*Log[2] + 
          636288*yp^4*Log[2] - 2705664*yp^5*Log[2] + 9091392*yp^6*Log[2] - 
          15395328*yp^7*Log[2] + 19868928*yp^8*Log[2] - 
          15395328*yp^9*Log[2] + 9091392*yp^10*Log[2] - 
          2705664*yp^11*Log[2] + 636288*yp^12*Log[2] + 13056*yp^13*Log[2] - 
          1344*yp^14*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
       (32*H[0, yp]*(21 + (18*I)*Pi + 152*yp^2 - (768*I)*Pi*yp^2 + 
          28160*yp^3 + (1728*I)*Pi*yp^3 - 507316*yp^4 + (284184*I)*Pi*yp^4 + 
          2242048*yp^5 - (1409088*I)*Pi*yp^5 - 6637528*yp^6 + 
          (4430208*I)*Pi*yp^6 + 10705920*yp^7 - (7833216*I)*Pi*yp^7 - 
          14415426*yp^8 + (9840300*I)*Pi*yp^8 + 10705920*yp^9 - 
          (7833216*I)*Pi*yp^9 - 6637528*yp^10 + (4430208*I)*Pi*yp^10 + 
          2242048*yp^11 - (1409088*I)*Pi*yp^11 - 507316*yp^12 + 
          (284184*I)*Pi*yp^12 + 28160*yp^13 + (1728*I)*Pi*yp^13 + 152*yp^14 - 
          (768*I)*Pi*yp^14 + 21*yp^16 + (18*I)*Pi*yp^16 + 2112*yp^2*Log[2] + 
          24576*yp^3*Log[2] - 874368*yp^4*Log[2] + 4399104*yp^5*Log[2] - 
          13356096*yp^6*Log[2] + 23887872*yp^7*Log[2] - 
          29739264*yp^8*Log[2] + 23887872*yp^9*Log[2] - 13356096*yp^10*
           Log[2] + 4399104*yp^11*Log[2] - 874368*yp^12*Log[2] + 
          24576*yp^13*Log[2] + 2112*yp^14*Log[2]))/(3*(-1 + yp)^8*
         (1 + yp)^8) + (16*(369 + (189*I)*Pi + 78*Pi^2 + 288*yp + 
          (360*I)*Pi*yp - 144*Pi^2*yp - 2008*yp^2 - (2184*I)*Pi*yp^2 - 
          2496*Pi^2*yp^2 + 169568*yp^3 + (15288*I)*Pi*yp^3 + 
          76560*Pi^2*yp^3 - 2534980*yp^4 + (1462764*I)*Pi*yp^4 + 
          26856*Pi^2*yp^4 + 15308320*yp^5 - (6852504*I)*Pi*yp^5 - 
          655824*Pi^2*yp^5 - 44912488*yp^6 + (23404872*I)*Pi*yp^6 + 
          2488128*Pi^2*yp^6 + 76534368*yp^7 - (36220296*I)*Pi*yp^7 - 
          3549360*Pi^2*yp^7 - 100923354*yp^8 + (52898094*I)*Pi*yp^8 + 
          6378132*Pi^2*yp^8 + 76534368*yp^9 - (36220296*I)*Pi*yp^9 - 
          3549360*Pi^2*yp^9 - 44912488*yp^10 + (23404872*I)*Pi*yp^10 + 
          2488128*Pi^2*yp^10 + 15308320*yp^11 - (6852504*I)*Pi*yp^11 - 
          655824*Pi^2*yp^11 - 2534980*yp^12 + (1462764*I)*Pi*yp^12 + 
          26856*Pi^2*yp^12 + 169568*yp^13 + (15288*I)*Pi*yp^13 + 
          76560*Pi^2*yp^13 - 2008*yp^14 - (2184*I)*Pi*yp^14 - 
          2496*Pi^2*yp^14 + 288*yp^15 + (360*I)*Pi*yp^15 - 144*Pi^2*yp^15 + 
          369*yp^16 + (189*I)*Pi*yp^16 + 78*Pi^2*yp^16 + 252*Log[2] + 
          (216*I)*Pi*Log[2] + 1824*yp^2*Log[2] - (9216*I)*Pi*yp^2*Log[2] + 
          337920*yp^3*Log[2] + (20736*I)*Pi*yp^3*Log[2] - 
          6087792*yp^4*Log[2] + (3410208*I)*Pi*yp^4*Log[2] + 
          26904576*yp^5*Log[2] - (16909056*I)*Pi*yp^5*Log[2] - 
          79650336*yp^6*Log[2] + (53162496*I)*Pi*yp^6*Log[2] + 
          128471040*yp^7*Log[2] - (93998592*I)*Pi*yp^7*Log[2] - 
          172985112*yp^8*Log[2] + (118083600*I)*Pi*yp^8*Log[2] + 
          128471040*yp^9*Log[2] - (93998592*I)*Pi*yp^9*Log[2] - 
          79650336*yp^10*Log[2] + (53162496*I)*Pi*yp^10*Log[2] + 
          26904576*yp^11*Log[2] - (16909056*I)*Pi*yp^11*Log[2] - 
          6087792*yp^12*Log[2] + (3410208*I)*Pi*yp^12*Log[2] + 
          337920*yp^13*Log[2] + (20736*I)*Pi*yp^13*Log[2] + 
          1824*yp^14*Log[2] - (9216*I)*Pi*yp^14*Log[2] + 252*yp^16*Log[2] + 
          (216*I)*Pi*yp^16*Log[2] + 12672*yp^2*Log[2]^2 + 
          147456*yp^3*Log[2]^2 - 5246208*yp^4*Log[2]^2 + 
          26394624*yp^5*Log[2]^2 - 80136576*yp^6*Log[2]^2 + 
          143327232*yp^7*Log[2]^2 - 178435584*yp^8*Log[2]^2 + 
          143327232*yp^9*Log[2]^2 - 80136576*yp^10*Log[2]^2 + 
          26394624*yp^11*Log[2]^2 - 5246208*yp^12*Log[2]^2 + 
          147456*yp^13*Log[2]^2 + 12672*yp^14*Log[2]^2))/
        (9*(-1 + yp)^8*(1 + yp)^8) + 
       ((-4096*yp^2*(1 + 40*yp - 628*yp^2 + 1368*yp^3 - 2330*yp^4 + 
            1368*yp^5 - 628*yp^6 + 40*yp^7 + yp^8)*H[-1, yp])/
          ((-1 + yp)^4*(1 + yp)^8) + (4096*yp^2*(1 + 32*yp - 782*yp^2 + 
            4000*yp^3 - 11729*yp^4 + 20544*yp^5 - 26180*yp^6 + 20544*yp^7 - 
            11729*yp^8 + 4000*yp^9 - 782*yp^10 + 32*yp^11 + yp^12)*H[0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (4096*yp^2*(1 + 28*yp - 782*yp^2 + 
            3884*yp^3 - 11729*yp^4 + 19640*yp^5 - 26180*yp^6 + 19640*yp^7 - 
            11729*yp^8 + 3884*yp^9 - 782*yp^10 + 28*yp^11 + yp^12)*H[1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (64*(3 + (2*I)*Pi - 88*yp^2 - 
            (48*I)*Pi*yp^2 + 3072*yp^3 - (1920*I)*Pi*yp^3 - 42540*yp^4 + 
            (49144*I)*Pi*yp^4 + 203776*yp^5 - (252288*I)*Pi*yp^5 - 
            533608*yp^6 + (737712*I)*Pi*yp^6 + 841728*yp^7 - 
            (1285888*I)*Pi*yp^7 - 1141294*yp^8 + (1637644*I)*Pi*yp^8 + 
            841728*yp^9 - (1285888*I)*Pi*yp^9 - 533608*yp^10 + 
            (737712*I)*Pi*yp^10 + 203776*yp^11 - (252288*I)*Pi*yp^11 - 
            42540*yp^12 + (49144*I)*Pi*yp^12 + 3072*yp^13 - 
            (1920*I)*Pi*yp^13 - 88*yp^14 - (48*I)*Pi*yp^14 + 3*yp^16 + 
            (2*I)*Pi*yp^16 + 128*yp^2*Log[2] + 4096*yp^3*Log[2] - 
            100096*yp^4*Log[2] + 512000*yp^5*Log[2] - 1501312*yp^6*Log[2] + 
            2629632*yp^7*Log[2] - 3351040*yp^8*Log[2] + 2629632*yp^9*Log[2] - 
            1501312*yp^10*Log[2] + 512000*yp^11*Log[2] - 100096*yp^12*
             Log[2] + 4096*yp^13*Log[2] + 128*yp^14*Log[2]))/
          ((-1 + yp)^8*(1 + yp)^8))*Log[u2m2] + 
       ((-128*(3 + 14*yp + 257*yp^2 + 1804*yp^3 - 40725*yp^4 + 173906*yp^5 - 
            356847*yp^6 + 492328*yp^7 - 356847*yp^8 + 173906*yp^9 - 
            40725*yp^10 + 1804*yp^11 + 257*yp^12 + 14*yp^13 + 3*yp^14)*
           H[-1, yp])/((-1 + yp)^6*(1 + yp)^8) + 
         (128*(3 + 104*yp^2 + 1792*yp^3 - 52012*yp^4 + 244480*yp^5 - 
            753448*yp^6 + 1326592*yp^7 - 1666094*yp^8 + 1326592*yp^9 - 
            753448*yp^10 + 244480*yp^11 - 52012*yp^12 + 1792*yp^13 + 
            104*yp^14 + 3*yp^16)*H[0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (128*(3 - 8*yp - 24*yp^2 + 2280*yp^3 - 59948*yp^4 + 231800*yp^5 - 
            761512*yp^6 + 1273256*yp^7 - 1633838*yp^8 + 1273256*yp^9 - 
            761512*yp^10 + 231800*yp^11 - 59948*yp^12 + 2280*yp^13 - 
            24*yp^14 - 8*yp^15 + 3*yp^16)*H[1, yp])/((-1 + yp)^8*
           (1 + yp)^8) + (64*(63 + (3*I)*Pi + 48*yp + (24*I)*Pi*yp - 
            40*yp^2 - (24*I)*Pi*yp^2 + 22544*yp^3 - (12984*I)*Pi*yp^3 - 
            404092*yp^4 + (324564*I)*Pi*yp^4 + 1644208*yp^5 - 
            (1463400*I)*Pi*yp^5 - 4837528*yp^6 + (4458840*I)*Pi*yp^6 + 
            7377168*yp^7 - (7764216*I)*Pi*yp^7 - 10357254*yp^8 + 
            (9700818*I)*Pi*yp^8 + 7377168*yp^9 - (7764216*I)*Pi*yp^9 - 
            4837528*yp^10 + (4458840*I)*Pi*yp^10 + 1644208*yp^11 - 
            (1463400*I)*Pi*yp^11 - 404092*yp^12 + (324564*I)*Pi*yp^12 + 
            22544*yp^13 - (12984*I)*Pi*yp^13 - 40*yp^14 - (24*I)*Pi*yp^14 + 
            48*yp^15 + (24*I)*Pi*yp^15 + 63*yp^16 + (3*I)*Pi*yp^16 + 
            36*Log[2] + 1248*yp^2*Log[2] + 21504*yp^3*Log[2] - 
            624144*yp^4*Log[2] + 2933760*yp^5*Log[2] - 9041376*yp^6*Log[2] + 
            15919104*yp^7*Log[2] - 19993128*yp^8*Log[2] + 15919104*yp^9*
             Log[2] - 9041376*yp^10*Log[2] + 2933760*yp^11*Log[2] - 
            624144*yp^12*Log[2] + 21504*yp^13*Log[2] + 1248*yp^14*Log[2] + 
            36*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
         (256*(1 + 24*yp^2 + 512*yp^3 - 12964*yp^4 + 64000*yp^5 - 
            194136*yp^6 + 328704*yp^7 - 437818*yp^8 + 328704*yp^9 - 
            194136*yp^10 + 64000*yp^11 - 12964*yp^12 + 512*yp^13 + 24*yp^14 + 
            yp^16)*Log[u2m2])/((-1 + yp)^8*(1 + yp)^8))*Log[x] + 
       (128*(5 + 88*yp^2 + 768*yp^3 - 27892*yp^4 + 116480*yp^5 - 
          391064*yp^6 + 669184*yp^7 - 866210*yp^8 + 669184*yp^9 - 
          391064*yp^10 + 116480*yp^11 - 27892*yp^12 + 768*yp^13 + 88*yp^14 + 
          5*yp^16)*Log[x]^2)/((-1 + yp)^8*(1 + yp)^8)) + 
     x^6*((65536*yp^3*(12 + 125*yp - 1180*yp^2 + 1894*yp^3 - 1180*yp^4 + 
          125*yp^5 + 12*yp^6)*H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^10) - 
       (32768*yp^3*(2 + 357*yp - 4234*yp^2 + 22145*yp^3 - 62538*yp^4 + 
          115994*yp^5 - 138332*yp^6 + 115994*yp^7 - 62538*yp^8 + 22145*yp^9 - 
          4234*yp^10 + 357*yp^11 + 2*yp^12)*H[-1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^10) + (131072*yp^3*(5 - 152*yp + 1242*yp^2 - 
          5768*yp^3 + 14987*yp^4 - 27488*yp^5 + 31788*yp^6 - 27488*yp^7 + 
          14987*yp^8 - 5768*yp^9 + 1242*yp^10 - 152*yp^11 + 5*yp^12)*
         H[-1, 1, yp])/((-1 + yp)^8*(1 + yp)^10) - 
       (32768*yp^3*(2 + 357*yp - 4234*yp^2 + 22145*yp^3 - 62538*yp^4 + 
          115994*yp^5 - 138332*yp^6 + 115994*yp^7 - 62538*yp^8 + 22145*yp^9 - 
          4234*yp^10 + 357*yp^11 + 2*yp^12)*H[0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^10) + (16384*yp^3*(11 + 428*yp - 7623*yp^2 + 
          44152*yp^3 - 167533*yp^4 + 384788*yp^5 - 644055*yp^6 + 
          746896*yp^7 - 644055*yp^8 + 384788*yp^9 - 167533*yp^10 + 
          44152*yp^11 - 7623*yp^12 + 428*yp^13 + 11*yp^14)*H[0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (32768*yp^3*(9 + 75*yp - 2677*yp^2 + 
          13182*yp^3 - 56471*yp^4 + 121573*yp^5 - 211197*yp^6 + 238244*yp^7 - 
          211197*yp^8 + 121573*yp^9 - 56471*yp^10 + 13182*yp^11 - 
          2677*yp^12 + 75*yp^13 + 9*yp^14)*H[0, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (131072*yp^3*(5 - 152*yp + 1242*yp^2 - 
          5768*yp^3 + 14987*yp^4 - 27488*yp^5 + 31788*yp^6 - 27488*yp^7 + 
          14987*yp^8 - 5768*yp^9 + 1242*yp^10 - 152*yp^11 + 5*yp^12)*
         H[1, -1, yp])/((-1 + yp)^8*(1 + yp)^10) + 
       (32768*yp^3*(9 + 75*yp - 2677*yp^2 + 13182*yp^3 - 56471*yp^4 + 
          121573*yp^5 - 211197*yp^6 + 238244*yp^7 - 211197*yp^8 + 
          121573*yp^9 - 56471*yp^10 + 13182*yp^11 - 2677*yp^12 + 75*yp^13 + 
          9*yp^14)*H[1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (65536*yp^3*(19 - 287*yp + 980*yp^2 - 5299*yp^3 + 8677*yp^4 - 
          16942*yp^5 + 17512*yp^6 - 16942*yp^7 + 8677*yp^8 - 5299*yp^9 + 
          980*yp^10 - 287*yp^11 + 19*yp^12)*H[1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^8) + (64*H[-1, yp]*(-37 - (30*I)*Pi - 114*yp - 
          (108*I)*Pi*yp + 35*yp^2 - (366*I)*Pi*yp^2 + 12880*yp^3 - 
          (24864*I)*Pi*yp^3 - 967556*yp^4 + (788712*I)*Pi*yp^4 + 
          8694024*yp^5 - (7147728*I)*Pi*yp^5 - 38790356*yp^6 + 
          (34057992*I)*Pi*yp^6 + 99876400*yp^7 - (92392416*I)*Pi*yp^7 - 
          177362854*yp^8 + (168446364*I)*Pi*yp^8 + 207375828*yp^9 - 
          (199590792*I)*Pi*yp^9 - 177362854*yp^10 + (168446364*I)*Pi*yp^10 + 
          99876400*yp^11 - (92392416*I)*Pi*yp^11 - 38790356*yp^12 + 
          (34057992*I)*Pi*yp^12 + 8694024*yp^13 - (7147728*I)*Pi*yp^13 - 
          967556*yp^14 + (788712*I)*Pi*yp^14 + 12880*yp^15 - 
          (24864*I)*Pi*yp^15 + 35*yp^16 - (366*I)*Pi*yp^16 - 114*yp^17 - 
          (108*I)*Pi*yp^17 - 37*yp^18 - (30*I)*Pi*yp^18 - 6144*yp^3*Log[2] - 
          1096704*yp^4*Log[2] + 13006848*yp^5*Log[2] - 68029440*yp^6*Log[2] + 
          192116736*yp^7*Log[2] - 356333568*yp^8*Log[2] + 
          424955904*yp^9*Log[2] - 356333568*yp^10*Log[2] + 
          192116736*yp^11*Log[2] - 68029440*yp^12*Log[2] + 
          13006848*yp^13*Log[2] - 1096704*yp^14*Log[2] - 6144*yp^15*Log[2]))/
        (3*(-1 + yp)^8*(1 + yp)^10) - (64*H[1, yp]*(-37 - (30*I)*Pi + 40*yp + 
          (48*I)*Pi*yp + 418*yp^2 + (204*I)*Pi*yp^2 - 31384*yp^3 + 
          (42672*I)*Pi*yp^3 + 20479*yp^4 - (533574*I)*Pi*yp^4 + 
          5278368*yp^5 + (1272768*I)*Pi*yp^5 - 21281128*yp^6 - 
          (6828144*I)*Pi*yp^6 + 102694432*yp^7 - (240960*I)*Pi*yp^7 - 
          185303258*yp^8 - (7405980*I)*Pi*yp^8 + 379646384*yp^9 - 
          (13657440*I)*Pi*yp^9 - 356527732*yp^10 + (4369224*I)*Pi*yp^10 + 
          379646384*yp^11 - (13657440*I)*Pi*yp^11 - 185303258*yp^12 - 
          (7405980*I)*Pi*yp^12 + 102694432*yp^13 - (240960*I)*Pi*yp^13 - 
          21281128*yp^14 - (6828144*I)*Pi*yp^14 + 5278368*yp^15 + 
          (1272768*I)*Pi*yp^15 + 20479*yp^16 - (533574*I)*Pi*yp^16 - 
          31384*yp^17 + (42672*I)*Pi*yp^17 + 418*yp^18 + (204*I)*Pi*yp^18 + 
          40*yp^19 + (48*I)*Pi*yp^19 - 37*yp^20 - (30*I)*Pi*yp^20 - 
          27648*yp^3*Log[2] - 230400*yp^4*Log[2] + 8223744*yp^5*Log[2] - 
          40495104*yp^6*Log[2] + 173478912*yp^7*Log[2] - 
          373472256*yp^8*Log[2] + 648797184*yp^9*Log[2] - 
          731885568*yp^10*Log[2] + 648797184*yp^11*Log[2] - 
          373472256*yp^12*Log[2] + 173478912*yp^13*Log[2] - 
          40495104*yp^14*Log[2] + 8223744*yp^15*Log[2] - 
          230400*yp^16*Log[2] - 27648*yp^17*Log[2]))/(3*(-1 + yp)^10*
         (1 + yp)^10) + (64*H[0, yp]*(37 + (30*I)*Pi - 322*yp^2 - 
          (12*I)*Pi*yp^2 + 9344*yp^3 - (9216*I)*Pi*yp^3 + 486401*yp^4 - 
          (152250*I)*Pi*yp^4 - 7960192*yp^5 + (3738624*I)*Pi*yp^5 + 
          39213544*yp^6 - (21157008*I)*Pi*yp^6 - 144422784*yp^7 + 
          (83948544*I)*Pi*yp^7 + 300604634*yp^8 - (189941604*I)*Pi*yp^8 - 
          520812160*yp^9 + (321266688*I)*Pi*yp^9 + 563002548*yp^10 - 
          (370221768*I)*Pi*yp^10 - 520812160*yp^11 + (321266688*I)*Pi*yp^11 + 
          300604634*yp^12 - (189941604*I)*Pi*yp^12 - 144422784*yp^13 + 
          (83948544*I)*Pi*yp^13 + 39213544*yp^14 - (21157008*I)*Pi*yp^14 - 
          7960192*yp^15 + (3738624*I)*Pi*yp^15 + 486401*yp^16 - 
          (152250*I)*Pi*yp^16 + 9344*yp^17 - (9216*I)*Pi*yp^17 - 322*yp^18 - 
          (12*I)*Pi*yp^18 + 37*yp^20 + (30*I)*Pi*yp^20 + 16896*yp^3*Log[2] + 
          657408*yp^4*Log[2] - 11708928*yp^5*Log[2] + 67817472*yp^6*Log[2] - 
          257330688*yp^7*Log[2] + 591034368*yp^8*Log[2] - 
          989268480*yp^9*Log[2] + 1147232256*yp^10*Log[2] - 
          989268480*yp^11*Log[2] + 591034368*yp^12*Log[2] - 
          257330688*yp^13*Log[2] + 67817472*yp^14*Log[2] - 
          11708928*yp^15*Log[2] + 657408*yp^16*Log[2] + 16896*yp^17*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) + 
       (32*(571 + (261*I)*Pi + 114*Pi^2 + 504*yp + (552*I)*Pi*yp - 
          144*Pi^2*yp - 5262*yp^2 - (1986*I)*Pi*yp^2 - 1236*Pi^2*yp^2 + 
          47928*yp^3 - (102552*I)*Pi*yp^3 - 51984*Pi^2*yp^3 + 2651743*yp^4 - 
          (615327*I)*Pi*yp^4 + 536586*Pi^2*yp^4 - 39183776*yp^5 + 
          (27028128*I)*Pi*yp^5 - 63552*Pi^2*yp^5 + 253121880*yp^6 - 
          (135922200*I)*Pi*yp^6 - 9344496*Pi^2*yp^6 - 880543264*yp^7 + 
          (571821600*I)*Pi*yp^7 + 44003520*Pi^2*yp^7 + 2016055910*yp^8 - 
          (1183159398*I)*Pi*yp^8 - 96900732*Pi^2*yp^8 - 3377385840*yp^9 + 
          (2172638640*I)*Pi*yp^9 + 201478944*Pi^2*yp^9 + 3805112428*yp^10 - 
          (2286812748*I)*Pi*yp^10 - 178650744*Pi^2*yp^10 - 3377385840*yp^11 + 
          (2172638640*I)*Pi*yp^11 + 201478944*Pi^2*yp^11 + 2016055910*yp^12 - 
          (1183159398*I)*Pi*yp^12 - 96900732*Pi^2*yp^12 - 880543264*yp^13 + 
          (571821600*I)*Pi*yp^13 + 44003520*Pi^2*yp^13 + 253121880*yp^14 - 
          (135922200*I)*Pi*yp^14 - 9344496*Pi^2*yp^14 - 39183776*yp^15 + 
          (27028128*I)*Pi*yp^15 - 63552*Pi^2*yp^15 + 2651743*yp^16 - 
          (615327*I)*Pi*yp^16 + 536586*Pi^2*yp^16 + 47928*yp^17 - 
          (102552*I)*Pi*yp^17 - 51984*Pi^2*yp^17 - 5262*yp^18 - 
          (1986*I)*Pi*yp^18 - 1236*Pi^2*yp^18 + 504*yp^19 + 
          (552*I)*Pi*yp^19 - 144*Pi^2*yp^19 + 571*yp^20 + (261*I)*Pi*yp^20 + 
          114*Pi^2*yp^20 + 444*Log[2] + (360*I)*Pi*Log[2] - 
          3864*yp^2*Log[2] - (144*I)*Pi*yp^2*Log[2] + 112128*yp^3*Log[2] - 
          (110592*I)*Pi*yp^3*Log[2] + 5836812*yp^4*Log[2] - 
          (1827000*I)*Pi*yp^4*Log[2] - 95522304*yp^5*Log[2] + 
          (44863488*I)*Pi*yp^5*Log[2] + 470562528*yp^6*Log[2] - 
          (253884096*I)*Pi*yp^6*Log[2] - 1733073408*yp^7*Log[2] + 
          (1007382528*I)*Pi*yp^7*Log[2] + 3607255608*yp^8*Log[2] - 
          (2279299248*I)*Pi*yp^8*Log[2] - 6249745920*yp^9*Log[2] + 
          (3855200256*I)*Pi*yp^9*Log[2] + 6756030576*yp^10*Log[2] - 
          (4442661216*I)*Pi*yp^10*Log[2] - 6249745920*yp^11*Log[2] + 
          (3855200256*I)*Pi*yp^11*Log[2] + 3607255608*yp^12*Log[2] - 
          (2279299248*I)*Pi*yp^12*Log[2] - 1733073408*yp^13*Log[2] + 
          (1007382528*I)*Pi*yp^13*Log[2] + 470562528*yp^14*Log[2] - 
          (253884096*I)*Pi*yp^14*Log[2] - 95522304*yp^15*Log[2] + 
          (44863488*I)*Pi*yp^15*Log[2] + 5836812*yp^16*Log[2] - 
          (1827000*I)*Pi*yp^16*Log[2] + 112128*yp^17*Log[2] - 
          (110592*I)*Pi*yp^17*Log[2] - 3864*yp^18*Log[2] - 
          (144*I)*Pi*yp^18*Log[2] + 444*yp^20*Log[2] + (360*I)*Pi*yp^20*
           Log[2] + 101376*yp^3*Log[2]^2 + 3944448*yp^4*Log[2]^2 - 
          70253568*yp^5*Log[2]^2 + 406904832*yp^6*Log[2]^2 - 
          1543984128*yp^7*Log[2]^2 + 3546206208*yp^8*Log[2]^2 - 
          5935610880*yp^9*Log[2]^2 + 6883393536*yp^10*Log[2]^2 - 
          5935610880*yp^11*Log[2]^2 + 3546206208*yp^12*Log[2]^2 - 
          1543984128*yp^13*Log[2]^2 + 406904832*yp^14*Log[2]^2 - 
          70253568*yp^15*Log[2]^2 + 3944448*yp^16*Log[2]^2 + 
          101376*yp^17*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10) + 
       ((-65536*yp^3*(1 + 94*yp - 593*yp^2 + 868*yp^3 - 593*yp^4 + 94*yp^5 + 
            yp^6)*H[-1, yp])/((-1 + yp)^2*(1 + yp)^10) + 
         (65536*yp^3*(1 + 80*yp - 1301*yp^2 + 7872*yp^3 - 28359*yp^4 + 
            65072*yp^5 - 109605*yp^6 + 124288*yp^7 - 109605*yp^8 + 
            65072*yp^9 - 28359*yp^10 + 7872*yp^11 - 1301*yp^12 + 80*yp^13 + 
            yp^14)*H[0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (65536*yp^3*(1 + 74*yp - 1285*yp^2 + 7556*yp^3 - 27383*yp^4 + 
            61270*yp^5 - 106501*yp^6 + 116152*yp^7 - 106501*yp^8 + 
            61270*yp^9 - 27383*yp^10 + 7556*yp^11 - 1285*yp^12 + 74*yp^13 + 
            yp^14)*H[1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (512*(4 + (3*I)*Pi - 32*yp^2 + (18*I)*Pi*yp^2 + 64*yp^3 - 
            (192*I)*Pi*yp^3 + 37236*yp^4 - (31353*I)*Pi*yp^4 - 507200*yp^5 + 
            (486336*I)*Pi*yp^5 + 2627840*yp^6 - (2908968*I)*Pi*yp^6 - 
            8554944*yp^7 + (10436928*I)*Pi*yp^7 + 18055304*yp^8 - 
            (23864970*I)*Pi*yp^8 - 29997376*yp^9 + (40195008*I)*Pi*yp^9 + 
            32483904*yp^10 - (45479892*I)*Pi*yp^10 - 29997376*yp^11 + 
            (40195008*I)*Pi*yp^11 + 18055304*yp^12 - (23864970*I)*Pi*yp^12 - 
            8554944*yp^13 + (10436928*I)*Pi*yp^13 + 2627840*yp^14 - 
            (2908968*I)*Pi*yp^14 - 507200*yp^15 + (486336*I)*Pi*yp^15 + 
            37236*yp^16 - (31353*I)*Pi*yp^16 + 64*yp^17 - (192*I)*Pi*yp^17 - 
            32*yp^18 + (18*I)*Pi*yp^18 + 4*yp^20 + (3*I)*Pi*yp^20 + 
            768*yp^3*Log[2] + 61440*yp^4*Log[2] - 999168*yp^5*Log[2] + 
            6045696*yp^6*Log[2] - 21779712*yp^7*Log[2] + 49975296*yp^8*
             Log[2] - 84176640*yp^9*Log[2] + 95453184*yp^10*Log[2] - 
            84176640*yp^11*Log[2] + 49975296*yp^12*Log[2] - 
            21779712*yp^13*Log[2] + 6045696*yp^14*Log[2] - 
            999168*yp^15*Log[2] + 61440*yp^16*Log[2] + 768*yp^17*Log[2]))/
          (3*(-1 + yp)^10*(1 + yp)^10))*Log[u2m2] + 
       ((-256*(5 + 18*yp + 61*yp^2 + 2096*yp^3 + 37764*yp^4 - 528520*yp^5 + 
            2946004*yp^6 - 8284336*yp^7 + 15693926*yp^8 - 18423316*yp^9 + 
            15693926*yp^10 - 8284336*yp^11 + 2946004*yp^12 - 528520*yp^13 + 
            37764*yp^14 + 2096*yp^15 + 61*yp^16 + 18*yp^17 + 5*yp^18)*
           H[-1, yp])/((-1 + yp)^8*(1 + yp)^10) + 
         (256*(5 - 2*yp^2 + 1024*yp^3 + 39009*yp^4 - 695296*yp^5 + 
            3812584*yp^6 - 14681088*yp^7 + 33157274*yp^8 - 55927808*yp^9 + 
            64394292*yp^10 - 55927808*yp^11 + 33157274*yp^12 - 
            14681088*yp^13 + 3812584*yp^14 - 695296*yp^15 + 39009*yp^16 + 
            1024*yp^17 - 2*yp^18 + 5*yp^20)*H[0, yp])/((-1 + yp)^10*
           (1 + yp)^10) + (256*(5 - 8*yp - 34*yp^2 + 56*yp^3 + 44385*yp^4 - 
            788640*yp^5 + 3584360*yp^6 - 14657312*yp^7 + 31105946*yp^8 - 
            53760112*yp^9 + 60554100*yp^10 - 53760112*yp^11 + 
            31105946*yp^12 - 14657312*yp^13 + 3584360*yp^14 - 788640*yp^15 + 
            44385*yp^16 + 56*yp^17 - 34*yp^18 - 8*yp^19 + 5*yp^20)*H[1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (128*(99 + (9*I)*Pi + 72*yp + 
            (24*I)*Pi*yp - 862*yp^2 + (246*I)*Pi*yp^2 + 7944*yp^3 - 
            (168*I)*Pi*yp^3 + 373607*yp^4 - (270315*I)*Pi*yp^4 - 
            6094688*yp^5 + (4282848*I)*Pi*yp^5 + 27200408*yp^6 - 
            (22418808*I)*Pi*yp^6 - 100466400*yp^7 + (85407072*I)*Pi*yp^7 + 
            196063030*yp^8 - (190126878*I)*Pi*yp^8 - 348528912*yp^9 + 
            (319254864*I)*Pi*yp^9 + 360130956*yp^10 - (367091964*I)*Pi*
             yp^10 - 348528912*yp^11 + (319254864*I)*Pi*yp^11 + 
            196063030*yp^12 - (190126878*I)*Pi*yp^12 - 100466400*yp^13 + 
            (85407072*I)*Pi*yp^13 + 27200408*yp^14 - (22418808*I)*Pi*yp^14 - 
            6094688*yp^15 + (4282848*I)*Pi*yp^15 + 373607*yp^16 - 
            (270315*I)*Pi*yp^16 + 7944*yp^17 - (168*I)*Pi*yp^17 - 862*yp^18 + 
            (246*I)*Pi*yp^18 + 72*yp^19 + (24*I)*Pi*yp^19 + 99*yp^20 + 
            (9*I)*Pi*yp^20 + 60*Log[2] - 24*yp^2*Log[2] + 12288*yp^3*Log[2] + 
            468108*yp^4*Log[2] - 8343552*yp^5*Log[2] + 45751008*yp^6*Log[2] - 
            176173056*yp^7*Log[2] + 397887288*yp^8*Log[2] - 
            671133696*yp^9*Log[2] + 772731504*yp^10*Log[2] - 
            671133696*yp^11*Log[2] + 397887288*yp^12*Log[2] - 
            176173056*yp^13*Log[2] + 45751008*yp^14*Log[2] - 
            8343552*yp^15*Log[2] + 468108*yp^16*Log[2] + 12288*yp^17*Log[2] - 
            24*yp^18*Log[2] + 60*yp^20*Log[2]))/(3*(-1 + yp)^10*
           (1 + yp)^10) + (1024*(1 + 6*yp^2 + 128*yp^3 + 4525*yp^4 - 
            86656*yp^5 + 521544*yp^6 - 1903488*yp^7 + 4295506*yp^8 - 
            7447168*yp^9 + 8182628*yp^10 - 7447168*yp^11 + 4295506*yp^12 - 
            1903488*yp^13 + 521544*yp^14 - 86656*yp^15 + 4525*yp^16 + 
            128*yp^17 + 6*yp^18 + yp^20)*Log[u2m2])/((-1 + yp)^10*
           (1 + yp)^10))*Log[x] + (256*(9 + 22*yp^2 + 1024*yp^3 + 
          16149*yp^4 - 375808*yp^5 + 1868296*yp^6 - 7775232*yp^7 + 
          17022434*yp^8 - 29598720*yp^9 + 33489348*yp^10 - 29598720*yp^11 + 
          17022434*yp^12 - 7775232*yp^13 + 1868296*yp^14 - 375808*yp^15 + 
          16149*yp^16 + 1024*yp^17 + 22*yp^18 + 9*yp^20)*Log[x]^2)/
        ((-1 + yp)^10*(1 + yp)^10))
 
wilsonC[2, 0] = (-3072*Pi^3*x*yp*(1 + 14*yp^2 + yp^4))/
      ((-1 + yp)^3*(1 + yp)^3) - (4096*yp*(7 + 26*yp + 249*yp^2 - 308*yp^3 + 
        249*yp^4 + 26*yp^5 + 7*yp^6)*H[-1, -1, -1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (1024*(3 - 14*yp + 5*yp^2 - 724*yp^3 + 
        5*yp^4 - 14*yp^5 + 3*yp^6)*H[-1, -1, -1, 0, yp])/
      ((-1 + yp)^2*(1 + yp)^4) - (2048*(1 + 2*yp + 26*yp^2 + 2*yp^3 + yp^4)*
       (3 - 12*yp + 34*yp^2 - 12*yp^3 + 3*yp^4)*H[-1, -1, -1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (1024*(3 - 14*yp + 5*yp^2 - 724*yp^3 + 
        5*yp^4 - 14*yp^5 + 3*yp^6)*H[-1, -1, 0, -1, yp])/
      ((-1 + yp)^2*(1 + yp)^4) + (4096*(1 - 5*yp + 32*yp^2 - 139*yp^3 + 
        350*yp^4 - 139*yp^5 + 32*yp^6 - 5*yp^7 + yp^8)*H[-1, -1, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(5 - 20*yp + 220*yp^2 - 364*yp^3 + 
        1342*yp^4 - 364*yp^5 + 220*yp^6 - 20*yp^7 + 5*yp^8)*
       H[-1, -1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(1 + 2*yp + 26*yp^2 + 2*yp^3 + yp^4)*(3 - 12*yp + 34*yp^2 - 
        12*yp^3 + 3*yp^4)*H[-1, -1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (1024*(5 - 20*yp + 220*yp^2 - 364*yp^3 + 1342*yp^4 - 364*yp^5 + 
        220*yp^6 - 20*yp^7 + 5*yp^8)*H[-1, -1, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (4096*(1 - 7*yp + 66*yp^2 - 57*yp^3 + 
        250*yp^4 - 57*yp^5 + 66*yp^6 - 7*yp^7 + yp^8)*H[-1, -1, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (512*(7 - 50*yp + 25*yp^2 - 1372*yp^3 + 
        25*yp^4 - 50*yp^5 + 7*yp^6)*H[-1, 0, -1, -1, yp])/
      ((-1 + yp)^2*(1 + yp)^4) + (256*(19 - 72*yp + 548*yp^2 - 2232*yp^3 + 
        5522*yp^4 - 2232*yp^5 + 548*yp^6 - 72*yp^7 + 19*yp^8)*
       H[-1, 0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 - 2*yp + 104*yp^2 - 190*yp^3 + 682*yp^4 - 190*yp^5 + 104*yp^6 - 
        2*yp^7 + 3*yp^8)*H[-1, 0, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(19 - 72*yp + 548*yp^2 - 2232*yp^3 + 5522*yp^4 - 2232*yp^5 + 
        548*yp^6 - 72*yp^7 + 19*yp^8)*H[-1, 0, 0, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (128*(35 - 104*yp + 1188*yp^2 - 2968*yp^3 + 
        9842*yp^4 - 2968*yp^5 + 1188*yp^6 - 104*yp^7 + 35*yp^8)*
       H[-1, 0, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (4096*(1 - 2*yp + 40*yp^2 - 46*yp^3 + 270*yp^4 - 46*yp^5 + 40*yp^6 - 
        2*yp^7 + yp^8)*H[-1, 0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 - 2*yp + 104*yp^2 - 190*yp^3 + 682*yp^4 - 190*yp^5 + 104*yp^6 - 
        2*yp^7 + 3*yp^8)*H[-1, 0, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (4096*(1 - 2*yp + 40*yp^2 - 46*yp^3 + 270*yp^4 - 46*yp^5 + 40*yp^6 - 
        2*yp^7 + yp^8)*H[-1, 0, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(1 - 6*yp + 56*yp^2 + 6*yp^3 + 398*yp^4 + 6*yp^5 + 56*yp^6 - 
        6*yp^7 + yp^8)*H[-1, 0, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (1024*(7 - 36*yp + 236*yp^2 - 476*yp^3 + 1562*yp^4 - 476*yp^5 + 
        236*yp^6 - 36*yp^7 + 7*yp^8)*H[-1, 1, -1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (512*(13 - 32*yp + 476*yp^2 - 736*yp^3 + 
        2606*yp^4 - 736*yp^5 + 476*yp^6 - 32*yp^7 + 13*yp^8)*
       H[-1, 1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 + 2*yp + 120*yp^2 - 130*yp^3 + 522*yp^4 - 130*yp^5 + 120*yp^6 + 
        2*yp^7 + 3*yp^8)*H[-1, 1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (512*(13 - 32*yp + 476*yp^2 - 736*yp^3 + 2606*yp^4 - 736*yp^5 + 
        476*yp^6 - 32*yp^7 + 13*yp^8)*H[-1, 1, 0, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (256*(19 - 24*yp + 676*yp^2 - 744*yp^3 + 
        4242*yp^4 - 744*yp^5 + 676*yp^6 - 24*yp^7 + 19*yp^8)*
       H[-1, 1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (1024*(3 + 4*yp + 100*yp^2 - 4*yp^3 + 818*yp^4 - 4*yp^5 + 100*yp^6 + 
        4*yp^7 + 3*yp^8)*H[-1, 1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 + 2*yp + 120*yp^2 - 130*yp^3 + 522*yp^4 - 130*yp^5 + 120*yp^6 + 
        2*yp^7 + 3*yp^8)*H[-1, 1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (1024*(3 + 4*yp + 100*yp^2 - 4*yp^3 + 818*yp^4 - 4*yp^5 + 100*yp^6 + 
        4*yp^7 + 3*yp^8)*H[-1, 1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (4096*yp*(1 - 12*yp + 86*yp^2 - 12*yp^3 + yp^4)*H[-1, 1, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^2) + (8192*yp*(2 + 9*yp + 78*yp^2 - 114*yp^3 + 
        78*yp^4 + 9*yp^5 + 2*yp^6)*H[0, -1, -1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 - 12*yp + 68*yp^2 - 372*yp^3 + 
        1138*yp^4 - 372*yp^5 + 68*yp^6 - 12*yp^7 + 3*yp^8)*
       H[0, -1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 - 4*yp + 104*yp^2 - 60*yp^3 + 682*yp^4 - 60*yp^5 + 104*yp^6 - 
        4*yp^7 + 3*yp^8)*H[0, -1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (1024*(3 - 12*yp + 68*yp^2 - 372*yp^3 + 1138*yp^4 - 372*yp^5 + 68*yp^6 - 
        12*yp^7 + 3*yp^8)*H[0, -1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (128*(35 - 56*yp + 1188*yp^2 - 1480*yp^3 + 9842*yp^4 - 1480*yp^5 + 
        1188*yp^6 - 56*yp^7 + 35*yp^8)*H[0, -1, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (256*(23 - 8*yp + 916*yp^2 + 8*yp^3 + 
        5290*yp^4 + 8*yp^5 + 916*yp^6 - 8*yp^7 + 23*yp^8)*H[0, -1, 0, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (2048*(3 - 4*yp + 104*yp^2 - 60*yp^3 + 
        682*yp^4 - 60*yp^5 + 104*yp^6 - 4*yp^7 + 3*yp^8)*H[0, -1, 1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (256*(23 - 8*yp + 916*yp^2 + 8*yp^3 + 
        5290*yp^4 + 8*yp^5 + 916*yp^6 - 8*yp^7 + 23*yp^8)*H[0, -1, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (512*(11 + 8*yp + 500*yp^2 + 248*yp^3 + 
        2562*yp^4 + 248*yp^5 + 500*yp^6 + 8*yp^7 + 11*yp^8)*
       H[0, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(11 - 40*yp + 356*yp^2 - 1496*yp^3 + 4386*yp^4 - 1496*yp^5 + 
        356*yp^6 - 40*yp^7 + 11*yp^8)*H[0, 0, -1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (128*(35 - 40*yp + 1188*yp^2 - 1496*yp^3 + 
        9842*yp^4 - 1496*yp^5 + 1188*yp^6 - 40*yp^7 + 35*yp^8)*
       H[0, 0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(1 + 26*yp^2 + yp^4)*(3 + 26*yp^2 + 3*yp^4)*H[0, 0, -1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (128*(35 - 40*yp + 1188*yp^2 - 1496*yp^3 + 
        9842*yp^4 - 1496*yp^5 + 1188*yp^6 - 40*yp^7 + 35*yp^8)*
       H[0, 0, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (128*(1 + 14*yp^2 + yp^4)*(35 + 698*yp^2 + 35*yp^4)*H[0, 0, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (128*(35 + 40*yp + 1188*yp^2 + 1496*yp^3 + 
        9842*yp^4 + 1496*yp^5 + 1188*yp^6 + 40*yp^7 + 35*yp^8)*
       H[0, 0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(1 + 26*yp^2 + yp^4)*(3 + 26*yp^2 + 3*yp^4)*H[0, 0, 1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (128*(35 + 40*yp + 1188*yp^2 + 1496*yp^3 + 
        9842*yp^4 + 1496*yp^5 + 1188*yp^6 + 40*yp^7 + 35*yp^8)*
       H[0, 0, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(11 + 40*yp + 356*yp^2 + 1496*yp^3 + 4386*yp^4 + 1496*yp^5 + 
        356*yp^6 + 40*yp^7 + 11*yp^8)*H[0, 0, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (512*(11 - 8*yp + 500*yp^2 - 248*yp^3 + 
        2562*yp^4 - 248*yp^5 + 500*yp^6 - 8*yp^7 + 11*yp^8)*
       H[0, 1, -1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (256*(23 + 8*yp + 916*yp^2 - 8*yp^3 + 5290*yp^4 - 8*yp^5 + 916*yp^6 + 
        8*yp^7 + 23*yp^8)*H[0, 1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(3 + 4*yp + 104*yp^2 + 60*yp^3 + 682*yp^4 + 60*yp^5 + 104*yp^6 + 
        4*yp^7 + 3*yp^8)*H[0, 1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (256*(23 + 8*yp + 916*yp^2 - 8*yp^3 + 5290*yp^4 - 8*yp^5 + 916*yp^6 + 
        8*yp^7 + 23*yp^8)*H[0, 1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (128*(35 + 56*yp + 1188*yp^2 + 1480*yp^3 + 9842*yp^4 + 1480*yp^5 + 
        1188*yp^6 + 56*yp^7 + 35*yp^8)*H[0, 1, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 12*yp + 68*yp^2 + 372*yp^3 + 
        1138*yp^4 + 372*yp^5 + 68*yp^6 + 12*yp^7 + 3*yp^8)*H[0, 1, 0, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (2048*(3 + 4*yp + 104*yp^2 + 60*yp^3 + 
        682*yp^4 + 60*yp^5 + 104*yp^6 + 4*yp^7 + 3*yp^8)*H[0, 1, 1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 12*yp + 68*yp^2 + 372*yp^3 + 
        1138*yp^4 + 372*yp^5 + 68*yp^6 + 12*yp^7 + 3*yp^8)*H[0, 1, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (8192*yp*(2 - 9*yp + 78*yp^2 + 114*yp^3 + 
        78*yp^4 - 9*yp^5 + 2*yp^6)*H[0, 1, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (4096*yp*(1 + 12*yp + 86*yp^2 + 12*yp^3 + 
        yp^4)*H[1, -1, -1, -1, yp])/((-1 + yp)^2*(1 + yp)^4) + 
     (1024*(3 - 4*yp + 100*yp^2 + 4*yp^3 + 818*yp^4 + 4*yp^5 + 100*yp^6 - 
        4*yp^7 + 3*yp^8)*H[1, -1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 - 2*yp + 120*yp^2 + 130*yp^3 + 522*yp^4 + 130*yp^5 + 120*yp^6 - 
        2*yp^7 + 3*yp^8)*H[1, -1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (1024*(3 - 4*yp + 100*yp^2 + 4*yp^3 + 818*yp^4 + 4*yp^5 + 100*yp^6 - 
        4*yp^7 + 3*yp^8)*H[1, -1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (256*(19 + 24*yp + 676*yp^2 + 744*yp^3 + 4242*yp^4 + 744*yp^5 + 
        676*yp^6 + 24*yp^7 + 19*yp^8)*H[1, -1, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (512*(13 + 32*yp + 476*yp^2 + 736*yp^3 + 
        2606*yp^4 + 736*yp^5 + 476*yp^6 + 32*yp^7 + 13*yp^8)*
       H[1, -1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(3 - 2*yp + 120*yp^2 + 130*yp^3 + 522*yp^4 + 130*yp^5 + 120*yp^6 - 
        2*yp^7 + 3*yp^8)*H[1, -1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (512*(13 + 32*yp + 476*yp^2 + 736*yp^3 + 2606*yp^4 + 736*yp^5 + 
        476*yp^6 + 32*yp^7 + 13*yp^8)*H[1, -1, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (1024*(7 + 36*yp + 236*yp^2 + 476*yp^3 + 
        1562*yp^4 + 476*yp^5 + 236*yp^6 + 36*yp^7 + 7*yp^8)*
       H[1, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (2048*(1 + 6*yp + 56*yp^2 - 6*yp^3 + 398*yp^4 - 6*yp^5 + 56*yp^6 + 
        6*yp^7 + yp^8)*H[1, 0, -1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (4096*(1 + 2*yp + 40*yp^2 + 46*yp^3 + 270*yp^4 + 46*yp^5 + 40*yp^6 + 
        2*yp^7 + yp^8)*H[1, 0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(3 + 2*yp + 104*yp^2 + 190*yp^3 + 682*yp^4 + 190*yp^5 + 104*yp^6 + 
        2*yp^7 + 3*yp^8)*H[1, 0, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (4096*(1 + 2*yp + 40*yp^2 + 46*yp^3 + 270*yp^4 + 46*yp^5 + 40*yp^6 + 
        2*yp^7 + yp^8)*H[1, 0, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (128*(35 + 104*yp + 1188*yp^2 + 2968*yp^3 + 9842*yp^4 + 2968*yp^5 + 
        1188*yp^6 + 104*yp^7 + 35*yp^8)*H[1, 0, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (256*(19 + 72*yp + 548*yp^2 + 2232*yp^3 + 
        5522*yp^4 + 2232*yp^5 + 548*yp^6 + 72*yp^7 + 19*yp^8)*
       H[1, 0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(3 + 2*yp + 104*yp^2 + 190*yp^3 + 682*yp^4 + 190*yp^5 + 104*yp^6 + 
        2*yp^7 + 3*yp^8)*H[1, 0, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
     (256*(19 + 72*yp + 548*yp^2 + 2232*yp^3 + 5522*yp^4 + 2232*yp^5 + 
        548*yp^6 + 72*yp^7 + 19*yp^8)*H[1, 0, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (512*(7 + 50*yp + 25*yp^2 + 1372*yp^3 + 
        25*yp^4 + 50*yp^5 + 7*yp^6)*H[1, 0, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^2) + (4096*(1 + 7*yp + 66*yp^2 + 57*yp^3 + 
        250*yp^4 + 57*yp^5 + 66*yp^6 + 7*yp^7 + yp^8)*H[1, 1, -1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) - (1024*(5 + 20*yp + 220*yp^2 + 364*yp^3 + 
        1342*yp^4 + 364*yp^5 + 220*yp^6 + 20*yp^7 + 5*yp^8)*
       H[1, 1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (2048*(1 - 2*yp + 26*yp^2 - 2*yp^3 + yp^4)*(3 + 12*yp + 34*yp^2 + 
        12*yp^3 + 3*yp^4)*H[1, 1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
     (1024*(5 + 20*yp + 220*yp^2 + 364*yp^3 + 1342*yp^4 + 364*yp^5 + 
        220*yp^6 + 20*yp^7 + 5*yp^8)*H[1, 1, 0, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (4096*(1 + 5*yp + 32*yp^2 + 139*yp^3 + 
        350*yp^4 + 139*yp^5 + 32*yp^6 + 5*yp^7 + yp^8)*H[1, 1, 0, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 14*yp + 5*yp^2 + 724*yp^3 + 
        5*yp^4 + 14*yp^5 + 3*yp^6)*H[1, 1, 0, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^2) - (2048*(1 - 2*yp + 26*yp^2 - 2*yp^3 + yp^4)*
       (3 + 12*yp + 34*yp^2 + 12*yp^3 + 3*yp^4)*H[1, 1, 1, -1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 14*yp + 5*yp^2 + 724*yp^3 + 
        5*yp^4 + 14*yp^5 + 3*yp^6)*H[1, 1, 1, 0, yp])/
      ((-1 + yp)^4*(1 + yp)^2) + (4096*yp*(7 - 26*yp + 249*yp^2 + 308*yp^3 + 
        249*yp^4 - 26*yp^5 + 7*yp^6)*H[1, 1, 1, 1, yp])/
      ((-1 + yp)^4*(1 + yp)^4) + (64*H[0, 0, -1, yp]*(-235 + (174*I)*Pi + 
        632*yp - (48*I)*Pi*yp - 5508*yp^2 + (6504*I)*Pi*yp^2 + 13960*yp^3 - 
        (3024*I)*Pi*yp^3 - 42274*yp^4 + (48084*I)*Pi*yp^4 + 13960*yp^5 - 
        (3024*I)*Pi*yp^5 - 5508*yp^6 + (6504*I)*Pi*yp^6 + 632*yp^7 - 
        (48*I)*Pi*yp^7 - 235*yp^8 + (174*I)*Pi*yp^8 - 420*Log[2] + 
        480*yp*Log[2] - 14256*yp^2*Log[2] + 17952*yp^3*Log[2] - 
        118104*yp^4*Log[2] + 17952*yp^5*Log[2] - 14256*yp^6*Log[2] + 
        480*yp^7*Log[2] - 420*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (64*H[0, -1, 0, yp]*(-235 + (168*I)*Pi + 632*yp - (192*I)*Pi*yp - 
        5508*yp^2 + (7008*I)*Pi*yp^2 + 13960*yp^3 - (2880*I)*Pi*yp^3 - 
        42274*yp^4 + (47088*I)*Pi*yp^4 + 13960*yp^5 - (2880*I)*Pi*yp^5 - 
        5508*yp^6 + (7008*I)*Pi*yp^6 + 632*yp^7 - (192*I)*Pi*yp^7 - 
        235*yp^8 + (168*I)*Pi*yp^8 - 420*Log[2] + 672*yp*Log[2] - 
        14256*yp^2*Log[2] + 17760*yp^3*Log[2] - 118104*yp^4*Log[2] + 
        17760*yp^5*Log[2] - 14256*yp^6*Log[2] + 672*yp^7*Log[2] - 
        420*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (64*H[-1, 0, 0, yp]*(-235 + (126*I)*Pi + 744*yp - (624*I)*Pi*yp - 
        5508*yp^2 + (5352*I)*Pi*yp^2 + 14872*yp^3 - (16272*I)*Pi*yp^3 - 
        42274*yp^4 + (41268*I)*Pi*yp^4 + 14872*yp^5 - (16272*I)*Pi*yp^5 - 
        5508*yp^6 + (5352*I)*Pi*yp^6 + 744*yp^7 - (624*I)*Pi*yp^7 - 
        235*yp^8 + (126*I)*Pi*yp^8 - 420*Log[2] + 1248*yp*Log[2] - 
        14256*yp^2*Log[2] + 35616*yp^3*Log[2] - 118104*yp^4*Log[2] + 
        35616*yp^5*Log[2] - 14256*yp^6*Log[2] + 1248*yp^7*Log[2] - 
        420*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (256*H[-1, -1, -1, yp]*(-49 + (54*I)*Pi + 164*yp - (168*I)*Pi*yp - 
        564*yp^2 + (1560*I)*Pi*yp^2 + 9308*yp^3 - (7512*I)*Pi*yp^3 - 
        15670*yp^4 + (18276*I)*Pi*yp^4 + 9308*yp^5 - (7512*I)*Pi*yp^5 - 
        564*yp^6 + (1560*I)*Pi*yp^6 + 164*yp^7 - (168*I)*Pi*yp^7 - 49*yp^8 + 
        (54*I)*Pi*yp^8 - 72*Log[2] + 480*yp*Log[2] - 864*yp^2*Log[2] + 
        17952*yp^3*Log[2] - 34992*yp^4*Log[2] + 17952*yp^5*Log[2] - 
        864*yp^6*Log[2] + 480*yp^7*Log[2] - 72*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (512*H[-1, -1, 1, yp]*
       (-32 + (15*I)*Pi + 262*yp - (180*I)*Pi*yp - 956*yp^2 + 
        (1164*I)*Pi*yp^2 + 2554*yp^3 - (2124*I)*Pi*yp^3 - 4680*yp^4 + 
        (5322*I)*Pi*yp^4 + 2554*yp^5 - (2124*I)*Pi*yp^5 - 956*yp^6 + 
        (1164*I)*Pi*yp^6 + 262*yp^7 - (180*I)*Pi*yp^7 - 32*yp^8 + 
        (15*I)*Pi*yp^8 - 60*Log[2] + 240*yp*Log[2] - 2640*yp^2*Log[2] + 
        4368*yp^3*Log[2] - 16104*yp^4*Log[2] + 4368*yp^5*Log[2] - 
        2640*yp^6*Log[2] + 240*yp^7*Log[2] - 60*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (1024*H[-1, 1, -1, yp]*
       (-16 + (15*I)*Pi + 131*yp - (30*I)*Pi*yp - 478*yp^2 + 
        (600*I)*Pi*yp^2 + 1277*yp^3 - (1122*I)*Pi*yp^3 - 2340*yp^4 + 
        (2610*I)*Pi*yp^4 + 1277*yp^5 - (1122*I)*Pi*yp^5 - 478*yp^6 + 
        (600*I)*Pi*yp^6 + 131*yp^7 - (30*I)*Pi*yp^7 - 16*yp^8 + 
        (15*I)*Pi*yp^8 - 39*Log[2] + 96*yp*Log[2] - 1428*yp^2*Log[2] + 
        2208*yp^3*Log[2] - 7818*yp^4*Log[2] + 2208*yp^5*Log[2] - 
        1428*yp^6*Log[2] + 96*yp^7*Log[2] - 39*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + (512*H[-1, 1, 1, yp]*
       (-29 - (9*I)*Pi - 234*yp + (12*I)*Pi*yp - 560*yp^2 - (468*I)*Pi*yp^2 - 
        2326*yp^3 - (12*I)*Pi*yp^3 - 3942*yp^4 + (954*I)*Pi*yp^4 - 
        2326*yp^5 - (12*I)*Pi*yp^5 - 560*yp^6 - (468*I)*Pi*yp^6 - 234*yp^7 + 
        (12*I)*Pi*yp^7 - 29*yp^8 - (9*I)*Pi*yp^8 - 36*Log[2] - 48*yp*Log[2] - 
        1200*yp^2*Log[2] + 48*yp^3*Log[2] - 9816*yp^4*Log[2] + 
        48*yp^5*Log[2] - 1200*yp^6*Log[2] - 48*yp^7*Log[2] - 36*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (512*H[1, -1, -1, yp]*
       (-29 + (9*I)*Pi + 234*yp - (12*I)*Pi*yp - 560*yp^2 + (372*I)*Pi*yp^2 + 
        2326*yp^3 + (1548*I)*Pi*yp^3 - 3942*yp^4 + (2310*I)*Pi*yp^4 + 
        2326*yp^5 + (1548*I)*Pi*yp^5 - 560*yp^6 + (372*I)*Pi*yp^6 + 
        234*yp^7 - (12*I)*Pi*yp^7 - 29*yp^8 + (9*I)*Pi*yp^8 - 36*Log[2] + 
        48*yp*Log[2] - 1200*yp^2*Log[2] - 48*yp^3*Log[2] - 9816*yp^4*Log[2] - 
        48*yp^5*Log[2] - 1200*yp^6*Log[2] + 48*yp^7*Log[2] - 36*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + (((512*I)/3)*H[1, 1, -1, yp]*
       (32*I + 21*Pi + (262*I)*yp + 132*Pi*yp + (956*I)*yp^2 + 900*Pi*yp^2 + 
        (2554*I)*yp^3 + 2940*Pi*yp^3 + (4680*I)*yp^4 + 7374*Pi*yp^4 + 
        (2554*I)*yp^5 + 2940*Pi*yp^5 + (956*I)*yp^6 + 900*Pi*yp^6 + 
        (262*I)*yp^7 + 132*Pi*yp^7 + (32*I)*yp^8 + 21*Pi*yp^8 + 
        (60*I)*Log[2] + (240*I)*yp*Log[2] + (2640*I)*yp^2*Log[2] + 
        (4368*I)*yp^3*Log[2] + (16104*I)*yp^4*Log[2] + (4368*I)*yp^5*Log[2] + 
        (2640*I)*yp^6*Log[2] + (240*I)*yp^7*Log[2] + (60*I)*yp^8*Log[2]))/
      ((-1 + yp)^4*(1 + yp)^4) - (((256*I)/3)*H[1, 1, 1, yp]*
       (49*I + 18*Pi + (164*I)*yp + 264*Pi*yp + (564*I)*yp^2 - 120*Pi*yp^2 + 
        (9308*I)*yp^3 + 10488*Pi*yp^3 + (15670*I)*yp^4 + 15564*Pi*yp^4 + 
        (9308*I)*yp^5 + 10488*Pi*yp^5 + (564*I)*yp^6 - 120*Pi*yp^6 + 
        (164*I)*yp^7 + 264*Pi*yp^7 + (49*I)*yp^8 + 18*Pi*yp^8 + 
        (72*I)*Log[2] + (480*I)*yp*Log[2] + (864*I)*yp^2*Log[2] + 
        (17952*I)*yp^3*Log[2] + (34992*I)*yp^4*Log[2] + 
        (17952*I)*yp^5*Log[2] + (864*I)*yp^6*Log[2] + (480*I)*yp^7*Log[2] + 
        (72*I)*yp^8*Log[2]))/((-1 + yp)^4*(1 + yp)^4) + 
     (((512*I)/3)*H[1, -1, 1, yp]*(32*I + 33*Pi + (262*I)*yp + 180*Pi*yp + 
        (956*I)*yp^2 + 1188*Pi*yp^2 + (2554*I)*yp^3 + 2892*Pi*yp^3 + 
        (4680*I)*yp^4 + 6774*Pi*yp^4 + (2554*I)*yp^5 + 2892*Pi*yp^5 + 
        (956*I)*yp^6 + 1188*Pi*yp^6 + (262*I)*yp^7 + 180*Pi*yp^7 + 
        (32*I)*yp^8 + 33*Pi*yp^8 + (78*I)*Log[2] + (192*I)*yp*Log[2] + 
        (2856*I)*yp^2*Log[2] + (4416*I)*yp^3*Log[2] + (15636*I)*yp^4*Log[2] + 
        (4416*I)*yp^5*Log[2] + (2856*I)*yp^6*Log[2] + (192*I)*yp^7*Log[2] + 
        (78*I)*yp^8*Log[2]))/((-1 + yp)^4*(1 + yp)^4) - 
     (((64*I)/3)*H[0, 0, 1, yp]*(235*I + 96*Pi + (632*I)*yp + 288*Pi*yp + 
        (5508*I)*yp^2 + 3648*Pi*yp^2 + (13960*I)*yp^3 + 12000*Pi*yp^3 + 
        (42274*I)*yp^4 + 41664*Pi*yp^4 + (13960*I)*yp^5 + 12000*Pi*yp^5 + 
        (5508*I)*yp^6 + 3648*Pi*yp^6 + (632*I)*yp^7 + 288*Pi*yp^7 + 
        (235*I)*yp^8 + 96*Pi*yp^8 + (420*I)*Log[2] + (480*I)*yp*Log[2] + 
        (14256*I)*yp^2*Log[2] + (17952*I)*yp^3*Log[2] + 
        (118104*I)*yp^4*Log[2] + (17952*I)*yp^5*Log[2] + 
        (14256*I)*yp^6*Log[2] + (480*I)*yp^7*Log[2] + (420*I)*yp^8*Log[2]))/
      ((-1 + yp)^4*(1 + yp)^4) - (((64*I)/3)*H[0, 1, 0, yp]*
       (235*I + 102*Pi + (632*I)*yp + 432*Pi*yp + (5508*I)*yp^2 + 
        3144*Pi*yp^2 + (13960*I)*yp^3 + 11856*Pi*yp^3 + (42274*I)*yp^4 + 
        42660*Pi*yp^4 + (13960*I)*yp^5 + 11856*Pi*yp^5 + (5508*I)*yp^6 + 
        3144*Pi*yp^6 + (632*I)*yp^7 + 432*Pi*yp^7 + (235*I)*yp^8 + 
        102*Pi*yp^8 + (420*I)*Log[2] + (672*I)*yp*Log[2] + 
        (14256*I)*yp^2*Log[2] + (17760*I)*yp^3*Log[2] + 
        (118104*I)*yp^4*Log[2] + (17760*I)*yp^5*Log[2] + 
        (14256*I)*yp^6*Log[2] + (672*I)*yp^7*Log[2] + (420*I)*yp^8*Log[2]))/
      ((-1 + yp)^4*(1 + yp)^4) - (((64*I)/3)*H[1, 0, 0, yp]*
       (235*I + 144*Pi + (744*I)*yp + 864*Pi*yp + (5508*I)*yp^2 + 
        4800*Pi*yp^2 + (14872*I)*yp^3 + 25248*Pi*yp^3 + (42274*I)*yp^4 + 
        48480*Pi*yp^4 + (14872*I)*yp^5 + 25248*Pi*yp^5 + (5508*I)*yp^6 + 
        4800*Pi*yp^6 + (744*I)*yp^7 + 864*Pi*yp^7 + (235*I)*yp^8 + 
        144*Pi*yp^8 + (420*I)*Log[2] + (1248*I)*yp*Log[2] + 
        (14256*I)*yp^2*Log[2] + (35616*I)*yp^3*Log[2] + 
        (118104*I)*yp^4*Log[2] + (35616*I)*yp^5*Log[2] + 
        (14256*I)*yp^6*Log[2] + (1248*I)*yp^7*Log[2] + (420*I)*yp^8*Log[2]))/
      ((-1 + yp)^4*(1 + yp)^4) - (512*H[0, -1, 1, yp]*
       (32 - (24*I)*Pi + 956*yp^2 - (1176*I)*Pi*yp^2 - (384*I)*Pi*yp^3 + 
        4680*yp^4 - (6048*I)*Pi*yp^4 - (384*I)*Pi*yp^5 + 956*yp^6 - 
        (1176*I)*Pi*yp^6 + 32*yp^8 - (24*I)*Pi*yp^8 + 69*Log[2] - 
        24*yp*Log[2] + 2748*yp^2*Log[2] + 24*yp^3*Log[2] + 
        15870*yp^4*Log[2] + 24*yp^5*Log[2] + 2748*yp^6*Log[2] - 
        24*yp^7*Log[2] + 69*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
     (256*H[-1, 0, 1, yp]*(61 - (6*I)*Pi - 28*yp + (168*I)*Pi*yp + 
        1516*yp^2 - (696*I)*Pi*yp^2 - 228*yp^3 + (2136*I)*Pi*yp^3 + 
        8622*yp^4 - (6276*I)*Pi*yp^4 - 228*yp^5 + (2136*I)*Pi*yp^5 + 
        1516*yp^6 - (696*I)*Pi*yp^6 - 28*yp^7 + (168*I)*Pi*yp^7 + 61*yp^8 - 
        (6*I)*Pi*yp^8 + 96*Log[2] - 192*yp*Log[2] + 3840*yp^2*Log[2] - 
        4416*yp^3*Log[2] + 25920*yp^4*Log[2] - 4416*yp^5*Log[2] + 
        3840*yp^6*Log[2] - 192*yp^7*Log[2] + 96*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (256*H[1, 0, -1, yp]*
       (61 - (30*I)*Pi + 28*yp - (120*I)*Pi*yp + 1516*yp^2 - 
        (1272*I)*Pi*yp^2 + 228*yp^3 - (4488*I)*Pi*yp^3 + 8622*yp^4 - 
        (9684*I)*Pi*yp^4 + 228*yp^5 - (4488*I)*Pi*yp^5 + 1516*yp^6 - 
        (1272*I)*Pi*yp^6 + 28*yp^7 - (120*I)*Pi*yp^7 + 61*yp^8 - 
        (30*I)*Pi*yp^8 + 96*Log[2] + 192*yp*Log[2] + 3840*yp^2*Log[2] + 
        4416*yp^3*Log[2] + 25920*yp^4*Log[2] + 4416*yp^5*Log[2] + 
        3840*yp^6*Log[2] + 192*yp^7*Log[2] + 96*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (256*H[-1, 1, 0, yp]*
       (61 - (21*I)*Pi - 28*yp + (48*I)*Pi*yp + 1516*yp^2 - (732*I)*Pi*yp^2 - 
        228*yp^3 + (2256*I)*Pi*yp^3 + 8622*yp^4 - (6174*I)*Pi*yp^4 - 
        228*yp^5 + (2256*I)*Pi*yp^5 + 1516*yp^6 - (732*I)*Pi*yp^6 - 28*yp^7 + 
        (48*I)*Pi*yp^7 + 61*yp^8 - (21*I)*Pi*yp^8 + 114*Log[2] - 
        144*yp*Log[2] + 4056*yp^2*Log[2] - 4464*yp^3*Log[2] + 
        25452*yp^4*Log[2] - 4464*yp^5*Log[2] + 4056*yp^6*Log[2] - 
        144*yp^7*Log[2] + 114*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
     (256*H[1, -1, 0, yp]*(61 - (42*I)*Pi + 28*yp - (168*I)*Pi*yp + 
        1516*yp^2 - (1560*I)*Pi*yp^2 + 228*yp^3 - (4440*I)*Pi*yp^3 + 
        8622*yp^4 - (9084*I)*Pi*yp^4 + 228*yp^5 - (4440*I)*Pi*yp^5 + 
        1516*yp^6 - (1560*I)*Pi*yp^6 + 28*yp^7 - (168*I)*Pi*yp^7 + 61*yp^8 - 
        (42*I)*Pi*yp^8 + 114*Log[2] + 144*yp*Log[2] + 4056*yp^2*Log[2] + 
        4464*yp^3*Log[2] + 25452*yp^4*Log[2] + 4464*yp^5*Log[2] + 
        4056*yp^6*Log[2] + 144*yp^7*Log[2] + 114*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) - (256*H[0, 1, -1, yp]*
       (64 - (51*I)*Pi - (72*I)*Pi*yp + 1912*yp^2 - (2100*I)*Pi*yp^2 - 
        (696*I)*Pi*yp^3 + 9360*yp^4 - (12594*I)*Pi*yp^4 - (696*I)*Pi*yp^5 + 
        1912*yp^6 - (2100*I)*Pi*yp^6 - (72*I)*Pi*yp^7 + 64*yp^8 - 
        (51*I)*Pi*yp^8 + 138*Log[2] + 48*yp*Log[2] + 5496*yp^2*Log[2] - 
        48*yp^3*Log[2] + 31740*yp^4*Log[2] - 48*yp^5*Log[2] + 
        5496*yp^6*Log[2] + 48*yp^7*Log[2] + 138*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + (128*H[0, -1, -1, yp]*
       (107 - (72*I)*Pi - 632*yp + (192*I)*Pi*yp + 1684*yp^2 - 
        (2304*I)*Pi*yp^2 - 13960*yp^3 + (4416*I)*Pi*yp^3 + 23554*yp^4 - 
        (22896*I)*Pi*yp^4 - 13960*yp^5 + (4416*I)*Pi*yp^5 + 1684*yp^6 - 
        (2304*I)*Pi*yp^6 - 632*yp^7 + (192*I)*Pi*yp^7 + 107*yp^8 - 
        (72*I)*Pi*yp^8 + 144*Log[2] - 576*yp*Log[2] + 3264*yp^2*Log[2] - 
        17856*yp^3*Log[2] + 54624*yp^4*Log[2] - 17856*yp^5*Log[2] + 
        3264*yp^6*Log[2] - 576*yp^7*Log[2] + 144*yp^8*Log[2]))/
      (3*(-1 + yp)^4*(1 + yp)^4) + (128*H[0, 1, 1, yp]*
       (107 + 632*yp - (288*I)*Pi*yp + 1684*yp^2 + (1056*I)*Pi*yp^2 + 
        13960*yp^3 - (10464*I)*Pi*yp^3 + 23554*yp^4 - (17472*I)*Pi*yp^4 + 
        13960*yp^5 - (10464*I)*Pi*yp^5 + 1684*yp^6 + (1056*I)*Pi*yp^6 + 
        632*yp^7 - (288*I)*Pi*yp^7 + 107*yp^8 + 144*Log[2] + 576*yp*Log[2] + 
        3264*yp^2*Log[2] + 17856*yp^3*Log[2] + 54624*yp^4*Log[2] + 
        17856*yp^5*Log[2] + 3264*yp^6*Log[2] + 576*yp^7*Log[2] + 
        144*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (128*H[-1, -1, 0, yp]*(113 - (84*I)*Pi - 688*yp + (528*I)*Pi*yp + 
        2476*yp^2 - (3888*I)*Pi*yp^2 - 14416*yp^3 + (11760*I)*Pi*yp^3 + 
        25030*yp^4 - (28920*I)*Pi*yp^4 - 14416*yp^5 + (11760*I)*Pi*yp^5 + 
        2476*yp^6 - (3888*I)*Pi*yp^6 - 688*yp^7 + (528*I)*Pi*yp^7 + 
        113*yp^8 - (84*I)*Pi*yp^8 + 192*Log[2] - 960*yp*Log[2] + 
        6144*yp^2*Log[2] - 26688*yp^3*Log[2] + 67200*yp^4*Log[2] - 
        26688*yp^5*Log[2] + 6144*yp^6*Log[2] - 960*yp^7*Log[2] + 
        192*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (128*H[1, 1, 0, yp]*(113 - (60*I)*Pi + 688*yp - (528*I)*Pi*yp + 
        2476*yp^2 - (1680*I)*Pi*yp^2 + 14416*yp^3 - (16368*I)*Pi*yp^3 + 
        25030*yp^4 - (30312*I)*Pi*yp^4 + 14416*yp^5 - (16368*I)*Pi*yp^5 + 
        2476*yp^6 - (1680*I)*Pi*yp^6 + 688*yp^7 - (528*I)*Pi*yp^7 + 
        113*yp^8 - (60*I)*Pi*yp^8 + 192*Log[2] + 960*yp*Log[2] + 
        6144*yp^2*Log[2] + 26688*yp^3*Log[2] + 67200*yp^4*Log[2] + 
        26688*yp^5*Log[2] + 6144*yp^6*Log[2] + 960*yp^7*Log[2] + 
        192*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (128*H[-1, 0, -1, yp]*(113 - (114*I)*Pi - 688*yp + (288*I)*Pi*yp + 
        2476*yp^2 - (3960*I)*Pi*yp^2 - 14416*yp^3 + (12000*I)*Pi*yp^3 + 
        25030*yp^4 - (28716*I)*Pi*yp^4 - 14416*yp^5 + (12000*I)*Pi*yp^5 + 
        2476*yp^6 - (3960*I)*Pi*yp^6 - 688*yp^7 + (288*I)*Pi*yp^7 + 
        113*yp^8 - (114*I)*Pi*yp^8 + 228*Log[2] - 864*yp*Log[2] + 
        6576*yp^2*Log[2] - 26784*yp^3*Log[2] + 66264*yp^4*Log[2] - 
        26784*yp^5*Log[2] + 6576*yp^6*Log[2] - 864*yp^7*Log[2] + 
        228*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (128*H[1, 0, 1, yp]*(113 - (84*I)*Pi + 688*yp - (624*I)*Pi*yp + 
        2476*yp^2 - (2256*I)*Pi*yp^2 + 14416*yp^3 - (16272*I)*Pi*yp^3 + 
        25030*yp^4 - (29112*I)*Pi*yp^4 + 14416*yp^5 - (16272*I)*Pi*yp^5 + 
        2476*yp^6 - (2256*I)*Pi*yp^6 + 688*yp^7 - (624*I)*Pi*yp^7 + 
        113*yp^8 - (84*I)*Pi*yp^8 + 228*Log[2] + 864*yp*Log[2] + 
        6576*yp^2*Log[2] + 26784*yp^3*Log[2] + 66264*yp^4*Log[2] + 
        26784*yp^5*Log[2] + 6576*yp^6*Log[2] + 864*yp^7*Log[2] + 
        228*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
     (64*H[0, 0, 0, yp]*(235 - (135*I)*Pi - (120*I)*Pi*yp + 5508*yp^2 - 
        (5076*I)*Pi*yp^2 - (4488*I)*Pi*yp^3 + 42274*yp^4 - 
        (44874*I)*Pi*yp^4 - (4488*I)*Pi*yp^5 + 5508*yp^6 - (5076*I)*Pi*yp^6 - 
        (120*I)*Pi*yp^7 + 235*yp^8 - (135*I)*Pi*yp^8 + 420*Log[2] + 
        14256*yp^2*Log[2] + 118104*yp^4*Log[2] + 14256*yp^6*Log[2] + 
        420*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
     (32*H[0, 0, yp]*(-1290 + (1053*I)*Pi + 279*Pi^2 + (1896*I)*Pi*yp + 
        504*Pi^2*yp - 27064*yp^2 + (22044*I)*Pi*yp^2 + 11028*Pi^2*yp^2 + 
        (41880*I)*Pi*yp^3 + 22536*Pi^2*yp^3 - 179324*yp^4 + 
        (182670*I)*Pi*yp^4 + 100266*Pi^2*yp^4 + (41880*I)*Pi*yp^5 + 
        22536*Pi^2*yp^5 - 27064*yp^6 + (22044*I)*Pi*yp^6 + 11028*Pi^2*yp^6 + 
        (1896*I)*Pi*yp^7 + 504*Pi^2*yp^7 - 1290*yp^8 + (1053*I)*Pi*yp^8 + 
        279*Pi^2*yp^8 - 2820*Log[2] + (1620*I)*Pi*Log[2] + 
        (1440*I)*Pi*yp*Log[2] - 66096*yp^2*Log[2] + (60912*I)*Pi*yp^2*
         Log[2] + (53856*I)*Pi*yp^3*Log[2] - 507288*yp^4*Log[2] + 
        (538488*I)*Pi*yp^4*Log[2] + (53856*I)*Pi*yp^5*Log[2] - 
        66096*yp^6*Log[2] + (60912*I)*Pi*yp^6*Log[2] + 
        (1440*I)*Pi*yp^7*Log[2] - 2820*yp^8*Log[2] + (1620*I)*Pi*yp^8*
         Log[2] - 2520*Log[2]^2 - 85536*yp^2*Log[2]^2 - 
        708624*yp^4*Log[2]^2 - 85536*yp^6*Log[2]^2 - 2520*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) - 
     (64*H[1, 0, yp]*(-645 + (513*I)*Pi + 234*Pi^2 - 2144*yp + 
        (2784*I)*Pi*yp + 1344*Pi^2*yp - 13532*yp^2 + (10188*I)*Pi*yp^2 + 
        7224*Pi^2*yp^2 - 32800*yp^3 + (62496*I)*Pi*yp^3 + 42432*Pi^2*yp^3 - 
        89662*yp^4 + (103014*I)*Pi*yp^4 + 69564*Pi^2*yp^4 - 32800*yp^5 + 
        (62496*I)*Pi*yp^5 + 42432*Pi^2*yp^5 - 13532*yp^6 + 
        (10188*I)*Pi*yp^6 + 7224*Pi^2*yp^6 - 2144*yp^7 + (2784*I)*Pi*yp^7 + 
        1344*Pi^2*yp^7 - 645*yp^8 + (513*I)*Pi*yp^8 + 234*Pi^2*yp^8 - 
        1410*Log[2] + (864*I)*Pi*Log[2] - 4464*yp*Log[2] + 
        (5184*I)*Pi*yp*Log[2] - 33048*yp^2*Log[2] + (28800*I)*Pi*yp^2*
         Log[2] - 89232*yp^3*Log[2] + (151488*I)*Pi*yp^3*Log[2] - 
        253644*yp^4*Log[2] + (290880*I)*Pi*yp^4*Log[2] - 89232*yp^5*Log[2] + 
        (151488*I)*Pi*yp^5*Log[2] - 33048*yp^6*Log[2] + 
        (28800*I)*Pi*yp^6*Log[2] - 4464*yp^7*Log[2] + (5184*I)*Pi*yp^7*
         Log[2] - 1410*yp^8*Log[2] + (864*I)*Pi*yp^8*Log[2] - 1260*Log[2]^2 - 
        3744*yp*Log[2]^2 - 42768*yp^2*Log[2]^2 - 106848*yp^3*Log[2]^2 - 
        354312*yp^4*Log[2]^2 - 106848*yp^5*Log[2]^2 - 42768*yp^6*Log[2]^2 - 
        3744*yp^7*Log[2]^2 - 1260*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) - 
     (64*H[0, 1, yp]*(-645 + (495*I)*Pi + 45*Pi^2 - 2144*yp + 
        (2280*I)*Pi*yp + 456*Pi^2*yp - 13532*yp^2 + (7812*I)*Pi*yp^2 - 
        228*Pi^2*yp^2 - 32800*yp^3 + (58392*I)*Pi*yp^3 + 16440*Pi^2*yp^3 - 
        89662*yp^4 + (98586*I)*Pi*yp^4 + 43374*Pi^2*yp^4 - 32800*yp^5 + 
        (58392*I)*Pi*yp^5 + 16440*Pi^2*yp^5 - 13532*yp^6 + (7812*I)*Pi*yp^6 - 
        228*Pi^2*yp^6 - 2144*yp^7 + (2280*I)*Pi*yp^7 + 456*Pi^2*yp^7 - 
        645*yp^8 + (495*I)*Pi*yp^8 + 45*Pi^2*yp^8 - 1410*Log[2] + 
        (612*I)*Pi*Log[2] - 3792*yp*Log[2] + (2592*I)*Pi*yp*Log[2] - 
        33048*yp^2*Log[2] + (18864*I)*Pi*yp^2*Log[2] - 83760*yp^3*Log[2] + 
        (71136*I)*Pi*yp^3*Log[2] - 253644*yp^4*Log[2] + 
        (255960*I)*Pi*yp^4*Log[2] - 83760*yp^5*Log[2] + 
        (71136*I)*Pi*yp^5*Log[2] - 33048*yp^6*Log[2] + 
        (18864*I)*Pi*yp^6*Log[2] - 3792*yp^7*Log[2] + (2592*I)*Pi*yp^7*
         Log[2] - 1410*yp^8*Log[2] + (612*I)*Pi*yp^8*Log[2] - 1260*Log[2]^2 - 
        2016*yp*Log[2]^2 - 42768*yp^2*Log[2]^2 - 53280*yp^3*Log[2]^2 - 
        354312*yp^4*Log[2]^2 - 53280*yp^5*Log[2]^2 - 42768*yp^6*Log[2]^2 - 
        2016*yp^7*Log[2]^2 - 1260*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     (64*H[0, -1, yp]*(-645 + (558*I)*Pi + 234*Pi^2 + 2144*yp - 
        (384*I)*Pi*yp + 48*Pi^2*yp - 13532*yp^2 + (14232*I)*Pi*yp^2 + 
        11256*Pi^2*yp^2 + 32800*yp^3 - (16512*I)*Pi*yp^3 + 6096*Pi^2*yp^3 - 
        89662*yp^4 + (84084*I)*Pi*yp^4 + 56892*Pi^2*yp^4 + 32800*yp^5 - 
        (16512*I)*Pi*yp^5 + 6096*Pi^2*yp^5 - 13532*yp^6 + (14232*I)*Pi*yp^6 + 
        11256*Pi^2*yp^6 + 2144*yp^7 - (384*I)*Pi*yp^7 + 48*Pi^2*yp^7 - 
        645*yp^8 + (558*I)*Pi*yp^8 + 234*Pi^2*yp^8 - 1410*Log[2] + 
        (1008*I)*Pi*Log[2] + 3792*yp*Log[2] - (1152*I)*Pi*yp*Log[2] - 
        33048*yp^2*Log[2] + (42048*I)*Pi*yp^2*Log[2] + 83760*yp^3*Log[2] - 
        (17280*I)*Pi*yp^3*Log[2] - 253644*yp^4*Log[2] + 
        (282528*I)*Pi*yp^4*Log[2] + 83760*yp^5*Log[2] - 
        (17280*I)*Pi*yp^5*Log[2] - 33048*yp^6*Log[2] + 
        (42048*I)*Pi*yp^6*Log[2] + 3792*yp^7*Log[2] - (1152*I)*Pi*yp^7*
         Log[2] - 1410*yp^8*Log[2] + (1008*I)*Pi*yp^8*Log[2] - 
        1260*Log[2]^2 + 2016*yp*Log[2]^2 - 42768*yp^2*Log[2]^2 + 
        53280*yp^3*Log[2]^2 - 354312*yp^4*Log[2]^2 + 53280*yp^5*Log[2]^2 - 
        42768*yp^6*Log[2]^2 + 2016*yp^7*Log[2]^2 - 1260*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     (64*H[-1, 0, yp]*(-645 + (540*I)*Pi + 45*Pi^2 + 2144*yp - 
        (888*I)*Pi*yp - 840*Pi^2*yp - 13532*yp^2 + (11856*I)*Pi*yp^2 + 
        3804*Pi^2*yp^2 + 32800*yp^3 - (20616*I)*Pi*yp^3 - 19896*Pi^2*yp^3 - 
        89662*yp^4 + (79656*I)*Pi*yp^4 + 30702*Pi^2*yp^4 + 32800*yp^5 - 
        (20616*I)*Pi*yp^5 - 19896*Pi^2*yp^5 - 13532*yp^6 + 
        (11856*I)*Pi*yp^6 + 3804*Pi^2*yp^6 + 2144*yp^7 - (888*I)*Pi*yp^7 - 
        840*Pi^2*yp^7 - 645*yp^8 + (540*I)*Pi*yp^8 + 45*Pi^2*yp^8 - 
        1410*Log[2] + (756*I)*Pi*Log[2] + 4464*yp*Log[2] - 
        (3744*I)*Pi*yp*Log[2] - 33048*yp^2*Log[2] + (32112*I)*Pi*yp^2*
         Log[2] + 89232*yp^3*Log[2] - (97632*I)*Pi*yp^3*Log[2] - 
        253644*yp^4*Log[2] + (247608*I)*Pi*yp^4*Log[2] + 89232*yp^5*Log[2] - 
        (97632*I)*Pi*yp^5*Log[2] - 33048*yp^6*Log[2] + 
        (32112*I)*Pi*yp^6*Log[2] + 4464*yp^7*Log[2] - (3744*I)*Pi*yp^7*
         Log[2] - 1410*yp^8*Log[2] + (756*I)*Pi*yp^8*Log[2] - 1260*Log[2]^2 + 
        3744*yp*Log[2]^2 - 42768*yp^2*Log[2]^2 + 106848*yp^3*Log[2]^2 - 
        354312*yp^4*Log[2]^2 + 106848*yp^5*Log[2]^2 - 42768*yp^6*Log[2]^2 + 
        3744*yp^7*Log[2]^2 - 1260*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     (128*H[1, -1, yp]*(-404 + (234*I)*Pi + 117*Pi^2 + (1740*I)*Pi*yp + 
        840*Pi^2*yp - 8336*yp^2 + (4752*I)*Pi*yp^2 + 4380*Pi^2*yp^2 + 
        (16692*I)*Pi*yp^3 + 18360*Pi^2*yp^3 - 39864*yp^4 + 
        (26892*I)*Pi*yp^4 + 20190*Pi^2*yp^4 + (16692*I)*Pi*yp^5 + 
        18360*Pi^2*yp^5 - 8336*yp^6 + (4752*I)*Pi*yp^6 + 4380*Pi^2*yp^6 + 
        (1740*I)*Pi*yp^7 + 840*Pi^2*yp^7 - 404*yp^8 + (234*I)*Pi*yp^8 + 
        117*Pi^2*yp^8 - 732*Log[2] + (504*I)*Pi*Log[2] - 336*yp*Log[2] + 
        (2016*I)*Pi*yp*Log[2] - 18192*yp^2*Log[2] + (18720*I)*Pi*yp^2*
         Log[2] - 2736*yp^3*Log[2] + (53280*I)*Pi*yp^3*Log[2] - 
        103464*yp^4*Log[2] + (109008*I)*Pi*yp^4*Log[2] - 2736*yp^5*Log[2] + 
        (53280*I)*Pi*yp^5*Log[2] - 18192*yp^6*Log[2] + 
        (18720*I)*Pi*yp^6*Log[2] - 336*yp^7*Log[2] + (2016*I)*Pi*yp^7*
         Log[2] - 732*yp^8*Log[2] + (504*I)*Pi*yp^8*Log[2] - 684*Log[2]^2 - 
        864*yp*Log[2]^2 - 24336*yp^2*Log[2]^2 - 26784*yp^3*Log[2]^2 - 
        152712*yp^4*Log[2]^2 - 26784*yp^5*Log[2]^2 - 24336*yp^6*Log[2]^2 - 
        864*yp^7*Log[2]^2 - 684*yp^8*Log[2]^2))/(9*(-1 + yp)^4*(1 + yp)^4) - 
     (128*H[1, 1, yp]*(-241 + (279*I)*Pi + 117*Pi^2 - 2144*yp + 
        (1044*I)*Pi*yp + 504*Pi^2*yp - 5196*yp^2 + (5436*I)*Pi*yp^2 + 
        2844*Pi^2*yp^2 - 32800*yp^3 + (45804*I)*Pi*yp^3 + 24072*Pi^2*yp^3 - 
        49798*yp^4 + (76122*I)*Pi*yp^4 + 49374*Pi^2*yp^4 - 32800*yp^5 + 
        (45804*I)*Pi*yp^5 + 24072*Pi^2*yp^5 - 5196*yp^6 + (5436*I)*Pi*yp^6 + 
        2844*Pi^2*yp^6 - 2144*yp^7 + (1044*I)*Pi*yp^7 + 504*Pi^2*yp^7 - 
        241*yp^8 + (279*I)*Pi*yp^8 + 117*Pi^2*yp^8 - 678*Log[2] + 
        (360*I)*Pi*Log[2] - 4128*yp*Log[2] + (3168*I)*Pi*yp*Log[2] - 
        14856*yp^2*Log[2] + (10080*I)*Pi*yp^2*Log[2] - 86496*yp^3*Log[2] + 
        (98208*I)*Pi*yp^3*Log[2] - 150180*yp^4*Log[2] + 
        (181872*I)*Pi*yp^4*Log[2] - 86496*yp^5*Log[2] + 
        (98208*I)*Pi*yp^5*Log[2] - 14856*yp^6*Log[2] + 
        (10080*I)*Pi*yp^6*Log[2] - 4128*yp^7*Log[2] + (3168*I)*Pi*yp^7*
         Log[2] - 678*yp^8*Log[2] + (360*I)*Pi*yp^8*Log[2] - 576*Log[2]^2 - 
        2880*yp*Log[2]^2 - 18432*yp^2*Log[2]^2 - 80064*yp^3*Log[2]^2 - 
        201600*yp^4*Log[2]^2 - 80064*yp^5*Log[2]^2 - 18432*yp^6*Log[2]^2 - 
        2880*yp^7*Log[2]^2 - 576*yp^8*Log[2]^2))/(9*(-1 + yp)^4*(1 + yp)^4) - 
     (128*H[-1, -1, yp]*(-241 + (324*I)*Pi + 117*Pi^2 + 2144*yp - 
        (2124*I)*Pi*yp - 792*Pi^2*yp - 5196*yp^2 + (9480*I)*Pi*yp^2 + 
        6876*Pi^2*yp^2 + 32800*yp^3 - (33204*I)*Pi*yp^3 - 12264*Pi^2*yp^3 - 
        49798*yp^4 + (57192*I)*Pi*yp^4 + 36702*Pi^2*yp^4 + 32800*yp^5 - 
        (33204*I)*Pi*yp^5 - 12264*Pi^2*yp^5 - 5196*yp^6 + (9480*I)*Pi*yp^6 + 
        6876*Pi^2*yp^6 + 2144*yp^7 - (2124*I)*Pi*yp^7 - 792*Pi^2*yp^7 - 
        241*yp^8 + (324*I)*Pi*yp^8 + 117*Pi^2*yp^8 - 678*Log[2] + 
        (504*I)*Pi*Log[2] + 4128*yp*Log[2] - (3168*I)*Pi*yp*Log[2] - 
        14856*yp^2*Log[2] + (23328*I)*Pi*yp^2*Log[2] + 86496*yp^3*Log[2] - 
        (70560*I)*Pi*yp^3*Log[2] - 150180*yp^4*Log[2] + 
        (173520*I)*Pi*yp^4*Log[2] + 86496*yp^5*Log[2] - 
        (70560*I)*Pi*yp^5*Log[2] - 14856*yp^6*Log[2] + 
        (23328*I)*Pi*yp^6*Log[2] + 4128*yp^7*Log[2] - (3168*I)*Pi*yp^7*
         Log[2] - 678*yp^8*Log[2] + (504*I)*Pi*yp^8*Log[2] - 576*Log[2]^2 + 
        2880*yp*Log[2]^2 - 18432*yp^2*Log[2]^2 + 80064*yp^3*Log[2]^2 - 
        201600*yp^4*Log[2]^2 + 80064*yp^5*Log[2]^2 - 18432*yp^6*Log[2]^2 + 
        2880*yp^7*Log[2]^2 - 576*yp^8*Log[2]^2))/(9*(-1 + yp)^4*(1 + yp)^4) - 
     (512*H[-1, 1, yp]*(101 - (54*I)*Pi + 18*Pi^2 - (309*I)*Pi*yp + 
        12*Pi^2*yp + 2084*yp^2 - (594*I)*Pi*yp^2 + 768*Pi^2*yp^2 - 
        (3147*I)*Pi*yp^3 + 1908*Pi^2*yp^3 + 9966*yp^4 - (5616*I)*Pi*yp^4 + 
        1500*Pi^2*yp^4 - (3147*I)*Pi*yp^5 + 1908*Pi^2*yp^5 + 2084*yp^6 - 
        (594*I)*Pi*yp^6 + 768*Pi^2*yp^6 - (309*I)*Pi*yp^7 + 12*Pi^2*yp^7 + 
        101*yp^8 - (54*I)*Pi*yp^8 + 18*Pi^2*yp^8 + 183*Log[2] - 
        (63*I)*Pi*Log[2] - 84*yp*Log[2] + (144*I)*Pi*yp*Log[2] + 
        4548*yp^2*Log[2] - (2196*I)*Pi*yp^2*Log[2] - 684*yp^3*Log[2] + 
        (6768*I)*Pi*yp^3*Log[2] + 25866*yp^4*Log[2] - (18522*I)*Pi*yp^4*
         Log[2] - 684*yp^5*Log[2] + (6768*I)*Pi*yp^5*Log[2] + 
        4548*yp^6*Log[2] - (2196*I)*Pi*yp^6*Log[2] - 84*yp^7*Log[2] + 
        (144*I)*Pi*yp^7*Log[2] + 183*yp^8*Log[2] - (63*I)*Pi*yp^8*Log[2] + 
        171*Log[2]^2 - 216*yp*Log[2]^2 + 6084*yp^2*Log[2]^2 - 
        6696*yp^3*Log[2]^2 + 38178*yp^4*Log[2]^2 - 6696*yp^5*Log[2]^2 + 
        6084*yp^6*Log[2]^2 - 216*yp^7*Log[2]^2 + 171*yp^8*Log[2]^2))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     ((-1536*(1 - 6*yp - 17*yp^2 - 276*yp^3 - 17*yp^4 - 6*yp^5 + yp^6)*
         H[-1, -1, -1, yp])/((-1 + yp)^2*(1 + yp)^4) + 
       (1024*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 866*yp^4 - 248*yp^5 + 76*yp^6 - 
          8*yp^7 + 3*yp^8)*H[-1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (512*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 1910*yp^4 - 248*yp^5 + 
          316*yp^6 - 8*yp^7 + 9*yp^8)*H[-1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 
          866*yp^4 - 248*yp^5 + 76*yp^6 - 8*yp^7 + 3*yp^8)*H[-1, 0, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (256*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[-1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (512*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[-1, 0, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (512*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 
          1910*yp^4 - 248*yp^5 + 316*yp^6 - 8*yp^7 + 9*yp^8)*
         H[-1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (512*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[-1, 1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 
          1910*yp^4 + 248*yp^5 + 316*yp^6 + 8*yp^7 + 9*yp^8)*H[-1, 1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 
          866*yp^4 - 248*yp^5 + 76*yp^6 - 8*yp^7 + 3*yp^8)*H[0, -1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (256*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (512*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[0, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (256*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[0, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (768*(1 + 14*yp^2 + yp^4)*(5 + 86*yp^2 + 5*yp^4)*H[0, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (256*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 
          3642*yp^4 + 496*yp^5 + 468*yp^6 + 16*yp^7 + 15*yp^8)*
         H[0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (512*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[0, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (256*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 
          3642*yp^4 + 496*yp^5 + 468*yp^6 + 16*yp^7 + 15*yp^8)*
         H[0, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 866*yp^4 + 248*yp^5 + 76*yp^6 + 
          8*yp^7 + 3*yp^8)*H[0, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (512*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 1910*yp^4 - 248*yp^5 + 
          316*yp^6 - 8*yp^7 + 9*yp^8)*H[1, -1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(9 + 316*yp^2 + 1910*yp^4 + 
          316*yp^6 + 9*yp^8)*H[1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (512*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 1910*yp^4 + 248*yp^5 + 
          316*yp^6 + 8*yp^7 + 9*yp^8)*H[1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(9 + 316*yp^2 + 1910*yp^4 + 
          316*yp^6 + 9*yp^8)*H[1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (256*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 3642*yp^4 + 496*yp^5 + 
          468*yp^6 + 16*yp^7 + 15*yp^8)*H[1, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 
          866*yp^4 + 248*yp^5 + 76*yp^6 + 8*yp^7 + 3*yp^8)*H[1, 0, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 
          1910*yp^4 + 248*yp^5 + 316*yp^6 + 8*yp^7 + 9*yp^8)*H[1, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1024*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 
          866*yp^4 + 248*yp^5 + 76*yp^6 + 8*yp^7 + 3*yp^8)*H[1, 1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1536*(1 + 6*yp - 17*yp^2 + 276*yp^3 - 
          17*yp^4 + 6*yp^5 + yp^6)*H[1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (128*H[-1, 0, yp]*(-71 + (81*I)*Pi + 224*yp - (72*I)*Pi*yp - 
          1748*yp^2 + (2892*I)*Pi*yp^2 + 3360*yp^3 - (2232*I)*Pi*yp^3 - 
          12234*yp^4 + (20166*I)*Pi*yp^4 + 3360*yp^5 - (2232*I)*Pi*yp^5 - 
          1748*yp^6 + (2892*I)*Pi*yp^6 + 224*yp^7 - (72*I)*Pi*yp^7 - 
          71*yp^8 + (81*I)*Pi*yp^8 - 180*Log[2] + 192*yp*Log[2] - 
          5616*yp^2*Log[2] + 5952*yp^3*Log[2] - 43704*yp^4*Log[2] + 
          5952*yp^5*Log[2] - 5616*yp^6*Log[2] + 192*yp^7*Log[2] - 
          180*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (128*H[0, -1, yp]*(-71 + (81*I)*Pi + 224*yp - (72*I)*Pi*yp - 
          1748*yp^2 + (2892*I)*Pi*yp^2 + 3360*yp^3 - (2232*I)*Pi*yp^3 - 
          12234*yp^4 + (20166*I)*Pi*yp^4 + 3360*yp^5 - (2232*I)*Pi*yp^5 - 
          1748*yp^6 + (2892*I)*Pi*yp^6 + 224*yp^7 - (72*I)*Pi*yp^7 - 
          71*yp^8 + (81*I)*Pi*yp^8 - 180*Log[2] + 192*yp*Log[2] - 
          5616*yp^2*Log[2] + 5952*yp^3*Log[2] - 43704*yp^4*Log[2] + 
          5952*yp^5*Log[2] - 5616*yp^6*Log[2] + 192*yp^7*Log[2] - 
          180*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (((128*I)/3)*H[0, 1, yp]*(71*I + 63*Pi + (224*I)*yp + 168*Pi*yp + 
          (1748*I)*yp^2 + 1908*Pi*yp^2 + (3360*I)*yp^3 + 5208*Pi*yp^3 + 
          (12234*I)*yp^4 + 19098*Pi*yp^4 + (3360*I)*yp^5 + 5208*Pi*yp^5 + 
          (1748*I)*yp^6 + 1908*Pi*yp^6 + (224*I)*yp^7 + 168*Pi*yp^7 + 
          (71*I)*yp^8 + 63*Pi*yp^8 + (180*I)*Log[2] + (192*I)*yp*Log[2] + 
          (5616*I)*yp^2*Log[2] + (5952*I)*yp^3*Log[2] + (43704*I)*yp^4*
           Log[2] + (5952*I)*yp^5*Log[2] + (5616*I)*yp^6*Log[2] + 
          (192*I)*yp^7*Log[2] + (180*I)*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) - (((128*I)/3)*H[1, 0, yp]*
         (71*I + 63*Pi + (224*I)*yp + 168*Pi*yp + (1748*I)*yp^2 + 
          1908*Pi*yp^2 + (3360*I)*yp^3 + 5208*Pi*yp^3 + (12234*I)*yp^4 + 
          19098*Pi*yp^4 + (3360*I)*yp^5 + 5208*Pi*yp^5 + (1748*I)*yp^6 + 
          1908*Pi*yp^6 + (224*I)*yp^7 + 168*Pi*yp^7 + (71*I)*yp^8 + 
          63*Pi*yp^8 + (180*I)*Log[2] + (192*I)*yp*Log[2] + 
          (5616*I)*yp^2*Log[2] + (5952*I)*yp^3*Log[2] + (43704*I)*yp^4*
           Log[2] + (5952*I)*yp^5*Log[2] + (5616*I)*yp^6*Log[2] + 
          (192*I)*yp^7*Log[2] + (180*I)*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) + (256*H[-1, -1, yp]*(31 - (36*I)*Pi - 
          224*yp + (96*I)*Pi*yp + 628*yp^2 - (1200*I)*Pi*yp^2 - 3360*yp^3 + 
          (2976*I)*Pi*yp^3 + 5850*yp^4 - (9816*I)*Pi*yp^4 - 3360*yp^5 + 
          (2976*I)*Pi*yp^5 + 628*yp^6 - (1200*I)*Pi*yp^6 - 224*yp^7 + 
          (96*I)*Pi*yp^7 + 31*yp^8 - (36*I)*Pi*yp^8 + 72*Log[2] - 
          192*yp*Log[2] + 1824*yp^2*Log[2] - 5952*yp^3*Log[2] + 
          20784*yp^4*Log[2] - 5952*yp^5*Log[2] + 1824*yp^6*Log[2] - 
          192*yp^7*Log[2] + 72*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (256*H[1, 1, yp]*(31 - (18*I)*Pi + 224*yp - (144*I)*Pi*yp + 628*yp^2 - 
          (216*I)*Pi*yp^2 + 3360*yp^3 - (4464*I)*Pi*yp^3 + 5850*yp^4 - 
          (8748*I)*Pi*yp^4 + 3360*yp^5 - (4464*I)*Pi*yp^5 + 628*yp^6 - 
          (216*I)*Pi*yp^6 + 224*yp^7 - (144*I)*Pi*yp^7 + 31*yp^8 - 
          (18*I)*Pi*yp^8 + 72*Log[2] + 192*yp*Log[2] + 1824*yp^2*Log[2] + 
          5952*yp^3*Log[2] + 20784*yp^4*Log[2] + 5952*yp^5*Log[2] + 
          1824*yp^6*Log[2] + 192*yp^7*Log[2] + 72*yp^8*Log[2]))/
        (3*(-1 + yp)^4*(1 + yp)^4) - (256*H[-1, 1, yp]*(40 - (45*I)*Pi - 
          (24*I)*Pi*yp + 1120*yp^2 - (1692*I)*Pi*yp^2 - (744*I)*Pi*yp^3 + 
          6384*yp^4 - (10350*I)*Pi*yp^4 - (744*I)*Pi*yp^5 + 1120*yp^6 - 
          (1692*I)*Pi*yp^6 - (24*I)*Pi*yp^7 + 40*yp^8 - (45*I)*Pi*yp^8 + 
          108*Log[2] + 3792*yp^2*Log[2] + 22920*yp^4*Log[2] + 
          3792*yp^6*Log[2] + 108*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (256*H[1, -1, yp]*(40 - (45*I)*Pi - (24*I)*Pi*yp + 1120*yp^2 - 
          (1692*I)*Pi*yp^2 - (744*I)*Pi*yp^3 + 6384*yp^4 - 
          (10350*I)*Pi*yp^4 - (744*I)*Pi*yp^5 + 1120*yp^6 - 
          (1692*I)*Pi*yp^6 - (24*I)*Pi*yp^7 + 40*yp^8 - (45*I)*Pi*yp^8 + 
          108*Log[2] + 3792*yp^2*Log[2] + 22920*yp^4*Log[2] + 
          3792*yp^6*Log[2] + 108*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (128*H[0, 0, yp]*(71 - (72*I)*Pi - (48*I)*Pi*yp + 1748*yp^2 - 
          (2400*I)*Pi*yp^2 - (1488*I)*Pi*yp^3 + 12234*yp^4 - 
          (19632*I)*Pi*yp^4 - (1488*I)*Pi*yp^5 + 1748*yp^6 - 
          (2400*I)*Pi*yp^6 - (48*I)*Pi*yp^7 + 71*yp^8 - (72*I)*Pi*yp^8 + 
          180*Log[2] + 5616*yp^2*Log[2] + 43704*yp^4*Log[2] + 
          5616*yp^6*Log[2] + 180*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (64*H[0, yp]*(-268 + (351*I)*Pi + 165*Pi^2 + (672*I)*Pi*yp + 
          360*Pi^2*yp - 7072*yp^2 + (8100*I)*Pi*yp^2 + 5916*Pi^2*yp^2 + 
          (10080*I)*Pi*yp^3 + 11160*Pi^2*yp^3 - 49320*yp^4 + 
          (56826*I)*Pi*yp^4 + 50814*Pi^2*yp^4 + (10080*I)*Pi*yp^5 + 
          11160*Pi^2*yp^5 - 7072*yp^6 + (8100*I)*Pi*yp^6 + 5916*Pi^2*yp^6 + 
          (672*I)*Pi*yp^7 + 360*Pi^2*yp^7 - 268*yp^8 + (351*I)*Pi*yp^8 + 
          165*Pi^2*yp^8 - 852*Log[2] + (864*I)*Pi*Log[2] + 
          (576*I)*Pi*yp*Log[2] - 20976*yp^2*Log[2] + (28800*I)*Pi*yp^2*
           Log[2] + (17856*I)*Pi*yp^3*Log[2] - 146808*yp^4*Log[2] + 
          (235584*I)*Pi*yp^4*Log[2] + (17856*I)*Pi*yp^5*Log[2] - 
          20976*yp^6*Log[2] + (28800*I)*Pi*yp^6*Log[2] + 
          (576*I)*Pi*yp^7*Log[2] - 852*yp^8*Log[2] + (864*I)*Pi*yp^8*Log[2] - 
          1080*Log[2]^2 - 33696*yp^2*Log[2]^2 - 262224*yp^4*Log[2]^2 - 
          33696*yp^6*Log[2]^2 - 1080*yp^8*Log[2]^2))/(9*(-1 + yp)^4*
         (1 + yp)^4) - (64*H[1, yp]*(-268 + (324*I)*Pi + 111*Pi^2 - 600*yp + 
          (2088*I)*Pi*yp + 792*Pi^2*yp - 7072*yp^2 + (6624*I)*Pi*yp^2 + 
          2964*Pi^2*yp^2 - 7848*yp^3 + (32472*I)*Pi*yp^3 + 24552*Pi^2*yp^3 - 
          49320*yp^4 + (55224*I)*Pi*yp^4 + 47610*Pi^2*yp^4 - 7848*yp^5 + 
          (32472*I)*Pi*yp^5 + 24552*Pi^2*yp^5 - 7072*yp^6 + 
          (6624*I)*Pi*yp^6 + 2964*Pi^2*yp^6 - 600*yp^7 + (2088*I)*Pi*yp^7 + 
          792*Pi^2*yp^7 - 268*yp^8 + (324*I)*Pi*yp^8 + 111*Pi^2*yp^8 - 
          852*Log[2] + (756*I)*Pi*Log[2] - 2688*yp*Log[2] + 
          (2016*I)*Pi*yp*Log[2] - 20976*yp^2*Log[2] + (22896*I)*Pi*yp^2*
           Log[2] - 40320*yp^3*Log[2] + (62496*I)*Pi*yp^3*Log[2] - 
          146808*yp^4*Log[2] + (229176*I)*Pi*yp^4*Log[2] - 
          40320*yp^5*Log[2] + (62496*I)*Pi*yp^5*Log[2] - 20976*yp^6*Log[2] + 
          (22896*I)*Pi*yp^6*Log[2] - 2688*yp^7*Log[2] + (2016*I)*Pi*yp^7*
           Log[2] - 852*yp^8*Log[2] + (756*I)*Pi*yp^8*Log[2] - 
          1080*Log[2]^2 - 1152*yp*Log[2]^2 - 33696*yp^2*Log[2]^2 - 
          35712*yp^3*Log[2]^2 - 262224*yp^4*Log[2]^2 - 35712*yp^5*Log[2]^2 - 
          33696*yp^6*Log[2]^2 - 1152*yp^7*Log[2]^2 - 1080*yp^8*Log[2]^2))/
        (9*(-1 + yp)^4*(1 + yp)^4) + (64*H[-1, yp]*(-268 + (378*I)*Pi + 
          219*Pi^2 + 600*yp - (744*I)*Pi*yp - 72*Pi^2*yp - 7072*yp^2 + 
          (9576*I)*Pi*yp^2 + 8868*Pi^2*yp^2 + 7848*yp^3 - (12312*I)*Pi*yp^3 - 
          2232*Pi^2*yp^3 - 49320*yp^4 + (58428*I)*Pi*yp^4 + 54018*Pi^2*yp^4 + 
          7848*yp^5 - (12312*I)*Pi*yp^5 - 2232*Pi^2*yp^5 - 7072*yp^6 + 
          (9576*I)*Pi*yp^6 + 8868*Pi^2*yp^6 + 600*yp^7 - (744*I)*Pi*yp^7 - 
          72*Pi^2*yp^7 - 268*yp^8 + (378*I)*Pi*yp^8 + 219*Pi^2*yp^8 - 
          852*Log[2] + (972*I)*Pi*Log[2] + 2688*yp*Log[2] - 
          (864*I)*Pi*yp*Log[2] - 20976*yp^2*Log[2] + (34704*I)*Pi*yp^2*
           Log[2] + 40320*yp^3*Log[2] - (26784*I)*Pi*yp^3*Log[2] - 
          146808*yp^4*Log[2] + (241992*I)*Pi*yp^4*Log[2] + 
          40320*yp^5*Log[2] - (26784*I)*Pi*yp^5*Log[2] - 20976*yp^6*Log[2] + 
          (34704*I)*Pi*yp^6*Log[2] + 2688*yp^7*Log[2] - (864*I)*Pi*yp^7*
           Log[2] - 852*yp^8*Log[2] + (972*I)*Pi*yp^8*Log[2] - 
          1080*Log[2]^2 + 1152*yp*Log[2]^2 - 33696*yp^2*Log[2]^2 + 
          35712*yp^3*Log[2]^2 - 262224*yp^4*Log[2]^2 + 35712*yp^5*Log[2]^2 - 
          33696*yp^6*Log[2]^2 + 1152*yp^7*Log[2]^2 - 1080*yp^8*Log[2]^2))/
        (9*(-1 + yp)^4*(1 + yp)^4) + (32*(166 - (488*I)*Pi - 279*Pi^2 + 
          (78*I)*Pi^3 - (600*I)*Pi*yp - 1416*Pi^2*yp + (432*I)*Pi^3*yp + 
          4648*yp^2 - (12368*I)*Pi*yp^2 - 5652*Pi^2*yp^2 + 
          (3048*I)*Pi^3*yp^2 - (7848*I)*Pi*yp^3 - 22392*Pi^2*yp^3 + 
          (13392*I)*Pi^3*yp^3 + 32868*yp^4 - (85392*I)*Pi*yp^4 - 
          38826*Pi^2*yp^4 + (27540*I)*Pi^3*yp^4 - (7848*I)*Pi*yp^5 - 
          22392*Pi^2*yp^5 + (13392*I)*Pi^3*yp^5 + 4648*yp^6 - 
          (12368*I)*Pi*yp^6 - 5652*Pi^2*yp^6 + (3048*I)*Pi^3*yp^6 - 
          (600*I)*Pi*yp^7 - 1416*Pi^2*yp^7 + (432*I)*Pi^3*yp^7 + 166*yp^8 - 
          (488*I)*Pi*yp^8 - 279*Pi^2*yp^8 + (78*I)*Pi^3*yp^8 + 1072*Log[2] - 
          (1404*I)*Pi*Log[2] - 660*Pi^2*Log[2] - (2688*I)*Pi*yp*Log[2] - 
          1440*Pi^2*yp*Log[2] + 28288*yp^2*Log[2] - (32400*I)*Pi*yp^2*
           Log[2] - 23664*Pi^2*yp^2*Log[2] - (40320*I)*Pi*yp^3*Log[2] - 
          44640*Pi^2*yp^3*Log[2] + 197280*yp^4*Log[2] - (227304*I)*Pi*yp^4*
           Log[2] - 203256*Pi^2*yp^4*Log[2] - (40320*I)*Pi*yp^5*Log[2] - 
          44640*Pi^2*yp^5*Log[2] + 28288*yp^6*Log[2] - (32400*I)*Pi*yp^6*
           Log[2] - 23664*Pi^2*yp^6*Log[2] - (2688*I)*Pi*yp^7*Log[2] - 
          1440*Pi^2*yp^7*Log[2] + 1072*yp^8*Log[2] - (1404*I)*Pi*yp^8*
           Log[2] - 660*Pi^2*yp^8*Log[2] + 1704*Log[2]^2 - 
          (1728*I)*Pi*Log[2]^2 - (1152*I)*Pi*yp*Log[2]^2 + 
          41952*yp^2*Log[2]^2 - (57600*I)*Pi*yp^2*Log[2]^2 - 
          (35712*I)*Pi*yp^3*Log[2]^2 + 293616*yp^4*Log[2]^2 - 
          (471168*I)*Pi*yp^4*Log[2]^2 - (35712*I)*Pi*yp^5*Log[2]^2 + 
          41952*yp^6*Log[2]^2 - (57600*I)*Pi*yp^6*Log[2]^2 - 
          (1152*I)*Pi*yp^7*Log[2]^2 + 1704*yp^8*Log[2]^2 - 
          (1728*I)*Pi*yp^8*Log[2]^2 + 1440*Log[2]^3 + 44928*yp^2*Log[2]^3 + 
          349632*yp^4*Log[2]^3 + 44928*yp^6*Log[2]^3 + 1440*yp^8*Log[2]^3))/
        (9*(-1 + yp)^4*(1 + yp)^4))*Log[u2m2] + 
     ((1024*(1 + 14*yp^2 + yp^4)^2*H[-1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(1 + 14*yp^2 + yp^4)^2*H[1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (256*(-1 - (4*I)*yp + yp^2)^2*(-1 + (4*I)*yp + yp^2)^2*
         (I + 3*Pi + (6*I)*Log[2])*(5*I + 6*Pi + (12*I)*Log[2]))/
        (9*(-1 + yp)^4*(1 + yp)^4) + (((256*I)/3)*(-1 - (4*I)*yp + yp^2)^2*
         (-1 + (4*I)*yp + yp^2)^2*H[-1, yp]*(7*I + 12*Pi + (24*I)*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) - (((256*I)/3)*(-1 - (4*I)*yp + yp^2)^2*
         (-1 + (4*I)*yp + yp^2)^2*H[1, yp]*(7*I + 12*Pi + (24*I)*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) + (256*(-1 - (4*I)*yp + yp^2)^2*
         (-1 + (4*I)*yp + yp^2)^2*H[0, yp]*(7 - (12*I)*Pi + 24*Log[2]))/
        (3*(-1 + yp)^4*(1 + yp)^4))*Log[u2m2]^2 + 
     ((512*(9 - 8*yp + 220*yp^2 - 248*yp^3 + 2102*yp^4 - 248*yp^5 + 
          220*yp^6 - 8*yp^7 + 9*yp^8)*H[-1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (256*(21 - 8*yp + 604*yp^2 - 248*yp^3 + 
          4382*yp^4 - 248*yp^5 + 604*yp^6 - 8*yp^7 + 21*yp^8)*H[-1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (6144*(1 + 32*yp^2 + 190*yp^4 + 32*yp^6 + 
          yp^8)*H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (256*(21 - 8*yp + 604*yp^2 - 248*yp^3 + 4382*yp^4 - 248*yp^5 + 
          604*yp^6 - 8*yp^7 + 21*yp^8)*H[0, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (256*(1 + 14*yp^2 + yp^4)*
         (21 + 310*yp^2 + 21*yp^4)*H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (256*(21 + 8*yp + 604*yp^2 + 248*yp^3 + 4382*yp^4 + 248*yp^5 + 
          604*yp^6 + 8*yp^7 + 21*yp^8)*H[0, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (6144*(1 + 32*yp^2 + 190*yp^4 + 32*yp^6 + 
          yp^8)*H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (256*(21 + 8*yp + 604*yp^2 + 248*yp^3 + 4382*yp^4 + 248*yp^5 + 
          604*yp^6 + 8*yp^7 + 21*yp^8)*H[1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (512*(9 + 8*yp + 220*yp^2 + 248*yp^3 + 
          2102*yp^4 + 248*yp^5 + 220*yp^6 + 8*yp^7 + 9*yp^8)*H[1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (256*H[-1, yp]*(-62 + (63*I)*Pi + 100*yp - 
          (24*I)*Pi*yp - 1664*yp^2 + (1956*I)*Pi*yp^2 + 1308*yp^3 - 
          (744*I)*Pi*yp^3 - 11652*yp^4 + (12858*I)*Pi*yp^4 + 1308*yp^5 - 
          (744*I)*Pi*yp^5 - 1664*yp^6 + (1956*I)*Pi*yp^6 + 100*yp^7 - 
          (24*I)*Pi*yp^7 - 62*yp^8 + (63*I)*Pi*yp^8 - 126*Log[2] + 
          48*yp*Log[2] - 3624*yp^2*Log[2] + 1488*yp^3*Log[2] - 
          26292*yp^4*Log[2] + 1488*yp^5*Log[2] - 3624*yp^6*Log[2] + 
          48*yp^7*Log[2] - 126*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (((512*I)/3)*H[1, yp]*(31*I + 27*Pi + (50*I)*yp + 24*Pi*yp + 
          (832*I)*yp^2 + 732*Pi*yp^2 + (654*I)*yp^3 + 744*Pi*yp^3 + 
          (5826*I)*yp^4 + 6162*Pi*yp^4 + (654*I)*yp^5 + 744*Pi*yp^5 + 
          (832*I)*yp^6 + 732*Pi*yp^6 + (50*I)*yp^7 + 24*Pi*yp^7 + 
          (31*I)*yp^8 + 27*Pi*yp^8 + (63*I)*Log[2] + (24*I)*yp*Log[2] + 
          (1812*I)*yp^2*Log[2] + (744*I)*yp^3*Log[2] + (13146*I)*yp^4*
           Log[2] + (744*I)*yp^5*Log[2] + (1812*I)*yp^6*Log[2] + 
          (24*I)*yp^7*Log[2] + (63*I)*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) + (128*H[0, yp]*(124 - (117*I)*Pi - 
          (24*I)*Pi*yp + 3328*yp^2 - (3420*I)*Pi*yp^2 - (744*I)*Pi*yp^3 + 
          23304*yp^4 - (25182*I)*Pi*yp^4 - (744*I)*Pi*yp^5 + 3328*yp^6 - 
          (3420*I)*Pi*yp^6 - (24*I)*Pi*yp^7 + 124*yp^8 - (117*I)*Pi*yp^8 + 
          252*Log[2] + 7248*yp^2*Log[2] + 52584*yp^4*Log[2] + 
          7248*yp^6*Log[2] + 252*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (64*(-170 + (232*I)*Pi + 109*Pi^2 + (200*I)*Pi*yp + 72*Pi^2*yp - 
          4760*yp^2 + (6064*I)*Pi*yp^2 + 3196*Pi^2*yp^2 + (2616*I)*Pi*yp^3 + 
          2232*Pi^2*yp^3 - 33660*yp^4 + (42192*I)*Pi*yp^4 + 23598*Pi^2*yp^4 + 
          (2616*I)*Pi*yp^5 + 2232*Pi^2*yp^5 - 4760*yp^6 + (6064*I)*Pi*yp^6 + 
          3196*Pi^2*yp^6 + (200*I)*Pi*yp^7 + 72*Pi^2*yp^7 - 170*yp^8 + 
          (232*I)*Pi*yp^8 + 109*Pi^2*yp^8 - 496*Log[2] + (468*I)*Pi*Log[2] + 
          (96*I)*Pi*yp*Log[2] - 13312*yp^2*Log[2] + (13680*I)*Pi*yp^2*
           Log[2] + (2976*I)*Pi*yp^3*Log[2] - 93216*yp^4*Log[2] + 
          (100728*I)*Pi*yp^4*Log[2] + (2976*I)*Pi*yp^5*Log[2] - 
          13312*yp^6*Log[2] + (13680*I)*Pi*yp^6*Log[2] + 
          (96*I)*Pi*yp^7*Log[2] - 496*yp^8*Log[2] + (468*I)*Pi*yp^8*Log[2] - 
          504*Log[2]^2 - 14496*yp^2*Log[2]^2 - 105168*yp^4*Log[2]^2 - 
          14496*yp^6*Log[2]^2 - 504*yp^8*Log[2]^2))/(3*(-1 + yp)^4*
         (1 + yp)^4) + ((-3072*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/
          ((-1 + yp)^4*(1 + yp)^4) + (3072*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/
          ((-1 + yp)^4*(1 + yp)^4) + (3072*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/
          ((-1 + yp)^4*(1 + yp)^4) + (1024*(-1 - (4*I)*yp + yp^2)^2*
           (-1 + (4*I)*yp + yp^2)^2*(7 - (9*I)*Pi + 18*Log[2]))/
          (3*(-1 + yp)^4*(1 + yp)^4))*Log[u2m2] + 
       (512*(1 + 14*yp^2 + yp^4)^2*Log[u2m2]^2)/((-1 + yp)^4*(1 + yp)^4))*
      Log[x]^2 + ((-2048*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (512*(-1 - (4*I)*yp + yp^2)^2*
         (-1 + (4*I)*yp + yp^2)^2*(35 - (36*I)*Pi + 72*Log[2]))/
        (9*(-1 + yp)^4*(1 + yp)^4) + (1024*(1 + 14*yp^2 + yp^4)^2*Log[u2m2])/
        ((-1 + yp)^4*(1 + yp)^4))*Log[x]^3 + 
     (512*(1 + 14*yp^2 + yp^4)^2*Log[x]^4)/((-1 + yp)^4*(1 + yp)^4) + 
     x^3*((-256*Pi^3*(1 + yp^2)*(-1 - 4*yp + yp^2)*(-1 + 4*yp + yp^2)*
         (1 + 14*yp^2 + yp^4)*H[-1, yp])/((-1 + yp)^5*(1 + yp)^5) - 
       (256*Pi^3*(1 + yp^2)*(-1 - 4*yp + yp^2)*(-1 + 4*yp + yp^2)*
         (1 + 14*yp^2 + yp^4)*H[1, yp])/((-1 + yp)^5*(1 + yp)^5) + 
       (((128*I)/3)*Pi^3*(3*Pi + (94*I)*yp + 6*Pi*yp + (576*I)*yp^2 - 
          9*Pi*yp^2 + (2376*I)*yp^3 + 168*Pi*yp^3 + (27072*I)*yp^4 - 
          762*Pi*yp^4 + (33460*I)*yp^5 + 1188*Pi*yp^5 + (27072*I)*yp^6 - 
          762*Pi*yp^6 + (2376*I)*yp^7 + 168*Pi*yp^7 + (576*I)*yp^8 - 
          9*Pi*yp^8 + (94*I)*yp^9 + 6*Pi*yp^9 + 3*Pi*yp^10 + 
          (24*I)*yp*Log[2] + (672*I)*yp^3*Log[2] + (4752*I)*yp^5*Log[2] + 
          (672*I)*yp^7*Log[2] + (24*I)*yp^9*Log[2]))/
        ((-1 + yp)^5*(1 + yp)^5) + (512*Pi^3*yp*(1 + 14*yp^2 + yp^4)^2*
         Log[x])/((-1 + yp)^5*(1 + yp)^5)) + 
     x^5*((-32*Pi^3*(47 - 875*yp^2 + 256*yp^3 - 3289*yp^4 - 66560*yp^5 - 
          24555*yp^6 - 195072*yp^7 - 24555*yp^8 - 66560*yp^9 - 3289*yp^10 + 
          256*yp^11 - 875*yp^12 + 47*yp^14)*H[-1, yp])/
        ((-1 + yp)^7*(1 + yp)^7) - (32*Pi^3*(47 - 875*yp^2 + 256*yp^3 - 
          3289*yp^4 - 66560*yp^5 - 24555*yp^6 - 195072*yp^7 - 24555*yp^8 - 
          66560*yp^9 - 3289*yp^10 + 256*yp^11 - 875*yp^12 + 47*yp^14)*
         H[1, yp])/((-1 + yp)^7*(1 + yp)^7) + 
       (16*Pi^3*((705*I)*Pi - 4803*yp - (1890*I)*Pi*yp - 33920*yp^2 - 
          (11205*I)*Pi*yp^2 - 701454*yp^3 - (28020*I)*Pi*yp^3 - 
          2540160*yp^4 + (129225*I)*Pi*yp^4 - 36375277*yp^5 - 
          (577470*I)*Pi*yp^5 - 57882880*yp^6 + (1908795*I)*Pi*yp^6 - 
          114371716*yp^7 - (2840280*I)*Pi*yp^7 - 57882880*yp^8 + 
          (1908795*I)*Pi*yp^8 - 36375277*yp^9 - (577470*I)*Pi*yp^9 - 
          2540160*yp^10 + (129225*I)*Pi*yp^10 - 701454*yp^11 - 
          (28020*I)*Pi*yp^11 - 33920*yp^12 - (11205*I)*Pi*yp^12 - 
          4803*yp^13 - (1890*I)*Pi*yp^13 + (705*I)*Pi*yp^14 + 
          7560*yp*Log[2] - 7680*yp^2*Log[2] + 127440*yp^3*Log[2] - 
          714240*yp^4*Log[2] - 1683720*yp^5*Log[2] - 9108480*yp^6*Log[2] - 
          343200*yp^7*Log[2] - 9108480*yp^8*Log[2] - 1683720*yp^9*Log[2] - 
          714240*yp^10*Log[2] + 127440*yp^11*Log[2] - 7680*yp^12*Log[2] + 
          7560*yp^13*Log[2]))/(15*(-1 + yp)^7*(1 + yp)^7) - 
       (64*Pi^3*yp*(63 - 64*yp + 1062*yp^2 - 5952*yp^3 - 14031*yp^4 - 
          75904*yp^5 - 2860*yp^6 - 75904*yp^7 - 14031*yp^8 - 5952*yp^9 + 
          1062*yp^10 - 64*yp^11 + 63*yp^12)*Log[x])/
        ((-1 + yp)^7*(1 + yp)^7)) + 
     (16*H[0, yp]*(1557 - (2246*I)*Pi - 761*Pi^2 + (222*I)*Pi^3 - 
        (4288*I)*Pi*yp - 2664*Pi^2*yp + (48*I)*Pi^3*yp + 33612*yp^2 - 
        (39464*I)*Pi*yp^2 - 13708*Pi^2*yp^2 + (7656*I)*Pi^3*yp^2 - 
        (65600*I)*Pi*yp^3 - 74904*Pi^2*yp^3 + (9168*I)*Pi^3*yp^3 + 
        221758*yp^4 - (248868*I)*Pi*yp^4 - 124150*Pi^2*yp^4 + 
        (64116*I)*Pi^3*yp^4 - (65600*I)*Pi*yp^5 - 74904*Pi^2*yp^5 + 
        (9168*I)*Pi^3*yp^5 + 33612*yp^6 - (39464*I)*Pi*yp^6 - 
        13708*Pi^2*yp^6 + (7656*I)*Pi^3*yp^6 - (4288*I)*Pi*yp^7 - 
        2664*Pi^2*yp^7 + (48*I)*Pi^3*yp^7 + 1557*yp^8 - (2246*I)*Pi*yp^8 - 
        761*Pi^2*yp^8 + (222*I)*Pi^3*yp^8 + 5160*Log[2] - 
        (4212*I)*Pi*Log[2] - 1116*Pi^2*Log[2] - (7584*I)*Pi*yp*Log[2] - 
        2016*Pi^2*yp*Log[2] + 108256*yp^2*Log[2] - (88176*I)*Pi*yp^2*Log[2] - 
        44112*Pi^2*yp^2*Log[2] - (167520*I)*Pi*yp^3*Log[2] - 
        90144*Pi^2*yp^3*Log[2] + 717296*yp^4*Log[2] - (730680*I)*Pi*yp^4*
         Log[2] - 401064*Pi^2*yp^4*Log[2] - (167520*I)*Pi*yp^5*Log[2] - 
        90144*Pi^2*yp^5*Log[2] + 108256*yp^6*Log[2] - (88176*I)*Pi*yp^6*
         Log[2] - 44112*Pi^2*yp^6*Log[2] - (7584*I)*Pi*yp^7*Log[2] - 
        2016*Pi^2*yp^7*Log[2] + 5160*yp^8*Log[2] - (4212*I)*Pi*yp^8*Log[2] - 
        1116*Pi^2*yp^8*Log[2] + 5640*Log[2]^2 - (3240*I)*Pi*Log[2]^2 - 
        (2880*I)*Pi*yp*Log[2]^2 + 132192*yp^2*Log[2]^2 - 
        (121824*I)*Pi*yp^2*Log[2]^2 - (107712*I)*Pi*yp^3*Log[2]^2 + 
        1014576*yp^4*Log[2]^2 - (1076976*I)*Pi*yp^4*Log[2]^2 - 
        (107712*I)*Pi*yp^5*Log[2]^2 + 132192*yp^6*Log[2]^2 - 
        (121824*I)*Pi*yp^6*Log[2]^2 - (2880*I)*Pi*yp^7*Log[2]^2 + 
        5640*yp^8*Log[2]^2 - (3240*I)*Pi*yp^8*Log[2]^2 + 3360*Log[2]^3 + 
        114048*yp^2*Log[2]^3 + 944832*yp^4*Log[2]^3 + 114048*yp^6*Log[2]^3 + 
        3360*yp^8*Log[2]^3 - 432*Zeta[3] - 12096*yp^2*Zeta[3] - 
        85536*yp^4*Zeta[3] - 12096*yp^6*Zeta[3] - 432*yp^8*Zeta[3]))/
      (9*(-1 + yp)^4*(1 + yp)^4) + 
     (16*H[-1, yp]*(-4671 + (7716*I)*Pi + 1824*Pi^2 + (360*I)*Pi^3 + 
        25208*yp - (10128*I)*Pi*yp + 6288*Pi^2*yp + (2016*I)*Pi^3*yp - 
        100836*yp^2 + (137232*I)*Pi*yp^2 + 17760*Pi^2*yp^2 + 
        (6624*I)*Pi^3*yp^2 + 298248*yp^3 - (189552*I)*Pi*yp^3 + 
        76656*Pi^2*yp^3 + (53280*I)*Pi^3*yp^3 - 665274*yp^4 + 
        (687000*I)*Pi*yp^4 + 120576*Pi^2*yp^4 + (22896*I)*Pi^3*yp^4 + 
        298248*yp^5 - (189552*I)*Pi*yp^5 + 76656*Pi^2*yp^5 + 
        (53280*I)*Pi^3*yp^5 - 100836*yp^6 + (137232*I)*Pi*yp^6 + 
        17760*Pi^2*yp^6 + (6624*I)*Pi^3*yp^6 + 25208*yp^7 - 
        (10128*I)*Pi*yp^7 + 6288*Pi^2*yp^7 + (2016*I)*Pi^3*yp^7 - 4671*yp^8 + 
        (7716*I)*Pi*yp^8 + 1824*Pi^2*yp^8 + (360*I)*Pi^3*yp^8 - 
        15480*Log[2] + (12960*I)*Pi*Log[2] + 1080*Pi^2*Log[2] + 
        51456*yp*Log[2] - (21312*I)*Pi*yp*Log[2] - 20160*Pi^2*yp*Log[2] - 
        324768*yp^2*Log[2] + (284544*I)*Pi*yp^2*Log[2] + 
        91296*Pi^2*yp^2*Log[2] + 787200*yp^3*Log[2] - (494784*I)*Pi*yp^3*
         Log[2] - 477504*Pi^2*yp^3*Log[2] - 2151888*yp^4*Log[2] + 
        (1911744*I)*Pi*yp^4*Log[2] + 736848*Pi^2*yp^4*Log[2] + 
        787200*yp^5*Log[2] - (494784*I)*Pi*yp^5*Log[2] - 
        477504*Pi^2*yp^5*Log[2] - 324768*yp^6*Log[2] + 
        (284544*I)*Pi*yp^6*Log[2] + 91296*Pi^2*yp^6*Log[2] + 
        51456*yp^7*Log[2] - (21312*I)*Pi*yp^7*Log[2] - 
        20160*Pi^2*yp^7*Log[2] - 15480*yp^8*Log[2] + (12960*I)*Pi*yp^8*
         Log[2] + 1080*Pi^2*yp^8*Log[2] - 16920*Log[2]^2 + 
        (9072*I)*Pi*Log[2]^2 + 53568*yp*Log[2]^2 - (44928*I)*Pi*yp*Log[2]^2 - 
        396576*yp^2*Log[2]^2 + (385344*I)*Pi*yp^2*Log[2]^2 + 
        1070784*yp^3*Log[2]^2 - (1171584*I)*Pi*yp^3*Log[2]^2 - 
        3043728*yp^4*Log[2]^2 + (2971296*I)*Pi*yp^4*Log[2]^2 + 
        1070784*yp^5*Log[2]^2 - (1171584*I)*Pi*yp^5*Log[2]^2 - 
        396576*yp^6*Log[2]^2 + (385344*I)*Pi*yp^6*Log[2]^2 + 
        53568*yp^7*Log[2]^2 - (44928*I)*Pi*yp^7*Log[2]^2 - 
        16920*yp^8*Log[2]^2 + (9072*I)*Pi*yp^8*Log[2]^2 - 10080*Log[2]^3 + 
        29952*yp*Log[2]^3 - 342144*yp^2*Log[2]^3 + 854784*yp^3*Log[2]^3 - 
        2834496*yp^4*Log[2]^3 + 854784*yp^5*Log[2]^3 - 342144*yp^6*Log[2]^3 + 
        29952*yp^7*Log[2]^3 - 10080*yp^8*Log[2]^3 + 1296*Zeta[3] - 
        25920*yp*Zeta[3] + 36288*yp^2*Zeta[3] - 139968*yp^3*Zeta[3] + 
        256608*yp^4*Zeta[3] - 139968*yp^5*Zeta[3] + 36288*yp^6*Zeta[3] - 
        25920*yp^7*Zeta[3] + 1296*yp^8*Zeta[3]))/(27*(-1 + yp)^4*
       (1 + yp)^4) - (16*H[1, yp]*(-4671 + (5760*I)*Pi + 2742*Pi^2 - 
        (1692*I)*Pi^3 - 25208*yp + (35856*I)*Pi*yp + 9696*Pi^2*yp - 
        (2304*I)*Pi^3*yp - 100836*yp^2 + (99552*I)*Pi*yp^2 + 
        64488*Pi^2*yp^2 - (52560*I)*Pi^3*yp^2 - 298248*yp^3 + 
        (583152*I)*Pi*yp^3 + 372768*Pi^2*yp^3 - (108288*I)*Pi^3*yp^3 - 
        665274*yp^4 + (806208*I)*Pi*yp^4 + 624324*Pi^2*yp^4 - 
        (407592*I)*Pi^3*yp^4 - 298248*yp^5 + (583152*I)*Pi*yp^5 + 
        372768*Pi^2*yp^5 - (108288*I)*Pi^3*yp^5 - 100836*yp^6 + 
        (99552*I)*Pi*yp^6 + 64488*Pi^2*yp^6 - (52560*I)*Pi^3*yp^6 - 
        25208*yp^7 + (35856*I)*Pi*yp^7 + 9696*Pi^2*yp^7 - 
        (2304*I)*Pi^3*yp^7 - 4671*yp^8 + (5760*I)*Pi*yp^8 + 2742*Pi^2*yp^8 - 
        (1692*I)*Pi^3*yp^8 - 15480*Log[2] + (12312*I)*Pi*Log[2] + 
        5616*Pi^2*Log[2] - 51456*yp*Log[2] + (66816*I)*Pi*yp*Log[2] + 
        32256*Pi^2*yp*Log[2] - 324768*yp^2*Log[2] + (244512*I)*Pi*yp^2*
         Log[2] + 173376*Pi^2*yp^2*Log[2] - 787200*yp^3*Log[2] + 
        (1499904*I)*Pi*yp^3*Log[2] + 1018368*Pi^2*yp^3*Log[2] - 
        2151888*yp^4*Log[2] + (2472336*I)*Pi*yp^4*Log[2] + 
        1669536*Pi^2*yp^4*Log[2] - 787200*yp^5*Log[2] + 
        (1499904*I)*Pi*yp^5*Log[2] + 1018368*Pi^2*yp^5*Log[2] - 
        324768*yp^6*Log[2] + (244512*I)*Pi*yp^6*Log[2] + 
        173376*Pi^2*yp^6*Log[2] - 51456*yp^7*Log[2] + (66816*I)*Pi*yp^7*
         Log[2] + 32256*Pi^2*yp^7*Log[2] - 15480*yp^8*Log[2] + 
        (12312*I)*Pi*yp^8*Log[2] + 5616*Pi^2*yp^8*Log[2] - 16920*Log[2]^2 + 
        (10368*I)*Pi*Log[2]^2 - 53568*yp*Log[2]^2 + (62208*I)*Pi*yp*
         Log[2]^2 - 396576*yp^2*Log[2]^2 + (345600*I)*Pi*yp^2*Log[2]^2 - 
        1070784*yp^3*Log[2]^2 + (1817856*I)*Pi*yp^3*Log[2]^2 - 
        3043728*yp^4*Log[2]^2 + (3490560*I)*Pi*yp^4*Log[2]^2 - 
        1070784*yp^5*Log[2]^2 + (1817856*I)*Pi*yp^5*Log[2]^2 - 
        396576*yp^6*Log[2]^2 + (345600*I)*Pi*yp^6*Log[2]^2 - 
        53568*yp^7*Log[2]^2 + (62208*I)*Pi*yp^7*Log[2]^2 - 
        16920*yp^8*Log[2]^2 + (10368*I)*Pi*yp^8*Log[2]^2 - 10080*Log[2]^3 - 
        29952*yp*Log[2]^3 - 342144*yp^2*Log[2]^3 - 854784*yp^3*Log[2]^3 - 
        2834496*yp^4*Log[2]^3 - 854784*yp^5*Log[2]^3 - 342144*yp^6*Log[2]^3 - 
        29952*yp^7*Log[2]^3 - 10080*yp^8*Log[2]^3 + 1296*Zeta[3] + 
        25920*yp*Zeta[3] + 36288*yp^2*Zeta[3] + 139968*yp^3*Zeta[3] + 
        256608*yp^4*Zeta[3] + 139968*yp^5*Zeta[3] + 36288*yp^6*Zeta[3] + 
        25920*yp^7*Zeta[3] + 1296*yp^8*Zeta[3]))/(27*(-1 + yp)^4*
       (1 + yp)^4) + (8*(157030 - (120945*I)*Pi - 80580*Pi^2 + 
        (18270*I)*Pi^3 + 9873*Pi^4 - (378120*I)*Pi*yp - 344880*Pi^2*yp + 
        (46080*I)*Pi^3*yp - 22680*Pi^4*yp + 4396840*yp^2 - 
        (2038620*I)*Pi*yp^2 - 1118640*Pi^2*yp^2 + (425160*I)*Pi^3*yp^2 + 
        297036*Pi^4*yp^2 - (4473720*I)*Pi*yp^3 - 5795280*Pi^2*yp^3 + 
        (2142720*I)*Pi^3*yp^3 - 599400*Pi^4*yp^3 + 31091940*yp^4 - 
        (12265830*I)*Pi*yp^4 - 5465880*Pi^2*yp^4 + (3859380*I)*Pi^3*yp^4 + 
        2243142*Pi^4*yp^4 - (4473720*I)*Pi*yp^5 - 5795280*Pi^2*yp^5 + 
        (2142720*I)*Pi^3*yp^5 - 599400*Pi^4*yp^5 + 4396840*yp^6 - 
        (2038620*I)*Pi*yp^6 - 1118640*Pi^2*yp^6 + (425160*I)*Pi^3*yp^6 + 
        297036*Pi^4*yp^6 - (378120*I)*Pi*yp^7 - 344880*Pi^2*yp^7 + 
        (46080*I)*Pi^3*yp^7 - 22680*Pi^4*yp^7 + 157030*yp^8 - 
        (120945*I)*Pi*yp^8 - 80580*Pi^2*yp^8 + (18270*I)*Pi^3*yp^8 + 
        9873*Pi^4*yp^8 + 280260*Log[2] - (404280*I)*Pi*Log[2] - 
        149940*Pi^2*Log[2] + (39960*I)*Pi^3*Log[2] - (771840*I)*Pi*yp*
         Log[2] - 479520*Pi^2*yp*Log[2] + (8640*I)*Pi^3*yp*Log[2] + 
        6050160*yp^2*Log[2] - (7103520*I)*Pi*yp^2*Log[2] - 
        2830320*Pi^2*yp^2*Log[2] + (1378080*I)*Pi^3*yp^2*Log[2] - 
        (11808000*I)*Pi*yp^3*Log[2] - 13482720*Pi^2*yp^3*Log[2] + 
        (1650240*I)*Pi^3*yp^3*Log[2] + 39916440*yp^4*Log[2] - 
        (44796240*I)*Pi*yp^4*Log[2] - 24913080*Pi^2*yp^4*Log[2] + 
        (11540880*I)*Pi^3*yp^4*Log[2] - (11808000*I)*Pi*yp^5*Log[2] - 
        13482720*Pi^2*yp^5*Log[2] + (1650240*I)*Pi^3*yp^5*Log[2] + 
        6050160*yp^6*Log[2] - (7103520*I)*Pi*yp^6*Log[2] - 
        2830320*Pi^2*yp^6*Log[2] + (1378080*I)*Pi^3*yp^6*Log[2] - 
        (771840*I)*Pi*yp^7*Log[2] - 479520*Pi^2*yp^7*Log[2] + 
        (8640*I)*Pi^3*yp^7*Log[2] + 280260*yp^8*Log[2] - 
        (404280*I)*Pi*yp^8*Log[2] - 149940*Pi^2*yp^8*Log[2] + 
        (39960*I)*Pi^3*yp^8*Log[2] + 464400*Log[2]^2 - 
        (379080*I)*Pi*Log[2]^2 - 100440*Pi^2*Log[2]^2 - 
        (682560*I)*Pi*yp*Log[2]^2 - 181440*Pi^2*yp*Log[2]^2 + 
        9743040*yp^2*Log[2]^2 - (7935840*I)*Pi*yp^2*Log[2]^2 - 
        3970080*Pi^2*yp^2*Log[2]^2 - (15076800*I)*Pi*yp^3*Log[2]^2 - 
        8112960*Pi^2*yp^3*Log[2]^2 + 64556640*yp^4*Log[2]^2 - 
        (65761200*I)*Pi*yp^4*Log[2]^2 - 36095760*Pi^2*yp^4*Log[2]^2 - 
        (15076800*I)*Pi*yp^5*Log[2]^2 - 8112960*Pi^2*yp^5*Log[2]^2 + 
        9743040*yp^6*Log[2]^2 - (7935840*I)*Pi*yp^6*Log[2]^2 - 
        3970080*Pi^2*yp^6*Log[2]^2 - (682560*I)*Pi*yp^7*Log[2]^2 - 
        181440*Pi^2*yp^7*Log[2]^2 + 464400*yp^8*Log[2]^2 - 
        (379080*I)*Pi*yp^8*Log[2]^2 - 100440*Pi^2*yp^8*Log[2]^2 + 
        338400*Log[2]^3 - (194400*I)*Pi*Log[2]^3 - (172800*I)*Pi*yp*
         Log[2]^3 + 7931520*yp^2*Log[2]^3 - (7309440*I)*Pi*yp^2*Log[2]^3 - 
        (6462720*I)*Pi*yp^3*Log[2]^3 + 60874560*yp^4*Log[2]^3 - 
        (64618560*I)*Pi*yp^4*Log[2]^3 - (6462720*I)*Pi*yp^5*Log[2]^3 + 
        7931520*yp^6*Log[2]^3 - (7309440*I)*Pi*yp^6*Log[2]^3 - 
        (172800*I)*Pi*yp^7*Log[2]^3 + 338400*yp^8*Log[2]^3 - 
        (194400*I)*Pi*yp^8*Log[2]^3 + 151200*Log[2]^4 + 
        5132160*yp^2*Log[2]^4 + 42517440*yp^4*Log[2]^4 + 
        5132160*yp^6*Log[2]^4 + 151200*yp^8*Log[2]^4 - 41040*Zeta[3] + 
        (19440*I)*Pi*Zeta[3] + (155520*I)*Pi*yp*Zeta[3] - 
        527040*yp^2*Zeta[3] + (544320*I)*Pi*yp^2*Zeta[3] + 
        (3991680*I)*Pi*yp^3*Zeta[3] - 9370080*yp^4*Zeta[3] + 
        (3849120*I)*Pi*yp^4*Zeta[3] + (3991680*I)*Pi*yp^5*Zeta[3] - 
        527040*yp^6*Zeta[3] + (544320*I)*Pi*yp^6*Zeta[3] + 
        (155520*I)*Pi*yp^7*Zeta[3] - 41040*yp^8*Zeta[3] + 
        (19440*I)*Pi*yp^8*Zeta[3] - 77760*Log[2]*Zeta[3] - 
        2177280*yp^2*Log[2]*Zeta[3] - 15396480*yp^4*Log[2]*Zeta[3] - 
        2177280*yp^6*Log[2]*Zeta[3] - 77760*yp^8*Log[2]*Zeta[3]))/
      (405*(-1 + yp)^4*(1 + yp)^4) + 
     Log[x]*((-3072*(1 - 6*yp - 17*yp^2 - 276*yp^3 - 17*yp^4 - 6*yp^5 + yp^6)*
         H[-1, -1, -1, yp])/((-1 + yp)^2*(1 + yp)^4) + 
       (2048*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 866*yp^4 - 248*yp^5 + 76*yp^6 - 
          8*yp^7 + 3*yp^8)*H[-1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 1910*yp^4 - 248*yp^5 + 
          316*yp^6 - 8*yp^7 + 9*yp^8)*H[-1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 
          866*yp^4 - 248*yp^5 + 76*yp^6 - 8*yp^7 + 3*yp^8)*H[-1, 0, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[-1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[-1, 0, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (1024*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 
          1910*yp^4 - 248*yp^5 + 316*yp^6 - 8*yp^7 + 9*yp^8)*
         H[-1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[-1, 1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (1024*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 
          1910*yp^4 + 248*yp^5 + 316*yp^6 + 8*yp^7 + 9*yp^8)*H[-1, 1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(3 - 8*yp + 76*yp^2 - 248*yp^3 + 
          866*yp^4 - 248*yp^5 + 76*yp^6 - 8*yp^7 + 3*yp^8)*H[0, -1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[0, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (512*(15 - 16*yp + 468*yp^2 - 496*yp^3 + 
          3642*yp^4 - 496*yp^5 + 468*yp^6 - 16*yp^7 + 15*yp^8)*
         H[0, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1536*(1 + 14*yp^2 + yp^4)*(5 + 86*yp^2 + 5*yp^4)*H[0, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (512*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 
          3642*yp^4 + 496*yp^5 + 468*yp^6 + 16*yp^7 + 15*yp^8)*
         H[0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(9 + 316*yp^2 + 1910*yp^4 + 316*yp^6 + 9*yp^8)*H[0, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (512*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 
          3642*yp^4 + 496*yp^5 + 468*yp^6 + 16*yp^7 + 15*yp^8)*
         H[0, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (2048*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 866*yp^4 + 248*yp^5 + 76*yp^6 + 
          8*yp^7 + 3*yp^8)*H[0, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (1024*(9 - 8*yp + 316*yp^2 - 248*yp^3 + 1910*yp^4 - 248*yp^5 + 
          316*yp^6 - 8*yp^7 + 9*yp^8)*H[1, -1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (1024*(9 + 316*yp^2 + 1910*yp^4 + 
          316*yp^6 + 9*yp^8)*H[1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^4) - 
       (1024*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 1910*yp^4 + 248*yp^5 + 
          316*yp^6 + 8*yp^7 + 9*yp^8)*H[1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (1024*(9 + 316*yp^2 + 1910*yp^4 + 
          316*yp^6 + 9*yp^8)*H[1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
       (512*(15 + 16*yp + 468*yp^2 + 496*yp^3 + 3642*yp^4 + 496*yp^5 + 
          468*yp^6 + 16*yp^7 + 15*yp^8)*H[1, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 
          866*yp^4 + 248*yp^5 + 76*yp^6 + 8*yp^7 + 3*yp^8)*H[1, 0, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) - (1024*(9 + 8*yp + 316*yp^2 + 248*yp^3 + 
          1910*yp^4 + 248*yp^5 + 316*yp^6 + 8*yp^7 + 9*yp^8)*H[1, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (2048*(3 + 8*yp + 76*yp^2 + 248*yp^3 + 
          866*yp^4 + 248*yp^5 + 76*yp^6 + 8*yp^7 + 3*yp^8)*H[1, 1, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^4) + (3072*(1 + 6*yp - 17*yp^2 + 276*yp^3 - 
          17*yp^4 + 6*yp^5 + yp^6)*H[1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^2) + 
       (128*H[-1, 0, yp]*(-177 + (162*I)*Pi + 504*yp - (144*I)*Pi*yp - 
          4588*yp^2 + (5784*I)*Pi*yp^2 + 8456*yp^3 - (4464*I)*Pi*yp^3 - 
          32966*yp^4 + (40332*I)*Pi*yp^4 + 8456*yp^5 - (4464*I)*Pi*yp^5 - 
          4588*yp^6 + (5784*I)*Pi*yp^6 + 504*yp^7 - (144*I)*Pi*yp^7 - 
          177*yp^8 + (162*I)*Pi*yp^8 - 360*Log[2] + 384*yp*Log[2] - 
          11232*yp^2*Log[2] + 11904*yp^3*Log[2] - 87408*yp^4*Log[2] + 
          11904*yp^5*Log[2] - 11232*yp^6*Log[2] + 384*yp^7*Log[2] - 
          360*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (128*H[0, -1, yp]*(-177 + (162*I)*Pi + 504*yp - (144*I)*Pi*yp - 
          4588*yp^2 + (5784*I)*Pi*yp^2 + 8456*yp^3 - (4464*I)*Pi*yp^3 - 
          32966*yp^4 + (40332*I)*Pi*yp^4 + 8456*yp^5 - (4464*I)*Pi*yp^5 - 
          4588*yp^6 + (5784*I)*Pi*yp^6 + 504*yp^7 - (144*I)*Pi*yp^7 - 
          177*yp^8 + (162*I)*Pi*yp^8 - 360*Log[2] + 384*yp*Log[2] - 
          11232*yp^2*Log[2] + 11904*yp^3*Log[2] - 87408*yp^4*Log[2] + 
          11904*yp^5*Log[2] - 11232*yp^6*Log[2] + 384*yp^7*Log[2] - 
          360*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (((128*I)/3)*H[0, 1, yp]*(177*I + 126*Pi + (504*I)*yp + 336*Pi*yp + 
          (4588*I)*yp^2 + 3816*Pi*yp^2 + (8456*I)*yp^3 + 10416*Pi*yp^3 + 
          (32966*I)*yp^4 + 38196*Pi*yp^4 + (8456*I)*yp^5 + 10416*Pi*yp^5 + 
          (4588*I)*yp^6 + 3816*Pi*yp^6 + (504*I)*yp^7 + 336*Pi*yp^7 + 
          (177*I)*yp^8 + 126*Pi*yp^8 + (360*I)*Log[2] + (384*I)*yp*Log[2] + 
          (11232*I)*yp^2*Log[2] + (11904*I)*yp^3*Log[2] + 
          (87408*I)*yp^4*Log[2] + (11904*I)*yp^5*Log[2] + 
          (11232*I)*yp^6*Log[2] + (384*I)*yp^7*Log[2] + (360*I)*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) - (((128*I)/3)*H[1, 0, yp]*
         (177*I + 126*Pi + (504*I)*yp + 336*Pi*yp + (4588*I)*yp^2 + 
          3816*Pi*yp^2 + (8456*I)*yp^3 + 10416*Pi*yp^3 + (32966*I)*yp^4 + 
          38196*Pi*yp^4 + (8456*I)*yp^5 + 10416*Pi*yp^5 + (4588*I)*yp^6 + 
          3816*Pi*yp^6 + (504*I)*yp^7 + 336*Pi*yp^7 + (177*I)*yp^8 + 
          126*Pi*yp^8 + (360*I)*Log[2] + (384*I)*yp*Log[2] + 
          (11232*I)*yp^2*Log[2] + (11904*I)*yp^3*Log[2] + 
          (87408*I)*yp^4*Log[2] + (11904*I)*yp^5*Log[2] + 
          (11232*I)*yp^6*Log[2] + (384*I)*yp^7*Log[2] + (360*I)*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) - (512*H[-1, 1, yp]*(18 - (15*I)*Pi - 
          (8*I)*Pi*yp + 560*yp^2 - (564*I)*Pi*yp^2 - (248*I)*Pi*yp^3 + 
          2940*yp^4 - (3450*I)*Pi*yp^4 - (248*I)*Pi*yp^5 + 560*yp^6 - 
          (564*I)*Pi*yp^6 - (8*I)*Pi*yp^7 + 18*yp^8 - (15*I)*Pi*yp^8 + 
          36*Log[2] + 1264*yp^2*Log[2] + 7640*yp^4*Log[2] + 
          1264*yp^6*Log[2] + 36*yp^8*Log[2]))/((-1 + yp)^4*(1 + yp)^4) - 
       (512*H[1, -1, yp]*(18 - (15*I)*Pi - (8*I)*Pi*yp + 560*yp^2 - 
          (564*I)*Pi*yp^2 - (248*I)*Pi*yp^3 + 2940*yp^4 - (3450*I)*Pi*yp^4 - 
          (248*I)*Pi*yp^5 + 560*yp^6 - (564*I)*Pi*yp^6 - (8*I)*Pi*yp^7 + 
          18*yp^8 - (15*I)*Pi*yp^8 + 36*Log[2] + 1264*yp^2*Log[2] + 
          7640*yp^4*Log[2] + 1264*yp^6*Log[2] + 36*yp^8*Log[2]))/
        ((-1 + yp)^4*(1 + yp)^4) + (256*H[-1, -1, yp]*(69 - (72*I)*Pi - 
          504*yp + (192*I)*Pi*yp + 1228*yp^2 - (2400*I)*Pi*yp^2 - 8456*yp^3 + 
          (5952*I)*Pi*yp^3 + 15326*yp^4 - (19632*I)*Pi*yp^4 - 8456*yp^5 + 
          (5952*I)*Pi*yp^5 + 1228*yp^6 - (2400*I)*Pi*yp^6 - 504*yp^7 + 
          (192*I)*Pi*yp^7 + 69*yp^8 - (72*I)*Pi*yp^8 + 144*Log[2] - 
          384*yp*Log[2] + 3648*yp^2*Log[2] - 11904*yp^3*Log[2] + 
          41568*yp^4*Log[2] - 11904*yp^5*Log[2] + 3648*yp^6*Log[2] - 
          384*yp^7*Log[2] + 144*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (256*H[1, 1, yp]*(69 - (36*I)*Pi + 504*yp - (288*I)*Pi*yp + 
          1228*yp^2 - (432*I)*Pi*yp^2 + 8456*yp^3 - (8928*I)*Pi*yp^3 + 
          15326*yp^4 - (17496*I)*Pi*yp^4 + 8456*yp^5 - (8928*I)*Pi*yp^5 + 
          1228*yp^6 - (432*I)*Pi*yp^6 + 504*yp^7 - (288*I)*Pi*yp^7 + 
          69*yp^8 - (36*I)*Pi*yp^8 + 144*Log[2] + 384*yp*Log[2] + 
          3648*yp^2*Log[2] + 11904*yp^3*Log[2] + 41568*yp^4*Log[2] + 
          11904*yp^5*Log[2] + 3648*yp^6*Log[2] + 384*yp^7*Log[2] + 
          144*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) + 
       (128*H[0, 0, yp]*(177 - (144*I)*Pi - (96*I)*Pi*yp + 4588*yp^2 - 
          (4800*I)*Pi*yp^2 - (2976*I)*Pi*yp^3 + 32966*yp^4 - 
          (39264*I)*Pi*yp^4 - (2976*I)*Pi*yp^5 + 4588*yp^6 - 
          (4800*I)*Pi*yp^6 - (96*I)*Pi*yp^7 + 177*yp^8 - (144*I)*Pi*yp^8 + 
          360*Log[2] + 11232*yp^2*Log[2] + 87408*yp^4*Log[2] + 
          11232*yp^6*Log[2] + 360*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
       (64*H[0, yp]*(-812 + (849*I)*Pi + 330*Pi^2 + (1512*I)*Pi*yp + 
          720*Pi^2*yp - 20864*yp^2 + (21324*I)*Pi*yp^2 + 11832*Pi^2*yp^2 + 
          (25368*I)*Pi*yp^3 + 22320*Pi^2*yp^3 - 144552*yp^4 + 
          (156870*I)*Pi*yp^4 + 101628*Pi^2*yp^4 + (25368*I)*Pi*yp^5 + 
          22320*Pi^2*yp^5 - 20864*yp^6 + (21324*I)*Pi*yp^6 + 
          11832*Pi^2*yp^6 + (1512*I)*Pi*yp^7 + 720*Pi^2*yp^7 - 812*yp^8 + 
          (849*I)*Pi*yp^8 + 330*Pi^2*yp^8 - 2124*Log[2] + 
          (1728*I)*Pi*Log[2] + (1152*I)*Pi*yp*Log[2] - 55056*yp^2*Log[2] + 
          (57600*I)*Pi*yp^2*Log[2] + (35712*I)*Pi*yp^3*Log[2] - 
          395592*yp^4*Log[2] + (471168*I)*Pi*yp^4*Log[2] + 
          (35712*I)*Pi*yp^5*Log[2] - 55056*yp^6*Log[2] + (57600*I)*Pi*yp^6*
           Log[2] + (1152*I)*Pi*yp^7*Log[2] - 2124*yp^8*Log[2] + 
          (1728*I)*Pi*yp^8*Log[2] - 2160*Log[2]^2 - 67392*yp^2*Log[2]^2 - 
          524448*yp^4*Log[2]^2 - 67392*yp^6*Log[2]^2 - 2160*yp^8*Log[2]^2))/
        (9*(-1 + yp)^4*(1 + yp)^4) - (128*H[1, yp]*(-406 + (366*I)*Pi + 
          111*Pi^2 - 1300*yp + (2424*I)*Pi*yp + 792*Pi^2*yp - 10432*yp^2 + 
          (7464*I)*Pi*yp^2 + 2964*Pi^2*yp^2 - 17004*yp^3 + 
          (42888*I)*Pi*yp^3 + 24552*Pi^2*yp^3 - 72276*yp^4 + 
          (74964*I)*Pi*yp^4 + 47610*Pi^2*yp^4 - 17004*yp^5 + 
          (42888*I)*Pi*yp^5 + 24552*Pi^2*yp^5 - 10432*yp^6 + 
          (7464*I)*Pi*yp^6 + 2964*Pi^2*yp^6 - 1300*yp^7 + (2424*I)*Pi*yp^7 + 
          792*Pi^2*yp^7 - 406*yp^8 + (366*I)*Pi*yp^8 + 111*Pi^2*yp^8 - 
          1062*Log[2] + (756*I)*Pi*Log[2] - 3024*yp*Log[2] + 
          (2016*I)*Pi*yp*Log[2] - 27528*yp^2*Log[2] + (22896*I)*Pi*yp^2*
           Log[2] - 50736*yp^3*Log[2] + (62496*I)*Pi*yp^3*Log[2] - 
          197796*yp^4*Log[2] + (229176*I)*Pi*yp^4*Log[2] - 
          50736*yp^5*Log[2] + (62496*I)*Pi*yp^5*Log[2] - 27528*yp^6*Log[2] + 
          (22896*I)*Pi*yp^6*Log[2] - 3024*yp^7*Log[2] + (2016*I)*Pi*yp^7*
           Log[2] - 1062*yp^8*Log[2] + (756*I)*Pi*yp^8*Log[2] - 
          1080*Log[2]^2 - 1152*yp*Log[2]^2 - 33696*yp^2*Log[2]^2 - 
          35712*yp^3*Log[2]^2 - 262224*yp^4*Log[2]^2 - 35712*yp^5*Log[2]^2 - 
          33696*yp^6*Log[2]^2 - 1152*yp^7*Log[2]^2 - 1080*yp^8*Log[2]^2))/
        (9*(-1 + yp)^4*(1 + yp)^4) + (128*H[-1, yp]*(-406 + (483*I)*Pi + 
          219*Pi^2 + 1300*yp - (912*I)*Pi*yp - 72*Pi^2*yp - 10432*yp^2 + 
          (13860*I)*Pi*yp^2 + 8868*Pi^2*yp^2 + 17004*yp^3 - 
          (17520*I)*Pi*yp^3 - 2232*Pi^2*yp^3 - 72276*yp^4 + 
          (81906*I)*Pi*yp^4 + 54018*Pi^2*yp^4 + 17004*yp^5 - 
          (17520*I)*Pi*yp^5 - 2232*Pi^2*yp^5 - 10432*yp^6 + 
          (13860*I)*Pi*yp^6 + 8868*Pi^2*yp^6 + 1300*yp^7 - (912*I)*Pi*yp^7 - 
          72*Pi^2*yp^7 - 406*yp^8 + (483*I)*Pi*yp^8 + 219*Pi^2*yp^8 - 
          1062*Log[2] + (972*I)*Pi*Log[2] + 3024*yp*Log[2] - 
          (864*I)*Pi*yp*Log[2] - 27528*yp^2*Log[2] + (34704*I)*Pi*yp^2*
           Log[2] + 50736*yp^3*Log[2] - (26784*I)*Pi*yp^3*Log[2] - 
          197796*yp^4*Log[2] + (241992*I)*Pi*yp^4*Log[2] + 
          50736*yp^5*Log[2] - (26784*I)*Pi*yp^5*Log[2] - 27528*yp^6*Log[2] + 
          (34704*I)*Pi*yp^6*Log[2] + 3024*yp^7*Log[2] - (864*I)*Pi*yp^7*
           Log[2] - 1062*yp^8*Log[2] + (972*I)*Pi*yp^8*Log[2] - 
          1080*Log[2]^2 + 1152*yp*Log[2]^2 - 33696*yp^2*Log[2]^2 + 
          35712*yp^3*Log[2]^2 - 262224*yp^4*Log[2]^2 + 35712*yp^5*Log[2]^2 - 
          33696*yp^6*Log[2]^2 + 1152*yp^7*Log[2]^2 - 1080*yp^8*Log[2]^2))/
        (9*(-1 + yp)^4*(1 + yp)^4) + 
       ((512*(9 - 8*yp + 220*yp^2 - 248*yp^3 + 2102*yp^4 - 248*yp^5 + 
            220*yp^6 - 8*yp^7 + 9*yp^8)*H[-1, -1, yp])/((-1 + yp)^4*
           (1 + yp)^4) - (256*(21 - 8*yp + 604*yp^2 - 248*yp^3 + 4382*yp^4 - 
            248*yp^5 + 604*yp^6 - 8*yp^7 + 21*yp^8)*H[-1, 0, yp])/
          ((-1 + yp)^4*(1 + yp)^4) - (6144*(1 + 32*yp^2 + 190*yp^4 + 
            32*yp^6 + yp^8)*H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) - 
         (256*(21 - 8*yp + 604*yp^2 - 248*yp^3 + 4382*yp^4 - 248*yp^5 + 
            604*yp^6 - 8*yp^7 + 21*yp^8)*H[0, -1, yp])/((-1 + yp)^4*
           (1 + yp)^4) + (256*(1 + 14*yp^2 + yp^4)*(21 + 310*yp^2 + 21*yp^4)*
           H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (256*(21 + 8*yp + 604*yp^2 + 248*yp^3 + 4382*yp^4 + 248*yp^5 + 
            604*yp^6 + 8*yp^7 + 21*yp^8)*H[0, 1, yp])/((-1 + yp)^4*
           (1 + yp)^4) - (6144*(1 + 32*yp^2 + 190*yp^4 + 32*yp^6 + yp^8)*
           H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (256*(21 + 8*yp + 604*yp^2 + 248*yp^3 + 4382*yp^4 + 248*yp^5 + 
            604*yp^6 + 8*yp^7 + 21*yp^8)*H[1, 0, yp])/((-1 + yp)^4*
           (1 + yp)^4) + (512*(9 + 8*yp + 220*yp^2 + 248*yp^3 + 2102*yp^4 + 
            248*yp^5 + 220*yp^6 + 8*yp^7 + 9*yp^8)*H[1, 1, yp])/
          ((-1 + yp)^4*(1 + yp)^4) + (256*H[-1, yp]*(-48 + (63*I)*Pi + 
            100*yp - (24*I)*Pi*yp - 1272*yp^2 + (1956*I)*Pi*yp^2 + 
            1308*yp^3 - (744*I)*Pi*yp^3 - 8880*yp^4 + (12858*I)*Pi*yp^4 + 
            1308*yp^5 - (744*I)*Pi*yp^5 - 1272*yp^6 + (1956*I)*Pi*yp^6 + 
            100*yp^7 - (24*I)*Pi*yp^7 - 48*yp^8 + (63*I)*Pi*yp^8 - 
            126*Log[2] + 48*yp*Log[2] - 3624*yp^2*Log[2] + 1488*yp^3*Log[2] - 
            26292*yp^4*Log[2] + 1488*yp^5*Log[2] - 3624*yp^6*Log[2] + 
            48*yp^7*Log[2] - 126*yp^8*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4) - 
         (((512*I)/3)*H[1, yp]*(24*I + 27*Pi + (50*I)*yp + 24*Pi*yp + 
            (636*I)*yp^2 + 732*Pi*yp^2 + (654*I)*yp^3 + 744*Pi*yp^3 + 
            (4440*I)*yp^4 + 6162*Pi*yp^4 + (654*I)*yp^5 + 744*Pi*yp^5 + 
            (636*I)*yp^6 + 732*Pi*yp^6 + (50*I)*yp^7 + 24*Pi*yp^7 + 
            (24*I)*yp^8 + 27*Pi*yp^8 + (63*I)*Log[2] + (24*I)*yp*Log[2] + 
            (1812*I)*yp^2*Log[2] + (744*I)*yp^3*Log[2] + (13146*I)*yp^4*
             Log[2] + (744*I)*yp^5*Log[2] + (1812*I)*yp^6*Log[2] + 
            (24*I)*yp^7*Log[2] + (63*I)*yp^8*Log[2]))/((-1 + yp)^4*
           (1 + yp)^4) + (128*H[0, yp]*(32 - (39*I)*Pi - (8*I)*Pi*yp + 
            848*yp^2 - (1140*I)*Pi*yp^2 - (248*I)*Pi*yp^3 + 5920*yp^4 - 
            (8394*I)*Pi*yp^4 - (248*I)*Pi*yp^5 + 848*yp^6 - 
            (1140*I)*Pi*yp^6 - (8*I)*Pi*yp^7 + 32*yp^8 - (39*I)*Pi*yp^8 + 
            84*Log[2] + 2416*yp^2*Log[2] + 17528*yp^4*Log[2] + 
            2416*yp^6*Log[2] + 84*yp^8*Log[2]))/((-1 + yp)^4*(1 + yp)^4) - 
         (64*(-316 + (528*I)*Pi + 327*Pi^2 + (600*I)*Pi*yp + 216*Pi^2*yp - 
            8848*yp^2 + (13488*I)*Pi*yp^2 + 9588*Pi^2*yp^2 + 
            (7848*I)*Pi*yp^3 + 6696*Pi^2*yp^3 - 62568*yp^4 + 
            (93312*I)*Pi*yp^4 + 70794*Pi^2*yp^4 + (7848*I)*Pi*yp^5 + 
            6696*Pi^2*yp^5 - 8848*yp^6 + (13488*I)*Pi*yp^6 + 9588*Pi^2*yp^6 + 
            (600*I)*Pi*yp^7 + 216*Pi^2*yp^7 - 316*yp^8 + (528*I)*Pi*yp^8 + 
            327*Pi^2*yp^8 - 1152*Log[2] + (1404*I)*Pi*Log[2] + 
            (288*I)*Pi*yp*Log[2] - 30528*yp^2*Log[2] + (41040*I)*Pi*yp^2*
             Log[2] + (8928*I)*Pi*yp^3*Log[2] - 213120*yp^4*Log[2] + 
            (302184*I)*Pi*yp^4*Log[2] + (8928*I)*Pi*yp^5*Log[2] - 
            30528*yp^6*Log[2] + (41040*I)*Pi*yp^6*Log[2] + 
            (288*I)*Pi*yp^7*Log[2] - 1152*yp^8*Log[2] + (1404*I)*Pi*yp^8*
             Log[2] - 1512*Log[2]^2 - 43488*yp^2*Log[2]^2 - 
            315504*yp^4*Log[2]^2 - 43488*yp^6*Log[2]^2 - 1512*yp^8*Log[2]^2))/
          (9*(-1 + yp)^4*(1 + yp)^4))*Log[u2m2] + 
       ((-1024*(1 + 14*yp^2 + yp^4)^2*H[-1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (1024*(1 + 14*yp^2 + yp^4)^2*H[0, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (1024*(1 + 14*yp^2 + yp^4)^2*H[1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (256*(-1 - (4*I)*yp + yp^2)^2*(-1 + (4*I)*yp + yp^2)^2*
           (7 - (12*I)*Pi + 24*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^4))*
        Log[u2m2]^2 + (32*(2975 - (4248*I)*Pi - 1779*Pi^2 + (468*I)*Pi^3 - 
          (7800*I)*Pi*yp - 10008*Pi^2*yp + (2592*I)*Pi^3*yp + 83300*yp^2 - 
          (102096*I)*Pi*yp^2 - 39876*Pi^2*yp^2 + (18288*I)*Pi^3*yp^2 - 
          (102024*I)*Pi*yp^3 - 181224*Pi^2*yp^3 + (80352*I)*Pi^3*yp^3 + 
          589050*yp^4 - (695088*I)*Pi*yp^4 - 296082*Pi^2*yp^4 + 
          (165240*I)*Pi^3*yp^4 - (102024*I)*Pi*yp^5 - 181224*Pi^2*yp^5 + 
          (80352*I)*Pi^3*yp^5 + 83300*yp^6 - (102096*I)*Pi*yp^6 - 
          39876*Pi^2*yp^6 + (18288*I)*Pi^3*yp^6 - (7800*I)*Pi*yp^7 - 
          10008*Pi^2*yp^7 + (2592*I)*Pi^3*yp^7 + 2975*yp^8 - 
          (4248*I)*Pi*yp^8 - 1779*Pi^2*yp^8 + (468*I)*Pi^3*yp^8 + 
          9744*Log[2] - (10188*I)*Pi*Log[2] - 3960*Pi^2*Log[2] - 
          (18144*I)*Pi*yp*Log[2] - 8640*Pi^2*yp*Log[2] + 250368*yp^2*Log[2] - 
          (255888*I)*Pi*yp^2*Log[2] - 141984*Pi^2*yp^2*Log[2] - 
          (304416*I)*Pi*yp^3*Log[2] - 267840*Pi^2*yp^3*Log[2] + 
          1734624*yp^4*Log[2] - (1882440*I)*Pi*yp^4*Log[2] - 
          1219536*Pi^2*yp^4*Log[2] - (304416*I)*Pi*yp^5*Log[2] - 
          267840*Pi^2*yp^5*Log[2] + 250368*yp^6*Log[2] - (255888*I)*Pi*yp^6*
           Log[2] - 141984*Pi^2*yp^6*Log[2] - (18144*I)*Pi*yp^7*Log[2] - 
          8640*Pi^2*yp^7*Log[2] + 9744*yp^8*Log[2] - (10188*I)*Pi*yp^8*
           Log[2] - 3960*Pi^2*yp^8*Log[2] + 12744*Log[2]^2 - 
          (10368*I)*Pi*Log[2]^2 - (6912*I)*Pi*yp*Log[2]^2 + 
          330336*yp^2*Log[2]^2 - (345600*I)*Pi*yp^2*Log[2]^2 - 
          (214272*I)*Pi*yp^3*Log[2]^2 + 2373552*yp^4*Log[2]^2 - 
          (2827008*I)*Pi*yp^4*Log[2]^2 - (214272*I)*Pi*yp^5*Log[2]^2 + 
          330336*yp^6*Log[2]^2 - (345600*I)*Pi*yp^6*Log[2]^2 - 
          (6912*I)*Pi*yp^7*Log[2]^2 + 12744*yp^8*Log[2]^2 - 
          (10368*I)*Pi*yp^8*Log[2]^2 + 8640*Log[2]^3 + 269568*yp^2*Log[2]^3 + 
          2097792*yp^4*Log[2]^3 + 269568*yp^6*Log[2]^3 + 8640*yp^8*Log[2]^3 - 
          1296*Zeta[3] - 36288*yp^2*Zeta[3] - 256608*yp^4*Zeta[3] - 
          36288*yp^6*Zeta[3] - 1296*yp^8*Zeta[3]))/(27*(-1 + yp)^4*
         (1 + yp)^4)) + 
     x^2*((-4096*(1 - 4*yp + 25*yp^2 - 748*yp^3 - 1425*yp^4 + 7508*yp^5 - 
          23177*yp^6 + 31544*yp^7 - 23177*yp^8 + 7508*yp^9 - 1425*yp^10 - 
          748*yp^11 + 25*yp^12 - 4*yp^13 + yp^14)*H[-1, -1, -1, -1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^6) + (1024*(1 - 8*yp + 47*yp^2 - 1240*yp^3 - 
          6227*yp^4 + 35624*yp^5 - 92125*yp^6 + 119664*yp^7 - 92125*yp^8 + 
          35624*yp^9 - 6227*yp^10 - 1240*yp^11 + 47*yp^12 - 8*yp^13 + yp^14)*
         H[-1, -1, -1, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^6) - 
       (2048*(1 + 2*yp + 6*yp^2 - 246*yp^3 + 2879*yp^4 - 14604*yp^5 + 
          13684*yp^6 - 14604*yp^7 + 2879*yp^8 - 246*yp^9 + 6*yp^10 + 
          2*yp^11 + yp^12)*H[-1, -1, -1, 1, yp])/((-1 + yp)^4*yp*
         (1 + yp)^6) + (1024*(1 - 8*yp + 47*yp^2 - 1240*yp^3 - 6227*yp^4 + 
          35624*yp^5 - 92125*yp^6 + 119664*yp^7 - 92125*yp^8 + 35624*yp^9 - 
          6227*yp^10 - 1240*yp^11 + 47*yp^12 - 8*yp^13 + yp^14)*
         H[-1, -1, 0, -1, yp])/((-1 + yp)^6*yp*(1 + yp)^6) + 
       (4096*(1 - 5*yp + 14*yp^2 + 1679*yp^3 - 8993*yp^4 + 21110*yp^5 - 
          26588*yp^6 + 21110*yp^7 - 8993*yp^8 + 1679*yp^9 + 14*yp^10 - 
          5*yp^11 + yp^12)*H[-1, -1, 0, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (1024*(1 + 2*yp + 10*yp^2 - 1110*yp^3 + 4975*yp^4 - 25260*yp^5 + 
          21260*yp^6 - 25260*yp^7 + 4975*yp^8 - 1110*yp^9 + 10*yp^10 + 
          2*yp^11 + yp^12)*H[-1, -1, 0, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) - 
       (2048*(1 + 2*yp + 6*yp^2 - 246*yp^3 + 2879*yp^4 - 14604*yp^5 + 
          13684*yp^6 - 14604*yp^7 + 2879*yp^8 - 246*yp^9 + 6*yp^10 + 
          2*yp^11 + yp^12)*H[-1, -1, 1, -1, yp])/((-1 + yp)^4*yp*
         (1 + yp)^6) + (1024*(1 + 2*yp + 10*yp^2 - 1110*yp^3 + 4975*yp^4 - 
          25260*yp^5 + 21260*yp^6 - 25260*yp^7 + 4975*yp^8 - 1110*yp^9 + 
          10*yp^10 + 2*yp^11 + yp^12)*H[-1, -1, 1, 0, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + (8192*yp*(1 - 216*yp + 524*yp^2 - 
          2664*yp^3 + 1894*yp^4 - 2664*yp^5 + 524*yp^6 - 216*yp^7 + yp^8)*
         H[-1, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*(1 - 2*yp + 32*yp^2 - 298*yp^3 - 3593*yp^4 + 11948*yp^5 - 
          17712*yp^6 + 11948*yp^7 - 3593*yp^8 - 298*yp^9 + 32*yp^10 - 
          2*yp^11 + yp^12)*H[-1, 0, -1, -1, yp])/((-1 + yp)^4*yp*
         (1 + yp)^6) + (2048*(2 - 17*yp - 46*yp^2 + 2948*yp^3 - 12244*yp^4 + 
          14106*yp^5 - 12244*yp^6 + 2948*yp^7 - 46*yp^8 - 17*yp^9 + 2*yp^10)*
         H[-1, 0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*(1 + 2*yp - 2*yp^2 - 390*yp^3 + 2303*yp^4 - 12540*yp^5 + 
          10500*yp^6 - 12540*yp^7 + 2303*yp^8 - 390*yp^9 - 2*yp^10 + 
          2*yp^11 + yp^12)*H[-1, 0, -1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (2048*(2 - 17*yp - 46*yp^2 + 2948*yp^3 - 12244*yp^4 + 14106*yp^5 - 
          12244*yp^6 + 2948*yp^7 - 46*yp^8 - 17*yp^9 + 2*yp^10)*
         H[-1, 0, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*yp*(9 + 166*yp - 2328*yp^2 + 10522*yp^3 - 10850*yp^4 + 
          10522*yp^5 - 2328*yp^6 + 166*yp^7 + 9*yp^8)*H[-1, 0, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (2048*(2 + yp + 286*yp^2 - 1708*yp^3 + 
          8800*yp^4 - 7594*yp^5 + 8800*yp^6 - 1708*yp^7 + 286*yp^8 + yp^9 + 
          2*yp^10)*H[-1, 0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*(1 + 2*yp - 2*yp^2 - 390*yp^3 + 2303*yp^4 - 12540*yp^5 + 
          10500*yp^6 - 12540*yp^7 + 2303*yp^8 - 390*yp^9 - 2*yp^10 + 
          2*yp^11 + yp^12)*H[-1, 0, 1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (2048*(2 + yp + 286*yp^2 - 1708*yp^3 + 8800*yp^4 - 7594*yp^5 + 
          8800*yp^6 - 1708*yp^7 + 286*yp^8 + yp^9 + 2*yp^10)*
         H[-1, 0, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*(1 + 6*yp + 182*yp^3 - 1113*yp^4 + 5060*yp^5 - 4688*yp^6 + 
          5060*yp^7 - 1113*yp^8 + 182*yp^9 + 6*yp^11 + yp^12)*
         H[-1, 0, 1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (16384*yp*(3 + 96*yp - 385*yp^2 + 2832*yp^3 - 5506*yp^4 + 6944*yp^5 - 
          5506*yp^6 + 2832*yp^7 - 385*yp^8 + 96*yp^9 + 3*yp^10)*
         H[-1, 1, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (1024*(1 - 37*yp^2 - 1280*yp^3 + 5865*yp^4 - 37120*yp^5 + 74043*yp^6 - 
          91136*yp^7 + 74043*yp^8 - 37120*yp^9 + 5865*yp^10 - 1280*yp^11 - 
          37*yp^12 + yp^14)*H[-1, 1, -1, 0, yp])/((-1 + yp)^6*yp*
         (1 + yp)^6) + (2048*(1 + 2*yp - 10*yp^2 - 534*yp^3 + 1727*yp^4 - 
          10476*yp^5 + 7316*yp^6 - 10476*yp^7 + 1727*yp^8 - 534*yp^9 - 
          10*yp^10 + 2*yp^11 + yp^12)*H[-1, 1, -1, 1, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + 
       (1024*(1 - 37*yp^2 - 1280*yp^3 + 5865*yp^4 - 37120*yp^5 + 74043*yp^6 - 
          91136*yp^7 + 74043*yp^8 - 37120*yp^9 + 5865*yp^10 - 1280*yp^11 - 
          37*yp^12 + yp^14)*H[-1, 1, 0, -1, yp])/((-1 + yp)^6*yp*
         (1 + yp)^6) + (4096*(1 + 4*yp + 162*yp^2 - 972*yp^3 + 6351*yp^4 - 
          13112*yp^5 + 16156*yp^6 - 13112*yp^7 + 6351*yp^8 - 972*yp^9 + 
          162*yp^10 + 4*yp^11 + yp^12)*H[-1, 1, 0, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (1024*(1 + 10*yp + 14*yp^2 + 34*yp^3 - 
          1857*yp^4 + 9940*yp^5 - 9116*yp^6 + 9940*yp^7 - 1857*yp^8 + 
          34*yp^9 + 14*yp^10 + 10*yp^11 + yp^12)*H[-1, 1, 0, 1, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + (2048*(1 + 2*yp - 10*yp^2 - 534*yp^3 + 
          1727*yp^4 - 10476*yp^5 + 7316*yp^6 - 10476*yp^7 + 1727*yp^8 - 
          534*yp^9 - 10*yp^10 + 2*yp^11 + yp^12)*H[-1, 1, 1, -1, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + (1024*(1 + 10*yp + 14*yp^2 + 34*yp^3 - 
          1857*yp^4 + 9940*yp^5 - 9116*yp^6 + 9940*yp^7 - 1857*yp^8 + 
          34*yp^9 + 14*yp^10 + 10*yp^11 + yp^12)*H[-1, 1, 1, 0, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + (4096*(1 + 4*yp - 7*yp^2 - 240*yp^3 + 
          422*yp^4 - 872*yp^5 + 422*yp^6 - 240*yp^7 - 7*yp^8 + 4*yp^9 + 
          yp^10)*H[-1, 1, 1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^4) + 
       (4096*yp*(17 - 490*yp - 771*yp^2 + 5128*yp^3 - 15630*yp^4 + 
          21444*yp^5 - 15630*yp^6 + 5128*yp^7 - 771*yp^8 - 490*yp^9 + 
          17*yp^10)*H[0, -1, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
       (2048*yp*(13 - 290*yp - 1975*yp^2 + 12392*yp^3 - 30806*yp^4 + 
          39284*yp^5 - 30806*yp^6 + 12392*yp^7 - 1975*yp^8 - 290*yp^9 + 
          13*yp^10)*H[0, -1, -1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (16384*yp*(1 - 48*yp + 204*yp^2 - 1360*yp^3 + 870*yp^4 - 1360*yp^5 + 
          204*yp^6 - 48*yp^7 + yp^8)*H[0, -1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) - (2048*yp*(13 - 290*yp - 1975*yp^2 + 
          12392*yp^3 - 30806*yp^4 + 39284*yp^5 - 30806*yp^6 + 12392*yp^7 - 
          1975*yp^8 - 290*yp^9 + 13*yp^10)*H[0, -1, 0, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (2048*yp*(1 + 124*yp - 2211*yp^2 + 
          12944*yp^3 - 29022*yp^4 + 35304*yp^5 - 29022*yp^6 + 12944*yp^7 - 
          2211*yp^8 + 124*yp^9 + yp^10)*H[0, -1, 0, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) - (2048*yp*(11 - 516*yp + 1404*yp^2 - 
          10172*yp^3 + 5490*yp^4 - 10172*yp^5 + 1404*yp^6 - 516*yp^7 + 
          11*yp^8)*H[0, -1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (16384*yp*(1 - 48*yp + 204*yp^2 - 1360*yp^3 + 870*yp^4 - 1360*yp^5 + 
          204*yp^6 - 48*yp^7 + yp^8)*H[0, -1, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) - (2048*yp*(11 - 516*yp + 1404*yp^2 - 
          10172*yp^3 + 5490*yp^4 - 10172*yp^5 + 1404*yp^6 - 516*yp^7 + 
          11*yp^8)*H[0, -1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
       (4096*yp*(7 - 324*yp + 588*yp^2 - 4732*yp^3 + 2010*yp^4 - 4732*yp^5 + 
          588*yp^6 - 324*yp^7 + 7*yp^8)*H[0, -1, 1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) - (16384*yp*(3 - 17*yp - 213*yp^2 + 
          1620*yp^3 - 3758*yp^4 + 4986*yp^5 - 3758*yp^6 + 1620*yp^7 - 
          213*yp^8 - 17*yp^9 + 3*yp^10)*H[0, 0, -1, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (8192*yp*(3 + 29*yp - 445*yp^2 + 
          3228*yp^3 - 7110*yp^4 + 8846*yp^5 - 7110*yp^6 + 3228*yp^7 - 
          445*yp^8 + 29*yp^9 + 3*yp^10)*H[0, 0, -1, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (32768*yp^2*(23 - 70*yp + 641*yp^2 - 
          324*yp^3 + 641*yp^4 - 70*yp^5 + 23*yp^6)*H[0, 0, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(3 + 29*yp - 445*yp^2 + 
          3228*yp^3 - 7110*yp^4 + 8846*yp^5 - 7110*yp^6 + 3228*yp^7 - 
          445*yp^8 + 29*yp^9 + 3*yp^10)*H[0, 0, 0, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) - (32768*yp^2*(6 - 71*yp + 510*yp^2 - 
          362*yp^3 + 510*yp^4 - 71*yp^5 + 6*yp^6)*H[0, 0, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(3 - 19*yp + 219*yp^2 - 
          2036*yp^3 + 4514*yp^4 - 5106*yp^5 + 4514*yp^6 - 2036*yp^7 + 
          219*yp^8 - 19*yp^9 + 3*yp^10)*H[0, 0, 0, 1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (32768*yp^2*(23 - 70*yp + 641*yp^2 - 
          324*yp^3 + 641*yp^4 - 70*yp^5 + 23*yp^6)*H[0, 0, 1, -1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(3 - 19*yp + 219*yp^2 - 
          2036*yp^3 + 4514*yp^4 - 5106*yp^5 + 4514*yp^6 - 2036*yp^7 + 
          219*yp^8 - 19*yp^9 + 3*yp^10)*H[0, 0, 1, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (16384*yp*(3 + 27*yp - 13*yp^2 - 
          428*yp^3 + 1162*yp^4 - 1246*yp^5 + 1162*yp^6 - 428*yp^7 - 13*yp^8 + 
          27*yp^9 + 3*yp^10)*H[0, 0, 1, 1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
       (4096*yp*(7 + 354*yp - 933*yp^2 + 7832*yp^3 - 14434*yp^4 + 
          18444*yp^5 - 14434*yp^6 + 7832*yp^7 - 933*yp^8 + 354*yp^9 + 
          7*yp^10)*H[0, 1, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (2048*yp*(11 + 522*yp - 1585*yp^2 + 13432*yp^3 - 26074*yp^4 + 
          31484*yp^5 - 26074*yp^6 + 13432*yp^7 - 1585*yp^8 + 522*yp^9 + 
          11*yp^10)*H[0, 1, -1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (16384*yp*(1 + 44*yp - 76*yp^2 + 1204*yp^3 - 426*yp^4 + 1204*yp^5 - 
          76*yp^6 + 44*yp^7 + yp^8)*H[0, 1, -1, 1, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (2048*yp*(11 + 522*yp - 1585*yp^2 + 
          13432*yp^3 - 26074*yp^4 + 31484*yp^5 - 26074*yp^6 + 13432*yp^7 - 
          1585*yp^8 + 522*yp^9 + 11*yp^10)*H[0, 1, 0, -1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (2048*yp*(1 - 68*yp + 445*yp^2 - 
          8112*yp^3 + 17474*yp^4 - 20504*yp^5 + 17474*yp^6 - 8112*yp^7 + 
          445*yp^8 - 68*yp^9 + yp^10)*H[0, 1, 0, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (2048*yp*(13 + 386*yp - 695*yp^2 - 
          2792*yp^3 + 8874*yp^4 - 9524*yp^5 + 8874*yp^6 - 2792*yp^7 - 
          695*yp^8 + 386*yp^9 + 13*yp^10)*H[0, 1, 0, 1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (16384*yp*(1 + 44*yp - 76*yp^2 + 
          1204*yp^3 - 426*yp^4 + 1204*yp^5 - 76*yp^6 + 44*yp^7 + yp^8)*
         H[0, 1, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*yp*(13 + 386*yp - 695*yp^2 - 2792*yp^3 + 8874*yp^4 - 9524*yp^5 + 
          8874*yp^6 - 2792*yp^7 - 695*yp^8 + 386*yp^9 + 13*yp^10)*
         H[0, 1, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (4096*yp*(17 + 554*yp - 1347*yp^2 + 2808*yp^3 - 2766*yp^4 + 
          3516*yp^5 - 2766*yp^6 + 2808*yp^7 - 1347*yp^8 + 554*yp^9 + 
          17*yp^10)*H[0, 1, 1, 1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
       (4096*(1 - 2*yp - 14*yp^2 + 206*yp^3 + 543*yp^4 - 1868*yp^5 + 
          3804*yp^6 - 1868*yp^7 + 543*yp^8 + 206*yp^9 - 14*yp^10 - 2*yp^11 + 
          yp^12)*H[1, -1, -1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (1024*(1 - 6*yp - 18*yp^2 - 110*yp^3 + 1471*yp^4 - 10892*yp^5 + 
          7844*yp^6 - 10892*yp^7 + 1471*yp^8 - 110*yp^9 - 18*yp^10 - 
          6*yp^11 + yp^12)*H[1, -1, -1, 0, yp])/((-1 + yp)^4*yp*(1 + yp)^6) - 
       (2048*(1 + 2*yp - 10*yp^2 + 522*yp^3 - 385*yp^4 + 7156*yp^5 - 
          236*yp^6 + 7156*yp^7 - 385*yp^8 + 522*yp^9 - 10*yp^10 + 2*yp^11 + 
          yp^12)*H[1, -1, -1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (1024*(1 - 6*yp - 18*yp^2 - 110*yp^3 + 1471*yp^4 - 10892*yp^5 + 
          7844*yp^6 - 10892*yp^7 + 1471*yp^8 - 110*yp^9 - 18*yp^10 - 
          6*yp^11 + yp^12)*H[1, -1, 0, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (4096*(1 - 2*yp + 133*yp^2 - 264*yp^3 + 3290*yp^4 - 1068*yp^5 + 
          3290*yp^6 - 264*yp^7 + 133*yp^8 - 2*yp^9 + yp^10)*
         H[1, -1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (1024*(1 + 2*yp - 34*yp^2 + 954*yp^3 - 641*yp^4 + 15428*yp^5 - 
          700*yp^6 + 15428*yp^7 - 641*yp^8 + 954*yp^9 - 34*yp^10 + 2*yp^11 + 
          yp^12)*H[1, -1, 0, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) - 
       (2048*(1 + 2*yp - 10*yp^2 + 522*yp^3 - 385*yp^4 + 7156*yp^5 - 
          236*yp^6 + 7156*yp^7 - 385*yp^8 + 522*yp^9 - 10*yp^10 + 2*yp^11 + 
          yp^12)*H[1, -1, 1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (1024*(1 + 2*yp - 34*yp^2 + 954*yp^3 - 641*yp^4 + 15428*yp^5 - 
          700*yp^6 + 15428*yp^7 - 641*yp^8 + 954*yp^9 - 34*yp^10 + 2*yp^11 + 
          yp^12)*H[1, -1, 1, 0, yp])/((-1 + yp)^4*yp*(1 + yp)^6) - 
       (16384*yp*(1 + yp^2)*(3 - 54*yp + 29*yp^2 - 980*yp^3 + 29*yp^4 - 
          54*yp^5 + 3*yp^6)*H[1, -1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (2048*(1 - 4*yp - 11*yp^2 - 92*yp^3 + 443*yp^4 - 7084*yp^5 + 
          14927*yp^6 - 20456*yp^7 + 14927*yp^8 - 7084*yp^9 + 443*yp^10 - 
          92*yp^11 - 11*yp^12 - 4*yp^13 + yp^14)*H[1, 0, -1, -1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^6) + (2048*(2 + 3*yp + 222*yp^2 - 537*yp^3 + 
          7638*yp^4 - 15338*yp^5 + 18068*yp^6 - 15338*yp^7 + 7638*yp^8 - 
          537*yp^9 + 222*yp^10 + 3*yp^11 + 2*yp^12)*H[1, 0, -1, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (2048*(1 + yp^2)*(1 + 2*yp - 3*yp^2 + 
          344*yp^3 + 66*yp^4 + 7628*yp^5 + 66*yp^6 + 344*yp^7 - 3*yp^8 + 
          2*yp^9 + yp^10)*H[1, 0, -1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (2048*(2 + 3*yp + 222*yp^2 - 537*yp^3 + 7638*yp^4 - 15338*yp^5 + 
          18068*yp^6 - 15338*yp^7 + 7638*yp^8 - 537*yp^9 + 222*yp^10 + 
          3*yp^11 + 2*yp^12)*H[1, 0, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (2048*yp*(9 - 26*yp - 56*yp^2 - 5798*yp^3 + 734*yp^4 - 5798*yp^5 - 
          56*yp^6 - 26*yp^7 + 9*yp^8)*H[1, 0, 0, 0, yp])/
        ((-1 + yp)^4*(1 + yp)^6) + (2048*(2 + 21*yp + 134*yp^2 - 527*yp^3 - 
          3786*yp^4 + 9210*yp^5 - 8060*yp^6 + 9210*yp^7 - 3786*yp^8 - 
          527*yp^9 + 134*yp^10 + 21*yp^11 + 2*yp^12)*H[1, 0, 0, 1, yp])/
        ((-1 + yp)^6*(1 + yp)^6) + (2048*(1 + yp^2)*(1 + 2*yp - 3*yp^2 + 
          344*yp^3 + 66*yp^4 + 7628*yp^5 + 66*yp^6 + 344*yp^7 - 3*yp^8 + 
          2*yp^9 + yp^10)*H[1, 0, 1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (2048*(2 + 21*yp + 134*yp^2 - 527*yp^3 - 3786*yp^4 + 9210*yp^5 - 
          8060*yp^6 + 9210*yp^7 - 3786*yp^8 - 527*yp^9 + 134*yp^10 + 
          21*yp^11 + 2*yp^12)*H[1, 0, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (2048*(1 + 2*yp + 32*yp^2 + 554*yp^3 - 2825*yp^4 + 5716*yp^5 - 
          5936*yp^6 + 5716*yp^7 - 2825*yp^8 + 554*yp^9 + 32*yp^10 + 2*yp^11 + 
          yp^12)*H[1, 0, 1, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^4) - 
       (8192*yp*(1 + 162*yp - 163*yp^2 + 2168*yp^3 - 3422*yp^4 + 4556*yp^5 - 
          3422*yp^6 + 2168*yp^7 - 163*yp^8 + 162*yp^9 + yp^10)*
         H[1, 1, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
       (1024*(1 + 7*yp^2 + 808*yp^3 - 475*yp^4 + 16608*yp^5 - 30253*yp^6 + 
          34800*yp^7 - 30253*yp^8 + 16608*yp^9 - 475*yp^10 + 808*yp^11 + 
          7*yp^12 + yp^14)*H[1, 1, -1, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^6) + 
       (2048*(1 + 2*yp + 6*yp^2 + 170*yp^3 + 511*yp^4 + 8788*yp^5 + 
          500*yp^6 + 8788*yp^7 + 511*yp^8 + 170*yp^9 + 6*yp^10 + 2*yp^11 + 
          yp^12)*H[1, 1, -1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
       (1024*(1 + 7*yp^2 + 808*yp^3 - 475*yp^4 + 16608*yp^5 - 30253*yp^6 + 
          34800*yp^7 - 30253*yp^8 + 16608*yp^9 - 475*yp^10 + 808*yp^11 + 
          7*yp^12 + yp^14)*H[1, 1, 0, -1, yp])/((-1 + yp)^6*yp*(1 + yp)^6) + 
       (4096*(1 + 7*yp + 107*yp^2 - 320*yp^3 - 2508*yp^4 - 334*yp^5 - 
          2508*yp^6 - 320*yp^7 + 107*yp^8 + 7*yp^9 + yp^10)*
         H[1, 1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
       (1024*(1 + 8*yp + 47*yp^2 + 1560*yp^3 - 4691*yp^4 + 2520*yp^5 + 
          4643*yp^6 + 16*yp^7 + 4643*yp^8 + 2520*yp^9 - 4691*yp^10 + 
          1560*yp^11 + 47*yp^12 + 8*yp^13 + yp^14)*H[1, 1, 0, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^6) + (2048*(1 + 2*yp + 6*yp^2 + 170*yp^3 + 
          511*yp^4 + 8788*yp^5 + 500*yp^6 + 8788*yp^7 + 511*yp^8 + 170*yp^9 + 
          6*yp^10 + 2*yp^11 + yp^12)*H[1, 1, 1, -1, yp])/
        ((-1 + yp)^4*yp*(1 + yp)^6) + (1024*(1 + 8*yp + 47*yp^2 + 1560*yp^3 - 
          4691*yp^4 + 2520*yp^5 + 4643*yp^6 + 16*yp^7 + 4643*yp^8 + 
          2520*yp^9 - 4691*yp^10 + 1560*yp^11 + 47*yp^12 + 8*yp^13 + yp^14)*
         H[1, 1, 1, 0, yp])/((-1 + yp)^6*yp*(1 + yp)^6) + 
       (4096*(1 + 4*yp + 25*yp^2 + 860*yp^3 - 2257*yp^4 + 5228*yp^5 - 
          5961*yp^6 + 8296*yp^7 - 5961*yp^8 + 5228*yp^9 - 2257*yp^10 + 
          860*yp^11 + 25*yp^12 + 4*yp^13 + yp^14)*H[1, 1, 1, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^6) + (256*H[0, 0, 0, yp]*
         (-15 - (15*I)*Pi + 420*yp - (144*I)*Pi*yp - 5126*yp^2 + 
          (1098*I)*Pi*yp^2 + 42964*yp^3 - (17040*I)*Pi*yp^3 - 219105*yp^4 + 
          (163167*I)*Pi*yp^4 + 607880*yp^5 - (357600*I)*Pi*yp^5 - 
          509972*yp^6 + (408780*I)*Pi*yp^6 + 607880*yp^7 - 
          (357600*I)*Pi*yp^7 - 219105*yp^8 + (163167*I)*Pi*yp^8 + 
          42964*yp^9 - (17040*I)*Pi*yp^9 - 5126*yp^10 + (1098*I)*Pi*yp^10 + 
          420*yp^11 - (144*I)*Pi*yp^11 - 15*yp^12 - (15*I)*Pi*yp^12 - 
          4608*yp^2*Log[2] + 63744*yp^3*Log[2] - 505344*yp^4*Log[2] + 
          1115904*yp^5*Log[2] - 1339392*yp^6*Log[2] + 1115904*yp^7*Log[2] - 
          505344*yp^8*Log[2] + 63744*yp^9*Log[2] - 4608*yp^10*Log[2]))/
        (3*(-1 + yp)^6*(1 + yp)^6) - (256*H[0, 0, 1, yp]*
         (15 + (15*I)*Pi - 368*yp + (288*I)*Pi*yp + 3310*yp^2 + 
          (2502*I)*Pi*yp^2 - 24368*yp^3 + (672*I)*Pi*yp^3 + 110273*yp^4 - 
          (87711*I)*Pi*yp^4 - 479072*yp^5 + (207936*I)*Pi*yp^5 + 
          166020*yp^6 - (222828*I)*Pi*yp^6 - 479072*yp^7 + 
          (207936*I)*Pi*yp^7 + 110273*yp^8 - (87711*I)*Pi*yp^8 - 24368*yp^9 + 
          (672*I)*Pi*yp^9 + 3310*yp^10 + (2502*I)*Pi*yp^10 - 368*yp^11 + 
          (288*I)*Pi*yp^11 + 15*yp^12 + (15*I)*Pi*yp^12 - 576*yp*Log[2] + 
          3648*yp^2*Log[2] - 42048*yp^3*Log[2] + 390912*yp^4*Log[2] - 
          866688*yp^5*Log[2] + 980352*yp^6*Log[2] - 866688*yp^7*Log[2] + 
          390912*yp^8*Log[2] - 42048*yp^9*Log[2] + 3648*yp^10*Log[2] - 
          576*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
       (256*H[1, 0, 0, yp]*(15 + (39*I)*Pi - 140*yp + (204*I)*Pi*yp + 
          3038*yp^2 + (2286*I)*Pi*yp^2 - 12508*yp^3 - (22308*I)*Pi*yp^3 + 
          104961*yp^4 - (33687*I)*Pi*yp^4 - 437912*yp^5 + (77400*I)*Pi*yp^5 + 
          144420*yp^6 - (23292*I)*Pi*yp^6 - 437912*yp^7 + (77400*I)*Pi*yp^7 + 
          104961*yp^8 - (33687*I)*Pi*yp^8 - 12508*yp^9 - (22308*I)*Pi*yp^9 + 
          3038*yp^10 + (2286*I)*Pi*yp^10 - 140*yp^11 + (204*I)*Pi*yp^11 + 
          15*yp^12 + (39*I)*Pi*yp^12 - 432*yp*Log[2] + 2112*yp^2*Log[2] - 
          240*yp^3*Log[2] + 274176*yp^4*Log[2] - 589152*yp^5*Log[2] + 
          627072*yp^6*Log[2] - 589152*yp^7*Log[2] + 274176*yp^8*Log[2] - 
          240*yp^9*Log[2] + 2112*yp^10*Log[2] - 432*yp^11*Log[2]))/
        (3*(-1 + yp)^6*(1 + yp)^6) + (512*H[0, -1, -1, yp]*
         (-27 - (21*I)*Pi + 184*yp - (180*I)*Pi*yp - 4142*yp^2 - 
          (330*I)*Pi*yp^2 + 33560*yp^3 - (23460*I)*Pi*yp^3 - 215509*yp^4 + 
          (116325*I)*Pi*yp^4 + 429104*yp^5 - (283560*I)*Pi*yp^5 - 
          560068*yp^6 + (333300*I)*Pi*yp^6 + 429104*yp^7 - 
          (283560*I)*Pi*yp^7 - 215509*yp^8 + (116325*I)*Pi*yp^8 + 
          33560*yp^9 - (23460*I)*Pi*yp^9 - 4142*yp^10 - (330*I)*Pi*yp^10 + 
          184*yp^11 - (180*I)*Pi*yp^11 - 27*yp^12 - (21*I)*Pi*yp^12 - 
          312*yp*Log[2] + 6960*yp^2*Log[2] + 47400*yp^3*Log[2] - 
          297408*yp^4*Log[2] + 739344*yp^5*Log[2] - 942816*yp^6*Log[2] + 
          739344*yp^7*Log[2] - 297408*yp^8*Log[2] + 47400*yp^9*Log[2] + 
          6960*yp^10*Log[2] - 312*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
       (1024*H[0, 1, -1, yp]*(6 + (3*I)*Pi + 144*yp + (90*I)*Pi*yp - 
          1400*yp^2 + (2514*I)*Pi*yp^2 + 14000*yp^3 - (4974*I)*Pi*yp^3 - 
          56214*yp^4 + (61149*I)*Pi*yp^4 + 153792*yp^5 - (111852*I)*Pi*yp^5 - 
          146928*yp^6 + (130716*I)*Pi*yp^6 + 153792*yp^7 - 
          (111852*I)*Pi*yp^7 - 56214*yp^8 + (61149*I)*Pi*yp^8 + 14000*yp^9 - 
          (4974*I)*Pi*yp^9 - 1400*yp^10 + (2514*I)*Pi*yp^10 + 144*yp^11 + 
          (90*I)*Pi*yp^11 + 6*yp^12 + (3*I)*Pi*yp^12 - 132*yp*Log[2] - 
          6264*yp^2*Log[2] + 19020*yp^3*Log[2] - 161184*yp^4*Log[2] + 
          312888*yp^5*Log[2] - 377808*yp^6*Log[2] + 312888*yp^7*Log[2] - 
          161184*yp^8*Log[2] + 19020*yp^9*Log[2] - 6264*yp^10*Log[2] - 
          132*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
       (256*H[0, 1, 0, yp]*(15 + (15*I)*Pi - 368*yp - (108*I)*Pi*yp + 
          3310*yp^2 + (4734*I)*Pi*yp^2 - 24368*yp^3 - (16764*I)*Pi*yp^3 + 
          110273*yp^4 - (79359*I)*Pi*yp^4 - 479072*yp^5 + 
          (188904*I)*Pi*yp^5 + 166020*yp^6 - (219420*I)*Pi*yp^6 - 
          479072*yp^7 + (188904*I)*Pi*yp^7 + 110273*yp^8 - 
          (79359*I)*Pi*yp^8 - 24368*yp^9 - (16764*I)*Pi*yp^9 + 3310*yp^10 + 
          (4734*I)*Pi*yp^10 - 368*yp^11 - (108*I)*Pi*yp^11 + 15*yp^12 + 
          (15*I)*Pi*yp^12 - 48*yp*Log[2] + 3264*yp^2*Log[2] - 
          21360*yp^3*Log[2] + 389376*yp^4*Log[2] - 838752*yp^5*Log[2] + 
          984192*yp^6*Log[2] - 838752*yp^7*Log[2] + 389376*yp^8*Log[2] - 
          21360*yp^9*Log[2] + 3264*yp^10*Log[2] - 48*yp^11*Log[2]))/
        (3*(-1 + yp)^6*(1 + yp)^6) + (512*H[-1, 0, -1, yp]*
         ((-6*I)*Pi - 45*yp - (24*I)*Pi*yp + 220*yp^2 - (36*I)*Pi*yp^2 - 
          2425*yp^3 + (3096*I)*Pi*yp^3 + 35344*yp^4 - (32346*I)*Pi*yp^4 - 
          141914*yp^5 + (139776*I)*Pi*yp^5 + 154152*yp^6 - 
          (141048*I)*Pi*yp^6 - 141914*yp^7 + (139776*I)*Pi*yp^7 + 
          35344*yp^8 - (32346*I)*Pi*yp^8 - 2425*yp^9 + (3096*I)*Pi*yp^9 + 
          220*yp^10 - (36*I)*Pi*yp^10 - 45*yp^11 - (24*I)*Pi*yp^11 - 
          (6*I)*Pi*yp^12 + 48*yp*Log[2] - 408*yp^2*Log[2] - 
          1104*yp^3*Log[2] + 70752*yp^4*Log[2] - 293856*yp^5*Log[2] + 
          338544*yp^6*Log[2] - 293856*yp^7*Log[2] + 70752*yp^8*Log[2] - 
          1104*yp^9*Log[2] - 408*yp^10*Log[2] + 48*yp^11*Log[2]))/
        (3*(-1 + yp)^4*yp*(1 + yp)^6) + (256*H[0, -1, 0, yp]*
         (15 + (15*I)*Pi - 472*yp + (396*I)*Pi*yp + 6942*yp^2 - 
          (6930*I)*Pi*yp^2 - 61560*yp^3 + (50844*I)*Pi*yp^3 + 327937*yp^4 - 
          (246975*I)*Pi*yp^4 - 736688*yp^5 + (526296*I)*Pi*yp^5 + 
          853924*yp^6 - (598140*I)*Pi*yp^6 - 736688*yp^7 + 
          (526296*I)*Pi*yp^7 + 327937*yp^8 - (246975*I)*Pi*yp^8 - 
          61560*yp^9 + (50844*I)*Pi*yp^9 + 6942*yp^10 - (6930*I)*Pi*yp^10 - 
          472*yp^11 + (396*I)*Pi*yp^11 + 15*yp^12 + (15*I)*Pi*yp^12 + 
          48*yp*Log[2] + 5952*yp^2*Log[2] - 106128*yp^3*Log[2] + 
          621312*yp^4*Log[2] - 1393056*yp^5*Log[2] + 1694592*yp^6*Log[2] - 
          1393056*yp^7*Log[2] + 621312*yp^8*Log[2] - 106128*yp^9*Log[2] + 
          5952*yp^10*Log[2] + 48*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
       (1024*H[0, -1, 1, yp]*(6 + (3*I)*Pi + 144*yp - (108*I)*Pi*yp - 
          1400*yp^2 + (3630*I)*Pi*yp^2 + 14000*yp^3 - (13692*I)*Pi*yp^3 - 
          56214*yp^4 + (65325*I)*Pi*yp^4 + 153792*yp^5 - (121368*I)*Pi*yp^5 - 
          146928*yp^6 + (132420*I)*Pi*yp^6 + 153792*yp^7 - 
          (121368*I)*Pi*yp^7 - 56214*yp^8 + (65325*I)*Pi*yp^8 + 14000*yp^9 - 
          (13692*I)*Pi*yp^9 - 1400*yp^10 + (3630*I)*Pi*yp^10 + 144*yp^11 - 
          (108*I)*Pi*yp^11 + 6*yp^12 + (3*I)*Pi*yp^12 + 132*yp*Log[2] - 
          6456*yp^2*Log[2] + 29364*yp^3*Log[2] - 161952*yp^4*Log[2] + 
          326856*yp^5*Log[2] - 375888*yp^6*Log[2] + 326856*yp^7*Log[2] - 
          161952*yp^8*Log[2] + 29364*yp^9*Log[2] - 6456*yp^10*Log[2] + 
          132*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
       (512*H[0, 1, 1, yp]*(-27 - (21*I)*Pi + 80*yp - (72*I)*Pi*yp - 
          510*yp^2 - (9762*I)*Pi*yp^2 - 3632*yp^3 + (26712*I)*Pi*yp^3 + 
          2155*yp^4 - (42939*I)*Pi*yp^4 + 171488*yp^5 + (34800*I)*Pi*yp^5 + 
          127836*yp^6 - (42012*I)*Pi*yp^6 + 171488*yp^7 + (34800*I)*Pi*yp^7 + 
          2155*yp^8 - (42939*I)*Pi*yp^8 - 3632*yp^9 + (26712*I)*Pi*yp^9 - 
          510*yp^10 - (9762*I)*Pi*yp^10 + 80*yp^11 - (72*I)*Pi*yp^11 - 
          27*yp^12 - (21*I)*Pi*yp^12 + 312*yp*Log[2] + 9264*yp^2*Log[2] - 
          16680*yp^3*Log[2] - 67008*yp^4*Log[2] + 212976*yp^5*Log[2] - 
          228576*yp^6*Log[2] + 212976*yp^7*Log[2] - 67008*yp^8*Log[2] - 
          16680*yp^9*Log[2] + 9264*yp^10*Log[2] + 312*yp^11*Log[2]))/
        (3*(-1 + yp)^6*(1 + yp)^6) + (256*H[-1, 0, 0, yp]*
         (15 - (9*I)*Pi - 700*yp + (84*I)*Pi*yp + 7214*yp^2 - 
          (4482*I)*Pi*yp^2 - 73420*yp^3 + (56388*I)*Pi*yp^3 + 333249*yp^4 - 
          (292647*I)*Pi*yp^4 - 777848*yp^5 + (637800*I)*Pi*yp^5 + 
          875524*yp^6 - (794268*I)*Pi*yp^6 - 777848*yp^7 + 
          (637800*I)*Pi*yp^7 + 333249*yp^8 - (292647*I)*Pi*yp^8 - 
          73420*yp^9 + (56388*I)*Pi*yp^9 + 7214*yp^10 - (4482*I)*Pi*yp^10 - 
          700*yp^11 + (84*I)*Pi*yp^11 + 15*yp^12 - (9*I)*Pi*yp^12 + 
          432*yp*Log[2] + 7104*yp^2*Log[2] - 127248*yp^3*Log[2] + 
          736512*yp^4*Log[2] - 1642656*yp^5*Log[2] + 2051712*yp^6*Log[2] - 
          1642656*yp^7*Log[2] + 736512*yp^8*Log[2] - 127248*yp^9*Log[2] + 
          7104*yp^10*Log[2] + 432*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
       (256*H[0, 0, -1, yp]*(15 + (15*I)*Pi - 472*yp + 6942*yp^2 - 
          (4698*I)*Pi*yp^2 - 61560*yp^3 + (33408*I)*Pi*yp^3 + 327937*yp^4 - 
          (238623*I)*Pi*yp^4 - 736688*yp^5 + (507264*I)*Pi*yp^5 + 
          853924*yp^6 - (594732*I)*Pi*yp^6 - 736688*yp^7 + 
          (507264*I)*Pi*yp^7 + 327937*yp^8 - (238623*I)*Pi*yp^8 - 
          61560*yp^9 + (33408*I)*Pi*yp^9 + 6942*yp^10 - (4698*I)*Pi*yp^10 - 
          472*yp^11 + 15*yp^12 + (15*I)*Pi*yp^12 + 576*yp*Log[2] + 
          5568*yp^2*Log[2] - 85440*yp^3*Log[2] + 619776*yp^4*Log[2] - 
          1365120*yp^5*Log[2] + 1698432*yp^6*Log[2] - 1365120*yp^7*Log[2] + 
          619776*yp^8*Log[2] - 85440*yp^9*Log[2] + 5568*yp^10*Log[2] + 
          576*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
       (1024*H[-1, -1, 1, yp]*(9 + 24*yp + (3*I)*Pi*yp - 36*yp^2 - 
          (30*I)*Pi*yp^2 - 2736*yp^3 + (4215*I)*Pi*yp^3 + 16623*yp^4 - 
          (14472*I)*Pi*yp^4 - 59752*yp^5 + (60294*I)*Pi*yp^5 + 75352*yp^6 - 
          (50868*I)*Pi*yp^6 - 59752*yp^7 + (60294*I)*Pi*yp^7 + 16623*yp^8 - 
          (14472*I)*Pi*yp^8 - 2736*yp^9 + (4215*I)*Pi*yp^9 - 36*yp^10 - 
          (30*I)*Pi*yp^10 + 24*yp^11 + (3*I)*Pi*yp^11 + 9*yp^12 + 6*Log[2] + 
          12*yp*Log[2] + 60*yp^2*Log[2] - 6660*yp^3*Log[2] + 
          29850*yp^4*Log[2] - 151560*yp^5*Log[2] + 127560*yp^6*Log[2] - 
          151560*yp^7*Log[2] + 29850*yp^8*Log[2] - 6660*yp^9*Log[2] + 
          60*yp^10*Log[2] + 12*yp^11*Log[2] + 6*yp^12*Log[2]))/
        (3*(-1 + yp)^4*yp*(1 + yp)^6) - (512*H[-1, 1, 0, yp]*
         ((3*I)*Pi + 30*yp + (21*I)*Pi*yp + 390*yp^2 + (93*I)*Pi*yp^2 - 
          4304*yp^3 + (714*I)*Pi*yp^3 + 33006*yp^4 - (10665*I)*Pi*yp^4 - 
          118222*yp^5 + (83739*I)*Pi*yp^5 + 304524*yp^6 - 
          (173751*I)*Pi*yp^6 - 283392*yp^7 + (224268*I)*Pi*yp^7 + 
          304524*yp^8 - (173751*I)*Pi*yp^8 - 118222*yp^9 + 
          (83739*I)*Pi*yp^9 + 33006*yp^10 - (10665*I)*Pi*yp^10 - 4304*yp^11 + 
          (714*I)*Pi*yp^11 + 390*yp^12 + (93*I)*Pi*yp^12 + 30*yp^13 + 
          (21*I)*Pi*yp^13 + (3*I)*Pi*yp^14 - 48*yp*Log[2] - 192*yp^2*Log[2] - 
          7776*yp^3*Log[2] + 46656*yp^4*Log[2] - 304848*yp^5*Log[2] + 
          629376*yp^6*Log[2] - 775488*yp^7*Log[2] + 629376*yp^8*Log[2] - 
          304848*yp^9*Log[2] + 46656*yp^10*Log[2] - 7776*yp^11*Log[2] - 
          192*yp^12*Log[2] - 48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*
         (1 + yp)^6) - (512*H[1, 0, -1, yp]*((6*I)*Pi + 30*yp - (3*I)*Pi*yp + 
          162*yp^2 - (6*I)*Pi*yp^2 - 4032*yp^3 + (1554*I)*Pi*yp^3 + 
          21146*yp^4 + (5166*I)*Pi*yp^4 - 112910*yp^5 + (31059*I)*Pi*yp^5 + 
          263364*yp^6 - (54318*I)*Pi*yp^6 - 261792*yp^7 + (33084*I)*Pi*yp^7 + 
          263364*yp^8 - (54318*I)*Pi*yp^8 - 112910*yp^9 + (31059*I)*Pi*yp^9 + 
          21146*yp^10 + (5166*I)*Pi*yp^10 - 4032*yp^11 + (1554*I)*Pi*yp^11 + 
          162*yp^12 - (6*I)*Pi*yp^12 + 30*yp^13 - (3*I)*Pi*yp^13 + 
          (6*I)*Pi*yp^14 - 48*yp*Log[2] - 72*yp^2*Log[2] - 5328*yp^3*Log[2] + 
          12888*yp^4*Log[2] - 183312*yp^5*Log[2] + 368112*yp^6*Log[2] - 
          433632*yp^7*Log[2] + 368112*yp^8*Log[2] - 183312*yp^9*Log[2] + 
          12888*yp^10*Log[2] - 5328*yp^11*Log[2] - 72*yp^12*Log[2] - 
          48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[-1, 0, 1, yp]*((6*I)*Pi + 30*yp + (21*I)*Pi*yp + 390*yp^2 - 
          (90*I)*Pi*yp^2 - 4304*yp^3 + (1338*I)*Pi*yp^3 + 33006*yp^4 - 
          (17814*I)*Pi*yp^4 - 118222*yp^5 + (85083*I)*Pi*yp^5 + 304524*yp^6 - 
          (184854*I)*Pi*yp^6 - 283392*yp^7 + (232620*I)*Pi*yp^7 + 
          304524*yp^8 - (184854*I)*Pi*yp^8 - 118222*yp^9 + 
          (85083*I)*Pi*yp^9 + 33006*yp^10 - (17814*I)*Pi*yp^10 - 4304*yp^11 + 
          (1338*I)*Pi*yp^11 + 390*yp^12 - (90*I)*Pi*yp^12 + 30*yp^13 + 
          (21*I)*Pi*yp^13 + (6*I)*Pi*yp^14 - 48*yp*Log[2] + 72*yp^2*Log[2] - 
          6864*yp^3*Log[2] + 54696*yp^4*Log[2] - 300048*yp^5*Log[2] + 
          645648*yp^6*Log[2] - 786912*yp^7*Log[2] + 645648*yp^8*Log[2] - 
          300048*yp^9*Log[2] + 54696*yp^10*Log[2] - 6864*yp^11*Log[2] + 
          72*yp^12*Log[2] - 48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[1, -1, 0, yp]*((3*I)*Pi + 30*yp - (3*I)*Pi*yp + 162*yp^2 - 
          (219*I)*Pi*yp^2 - 4032*yp^3 + (3162*I)*Pi*yp^3 + 21146*yp^4 - 
          (5121*I)*Pi*yp^4 - 112910*yp^5 + (38067*I)*Pi*yp^5 + 263364*yp^6 - 
          (62247*I)*Pi*yp^6 - 261792*yp^7 + (28140*I)*Pi*yp^7 + 263364*yp^8 - 
          (62247*I)*Pi*yp^8 - 112910*yp^9 + (38067*I)*Pi*yp^9 + 21146*yp^10 - 
          (5121*I)*Pi*yp^10 - 4032*yp^11 + (3162*I)*Pi*yp^11 + 162*yp^12 - 
          (219*I)*Pi*yp^12 + 30*yp^13 - (3*I)*Pi*yp^13 + (3*I)*Pi*yp^14 - 
          48*yp*Log[2] + 192*yp^2*Log[2] - 6624*yp^3*Log[2] + 
          25536*yp^4*Log[2] - 189648*yp^5*Log[2] + 379776*yp^6*Log[2] - 
          418368*yp^7*Log[2] + 379776*yp^8*Log[2] - 189648*yp^9*Log[2] + 
          25536*yp^10*Log[2] - 6624*yp^11*Log[2] + 192*yp^12*Log[2] - 
          48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (512*H[-1, -1, 0, yp]*((-3*I)*Pi - 45*yp - (12*I)*Pi*yp + 310*yp^2 - 
          (177*I)*Pi*yp^2 - 2910*yp^3 + (3768*I)*Pi*yp^3 + 40414*yp^4 - 
          (45723*I)*Pi*yp^4 - 215027*yp^5 + (208908*I)*Pi*yp^5 + 
          473324*yp^6 - (464049*I)*Pi*yp^6 - 592132*yp^7 + 
          (570000*I)*Pi*yp^7 + 473324*yp^8 - (464049*I)*Pi*yp^8 - 
          215027*yp^9 + (208908*I)*Pi*yp^9 + 40414*yp^10 - 
          (45723*I)*Pi*yp^10 - 2910*yp^11 + (3768*I)*Pi*yp^11 + 310*yp^12 - 
          (177*I)*Pi*yp^12 - 45*yp^13 - (12*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 
          48*yp*Log[2] - 240*yp^2*Log[2] + 672*yp^3*Log[2] + 
          80592*yp^4*Log[2] - 431664*yp^5*Log[2] + 1013280*yp^6*Log[2] - 
          1276224*yp^7*Log[2] + 1013280*yp^8*Log[2] - 431664*yp^9*Log[2] + 
          80592*yp^10*Log[2] + 672*yp^11*Log[2] - 240*yp^12*Log[2] + 
          48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (512*H[1, 1, 0, yp]*((-3*I)*Pi - 45*yp - (36*I)*Pi*yp - 22*yp^2 + 
          (15*I)*Pi*yp^2 + 994*yp^3 - (5448*I)*Pi*yp^3 - 8638*yp^4 + 
          (27429*I)*Pi*yp^4 + 7949*yp^5 - (4380*I)*Pi*yp^5 + 174548*yp^6 - 
          (15153*I)*Pi*yp^6 + 117372*yp^7 - (4848*I)*Pi*yp^7 + 174548*yp^8 - 
          (15153*I)*Pi*yp^8 + 7949*yp^9 - (4380*I)*Pi*yp^9 - 8638*yp^10 + 
          (27429*I)*Pi*yp^10 + 994*yp^11 - (5448*I)*Pi*yp^11 - 22*yp^12 + 
          (15*I)*Pi*yp^12 - 45*yp^13 - (36*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 
          48*yp*Log[2] + 240*yp^2*Log[2] + 4512*yp^3*Log[2] - 
          25296*yp^4*Log[2] - 84528*yp^5*Log[2] + 209376*yp^6*Log[2] - 
          208704*yp^7*Log[2] + 209376*yp^8*Log[2] - 84528*yp^9*Log[2] - 
          25296*yp^10*Log[2] + 4512*yp^11*Log[2] + 240*yp^12*Log[2] + 
          48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (512*H[1, 0, 1, yp]*((-6*I)*Pi - 45*yp - (36*I)*Pi*yp - 22*yp^2 - 
          (198*I)*Pi*yp^2 + 994*yp^3 - (3840*I)*Pi*yp^3 - 8638*yp^4 + 
          (17142*I)*Pi*yp^4 + 7949*yp^5 + (2628*I)*Pi*yp^5 + 174548*yp^6 - 
          (23082*I)*Pi*yp^6 + 117372*yp^7 - (9792*I)*Pi*yp^7 + 174548*yp^8 - 
          (23082*I)*Pi*yp^8 + 7949*yp^9 + (2628*I)*Pi*yp^9 - 8638*yp^10 + 
          (17142*I)*Pi*yp^10 + 994*yp^11 - (3840*I)*Pi*yp^11 - 22*yp^12 - 
          (198*I)*Pi*yp^12 - 45*yp^13 - (36*I)*Pi*yp^13 - (6*I)*Pi*yp^14 + 
          48*yp*Log[2] + 504*yp^2*Log[2] + 3216*yp^3*Log[2] - 
          12648*yp^4*Log[2] - 90864*yp^5*Log[2] + 221040*yp^6*Log[2] - 
          193440*yp^7*Log[2] + 221040*yp^8*Log[2] - 90864*yp^9*Log[2] - 
          12648*yp^10*Log[2] + 3216*yp^11*Log[2] + 504*yp^12*Log[2] + 
          48*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (1024*H[-1, 1, -1, yp]*(-9 + (3*I)*Pi - 6*yp - (3*I)*Pi*yp + 75*yp^2 - 
          (147*I)*Pi*yp^2 + 2640*yp^3 - (3654*I)*Pi*yp^3 - 22059*yp^4 + 
          (15783*I)*Pi*yp^4 + 95734*yp^5 - (92109*I)*Pi*yp^5 - 211479*yp^6 + 
          (174825*I)*Pi*yp^6 + 270208*yp^7 - (213972*I)*Pi*yp^7 - 
          211479*yp^8 + (174825*I)*Pi*yp^8 + 95734*yp^9 - (92109*I)*Pi*yp^9 - 
          22059*yp^10 + (15783*I)*Pi*yp^10 + 2640*yp^11 - (3654*I)*Pi*yp^11 + 
          75*yp^12 - (147*I)*Pi*yp^12 - 6*yp^13 - (3*I)*Pi*yp^13 - 9*yp^14 + 
          (3*I)*Pi*yp^14 - 6*Log[2] + 222*yp^2*Log[2] + 7680*yp^3*Log[2] - 
          35190*yp^4*Log[2] + 222720*yp^5*Log[2] - 444258*yp^6*Log[2] + 
          546816*yp^7*Log[2] - 444258*yp^8*Log[2] + 222720*yp^9*Log[2] - 
          35190*yp^10*Log[2] + 7680*yp^11*Log[2] + 222*yp^12*Log[2] - 
          6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (1024*H[1, 1, 1, yp]*(-9 + (6*I)*Pi + 51*yp + (39*I)*Pi*yp + 
          385*yp^2 + (18*I)*Pi*yp^2 - 1154*yp^3 + (6822*I)*Pi*yp^3 + 
          14579*yp^4 - (21594*I)*Pi*yp^4 - 24643*yp^5 + (34569*I)*Pi*yp^5 - 
          78443*yp^6 - (33726*I)*Pi*yp^6 - 141020*yp^7 + (52308*I)*Pi*yp^7 - 
          78443*yp^8 - (33726*I)*Pi*yp^8 - 24643*yp^9 + (34569*I)*Pi*yp^9 + 
          14579*yp^10 - (21594*I)*Pi*yp^10 - 1154*yp^11 + (6822*I)*Pi*yp^11 + 
          385*yp^12 + (18*I)*Pi*yp^12 + 51*yp^13 + (39*I)*Pi*yp^13 - 
          9*yp^14 + (6*I)*Pi*yp^14 - 6*Log[2] - 48*yp*Log[2] - 
          282*yp^2*Log[2] - 9360*yp^3*Log[2] + 28146*yp^4*Log[2] - 
          15120*yp^5*Log[2] - 27858*yp^6*Log[2] - 96*yp^7*Log[2] - 
          27858*yp^8*Log[2] - 15120*yp^9*Log[2] + 28146*yp^10*Log[2] - 
          9360*yp^11*Log[2] - 282*yp^12*Log[2] - 48*yp^13*Log[2] - 
          6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (1024*H[1, -1, -1, yp]*(-9 - (3*I)*Pi - 24*yp + (6*I)*Pi*yp + 
          201*yp^2 + (39*I)*Pi*yp^2 + 3872*yp^3 - (180*I)*Pi*yp^3 - 
          15205*yp^4 + (669*I)*Pi*yp^4 + 96216*yp^5 - (870*I)*Pi*yp^5 - 
          167259*yp^6 + (5439*I)*Pi*yp^6 + 238144*yp^7 + (14376*I)*Pi*yp^7 - 
          167259*yp^8 + (5439*I)*Pi*yp^8 + 96216*yp^9 - (870*I)*Pi*yp^9 - 
          15205*yp^10 + (669*I)*Pi*yp^10 + 3872*yp^11 - (180*I)*Pi*yp^11 + 
          201*yp^12 + (39*I)*Pi*yp^12 - 24*yp^13 + (6*I)*Pi*yp^13 - 9*yp^14 - 
          (3*I)*Pi*yp^14 - 6*Log[2] + 48*yp*Log[2] + 30*yp^2*Log[2] + 
          480*yp^3*Log[2] - 10038*yp^4*Log[2] + 83664*yp^5*Log[2] - 
          186594*yp^6*Log[2] + 224832*yp^7*Log[2] - 186594*yp^8*Log[2] + 
          83664*yp^9*Log[2] - 10038*yp^10*Log[2] + 480*yp^11*Log[2] + 
          30*yp^12*Log[2] + 48*yp^13*Log[2] - 6*yp^14*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^6) + (1024*H[1, -1, 1, yp]*
         (9 - 6*yp - (3*I)*Pi*yp - 363*yp^2 + (180*I)*Pi*yp^2 + 160*yp^3 - 
          (2982*I)*Pi*yp^3 - 5941*yp^4 + (4452*I)*Pi*yp^4 + 16694*yp^5 - 
          (37197*I)*Pi*yp^5 - 96105*yp^6 + (56808*I)*Pi*yp^6 + 23648*yp^7 - 
          (42516*I)*Pi*yp^7 - 96105*yp^8 + (56808*I)*Pi*yp^8 + 16694*yp^9 - 
          (37197*I)*Pi*yp^9 - 5941*yp^10 + (4452*I)*Pi*yp^10 + 160*yp^11 - 
          (2982*I)*Pi*yp^11 - 363*yp^12 + (180*I)*Pi*yp^12 - 6*yp^13 - 
          (3*I)*Pi*yp^13 + 9*yp^14 + 6*Log[2] - 222*yp^2*Log[2] + 
          6144*yp^3*Log[2] - 15498*yp^4*Log[2] + 105984*yp^5*Log[2] - 
          193182*yp^6*Log[2] + 193536*yp^7*Log[2] - 193182*yp^8*Log[2] + 
          105984*yp^9*Log[2] - 15498*yp^10*Log[2] + 6144*yp^11*Log[2] - 
          222*yp^12*Log[2] + 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (1024*H[1, 1, -1, yp]*(9 - (3*I)*Pi - 6*yp - (3*I)*Pi*yp - 363*yp^2 - 
          (33*I)*Pi*yp^2 + 160*yp^3 - (1374*I)*Pi*yp^3 - 5941*yp^4 - 
          (5835*I)*Pi*yp^4 + 16694*yp^5 - (30189*I)*Pi*yp^5 - 96105*yp^6 + 
          (48879*I)*Pi*yp^6 + 23648*yp^7 - (47460*I)*Pi*yp^7 - 96105*yp^8 + 
          (48879*I)*Pi*yp^8 + 16694*yp^9 - (30189*I)*Pi*yp^9 - 5941*yp^10 - 
          (5835*I)*Pi*yp^10 + 160*yp^11 - (1374*I)*Pi*yp^11 - 363*yp^12 - 
          (33*I)*Pi*yp^12 - 6*yp^13 - (3*I)*Pi*yp^13 + 9*yp^14 - 
          (3*I)*Pi*yp^14 + 6*Log[2] + 42*yp^2*Log[2] + 4848*yp^3*Log[2] - 
          2850*yp^4*Log[2] + 99648*yp^5*Log[2] - 181518*yp^6*Log[2] + 
          208800*yp^7*Log[2] - 181518*yp^8*Log[2] + 99648*yp^9*Log[2] - 
          2850*yp^10*Log[2] + 4848*yp^11*Log[2] + 42*yp^12*Log[2] + 
          6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (1024*H[-1, -1, -1, yp]*(9 + (3*I)*Pi + 51*yp + (15*I)*Pi*yp - 
          385*yp^2 + (141*I)*Pi*yp^2 + 270*yp^3 + (510*I)*Pi*yp^3 - 
          18355*yp^4 + (22791*I)*Pi*yp^4 + 119293*yp^5 - (115455*I)*Pi*yp^5 - 
          261845*yp^6 + (278121*I)*Pi*yp^6 + 321924*yp^7 - 
          (347676*I)*Pi*yp^7 - 261845*yp^8 + (278121*I)*Pi*yp^8 + 
          119293*yp^9 - (115455*I)*Pi*yp^9 - 18355*yp^10 + 
          (22791*I)*Pi*yp^10 + 270*yp^11 + (510*I)*Pi*yp^11 - 385*yp^12 + 
          (141*I)*Pi*yp^12 + 51*yp^13 + (15*I)*Pi*yp^13 + 9*yp^14 + 
          (3*I)*Pi*yp^14 + 6*Log[2] - 48*yp*Log[2] + 282*yp^2*Log[2] - 
          7440*yp^3*Log[2] - 37362*yp^4*Log[2] + 213744*yp^5*Log[2] - 
          552750*yp^6*Log[2] + 717984*yp^7*Log[2] - 552750*yp^8*Log[2] + 
          213744*yp^9*Log[2] - 37362*yp^10*Log[2] - 7440*yp^11*Log[2] + 
          282*yp^12*Log[2] - 48*yp^13*Log[2] + 6*yp^14*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^6) + (1024*H[-1, 1, 1, yp]*
         (9 - (6*I)*Pi - 24*yp - (18*I)*Pi*yp - 465*yp^2 + (54*I)*Pi*yp^2 + 
          1664*yp^3 + (2940*I)*Pi*yp^3 - 10947*yp^4 - (5118*I)*Pi*yp^4 + 
          22488*yp^5 + (8370*I)*Pi*yp^5 - 93045*yp^6 - (1074*I)*Pi*yp^6 + 
          13184*yp^7 - (10296*I)*Pi*yp^7 - 93045*yp^8 - (1074*I)*Pi*yp^8 + 
          22488*yp^9 + (8370*I)*Pi*yp^9 - 10947*yp^10 - (5118*I)*Pi*yp^10 + 
          1664*yp^11 + (2940*I)*Pi*yp^11 - 465*yp^12 + (54*I)*Pi*yp^12 - 
          24*yp^13 - (18*I)*Pi*yp^13 + 9*yp^14 - (6*I)*Pi*yp^14 + 6*Log[2] + 
          48*yp*Log[2] - 30*yp^2*Log[2] + 96*yp^3*Log[2] - 
          11466*yp^4*Log[2] + 82128*yp^5*Log[2] - 185118*yp^6*Log[2] + 
          228672*yp^7*Log[2] - 185118*yp^8*Log[2] + 82128*yp^9*Log[2] - 
          11466*yp^10*Log[2] + 96*yp^11*Log[2] - 30*yp^12*Log[2] + 
          48*yp^13*Log[2] + 6*yp^14*Log[2]))/(3*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (128*H[0, 0, yp]*(84 + (291*I)*Pi + 63*Pi^2 - 2820*yp + 
          (1464*I)*Pi*yp + 432*Pi^2*yp + 4100*yp^2 - (13866*I)*Pi*yp^2 - 
          1794*Pi^2*yp^2 - 215668*yp^3 + (129624*I)*Pi*yp^3 + 
          18480*Pi^2*yp^3 + 747900*yp^4 - (686739*I)*Pi*yp^4 - 
          307887*Pi^2*yp^4 - 2689672*yp^5 + (2437104*I)*Pi*yp^5 + 
          613920*Pi^2*yp^5 + 1934424*yp^6 - (1450188*I)*Pi*yp^6 - 
          560412*Pi^2*yp^6 - 2689672*yp^7 + (2437104*I)*Pi*yp^7 + 
          613920*Pi^2*yp^7 + 747900*yp^8 - (686739*I)*Pi*yp^8 - 
          307887*Pi^2*yp^8 - 215668*yp^9 + (129624*I)*Pi*yp^9 + 
          18480*Pi^2*yp^9 + 4100*yp^10 - (13866*I)*Pi*yp^10 - 
          1794*Pi^2*yp^10 - 2820*yp^11 + (1464*I)*Pi*yp^11 + 432*Pi^2*yp^11 + 
          84*yp^12 + (291*I)*Pi*yp^12 + 63*Pi^2*yp^12 + 180*Log[2] + 
          (180*I)*Pi*Log[2] - 5040*yp*Log[2] + (1728*I)*Pi*yp*Log[2] + 
          61512*yp^2*Log[2] - (13176*I)*Pi*yp^2*Log[2] - 515568*yp^3*Log[2] + 
          (204480*I)*Pi*yp^3*Log[2] + 2629260*yp^4*Log[2] - 
          (1958004*I)*Pi*yp^4*Log[2] - 7294560*yp^5*Log[2] + 
          (4291200*I)*Pi*yp^5*Log[2] + 6119664*yp^6*Log[2] - 
          (4905360*I)*Pi*yp^6*Log[2] - 7294560*yp^7*Log[2] + 
          (4291200*I)*Pi*yp^7*Log[2] + 2629260*yp^8*Log[2] - 
          (1958004*I)*Pi*yp^8*Log[2] - 515568*yp^9*Log[2] + 
          (204480*I)*Pi*yp^9*Log[2] + 61512*yp^10*Log[2] - 
          (13176*I)*Pi*yp^10*Log[2] - 5040*yp^11*Log[2] + 
          (1728*I)*Pi*yp^11*Log[2] + 180*yp^12*Log[2] + (180*I)*Pi*yp^12*
           Log[2] + 27648*yp^2*Log[2]^2 - 382464*yp^3*Log[2]^2 + 
          3032064*yp^4*Log[2]^2 - 6695424*yp^5*Log[2]^2 + 
          8036352*yp^6*Log[2]^2 - 6695424*yp^7*Log[2]^2 + 
          3032064*yp^8*Log[2]^2 - 382464*yp^9*Log[2]^2 + 
          27648*yp^10*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6) - 
       (256*H[0, -1, yp]*(-42 - (204*I)*Pi + 9*Pi^2 + 1351*yp - 
          (1236*I)*Pi*yp - 624*Pi^2*yp - 10022*yp^2 + (12072*I)*Pi*yp^2 + 
          18162*Pi^2*yp^2 + 145387*yp^3 - (140484*I)*Pi*yp^3 - 
          62064*Pi^2*yp^3 - 681646*yp^4 + (655116*I)*Pi*yp^4 + 
          308967*Pi^2*yp^4 + 1597646*yp^5 - (1664616*I)*Pi*yp^5 - 
          533280*Pi^2*yp^5 - 1884164*yp^6 + (1836336*I)*Pi*yp^6 + 
          513084*Pi^2*yp^6 + 1597646*yp^7 - (1664616*I)*Pi*yp^7 - 
          533280*Pi^2*yp^7 - 681646*yp^8 + (655116*I)*Pi*yp^8 + 
          308967*Pi^2*yp^8 + 145387*yp^9 - (140484*I)*Pi*yp^9 - 
          62064*Pi^2*yp^9 - 10022*yp^10 + (12072*I)*Pi*yp^10 + 
          18162*Pi^2*yp^10 + 1351*yp^11 - (1236*I)*Pi*yp^11 - 
          624*Pi^2*yp^11 - 42*yp^12 - (204*I)*Pi*yp^12 + 9*Pi^2*yp^12 - 
          90*Log[2] - (90*I)*Pi*Log[2] + 2832*yp*Log[2] - 
          (2376*I)*Pi*yp*Log[2] - 41652*yp^2*Log[2] + (41580*I)*Pi*yp^2*
           Log[2] + 369360*yp^3*Log[2] - (305064*I)*Pi*yp^3*Log[2] - 
          1967622*yp^4*Log[2] + (1481850*I)*Pi*yp^4*Log[2] + 
          4420128*yp^5*Log[2] - (3157776*I)*Pi*yp^5*Log[2] - 
          5123544*yp^6*Log[2] + (3588840*I)*Pi*yp^6*Log[2] + 
          4420128*yp^7*Log[2] - (3157776*I)*Pi*yp^7*Log[2] - 
          1967622*yp^8*Log[2] + (1481850*I)*Pi*yp^8*Log[2] + 
          369360*yp^9*Log[2] - (305064*I)*Pi*yp^9*Log[2] - 
          41652*yp^10*Log[2] + (41580*I)*Pi*yp^10*Log[2] + 
          2832*yp^11*Log[2] - (2376*I)*Pi*yp^11*Log[2] - 90*yp^12*Log[2] - 
          (90*I)*Pi*yp^12*Log[2] - 144*yp*Log[2]^2 - 17856*yp^2*Log[2]^2 + 
          318384*yp^3*Log[2]^2 - 1863936*yp^4*Log[2]^2 + 
          4179168*yp^5*Log[2]^2 - 5083776*yp^6*Log[2]^2 + 
          4179168*yp^7*Log[2]^2 - 1863936*yp^8*Log[2]^2 + 
          318384*yp^9*Log[2]^2 - 17856*yp^10*Log[2]^2 - 144*yp^11*Log[2]^2))/
        (9*(-1 + yp)^6*(1 + yp)^6) - (256*H[0, 1, yp]*(42 + (87*I)*Pi + 
          72*Pi^2 - 1469*yp + (228*I)*Pi*yp - 192*Pi^2*yp - 5922*yp^2 - 
          (1794*I)*Pi*yp^2 + 16368*Pi^2*yp^2 - 70281*yp^3 - 
          (10860*I)*Pi*yp^3 - 43584*Pi^2*yp^3 + 66254*yp^4 - 
          (31623*I)*Pi*yp^4 + 1080*Pi^2*yp^4 - 1092026*yp^5 + 
          (772488*I)*Pi*yp^5 + 80640*Pi^2*yp^5 + 50260*yp^6 + 
          (386148*I)*Pi*yp^6 - 47328*Pi^2*yp^6 - 1092026*yp^7 + 
          (772488*I)*Pi*yp^7 + 80640*Pi^2*yp^7 + 66254*yp^8 - 
          (31623*I)*Pi*yp^8 + 1080*Pi^2*yp^8 - 70281*yp^9 - 
          (10860*I)*Pi*yp^9 - 43584*Pi^2*yp^9 - 5922*yp^10 - 
          (1794*I)*Pi*yp^10 + 16368*Pi^2*yp^10 - 1469*yp^11 + 
          (228*I)*Pi*yp^11 - 192*Pi^2*yp^11 + 42*yp^12 + (87*I)*Pi*yp^12 + 
          72*Pi^2*yp^12 + 90*Log[2] + (90*I)*Pi*Log[2] - 2208*yp*Log[2] - 
          (648*I)*Pi*yp*Log[2] + 19860*yp^2*Log[2] + (28404*I)*Pi*yp^2*
           Log[2] - 146208*yp^3*Log[2] - (100584*I)*Pi*yp^3*Log[2] + 
          661638*yp^4*Log[2] - (476154*I)*Pi*yp^4*Log[2] - 
          2874432*yp^5*Log[2] + (1133424*I)*Pi*yp^5*Log[2] + 
          996120*yp^6*Log[2] - (1316520*I)*Pi*yp^6*Log[2] - 
          2874432*yp^7*Log[2] + (1133424*I)*Pi*yp^7*Log[2] + 
          661638*yp^8*Log[2] - (476154*I)*Pi*yp^8*Log[2] - 
          146208*yp^9*Log[2] - (100584*I)*Pi*yp^9*Log[2] + 
          19860*yp^10*Log[2] + (28404*I)*Pi*yp^10*Log[2] - 
          2208*yp^11*Log[2] - (648*I)*Pi*yp^11*Log[2] + 90*yp^12*Log[2] + 
          (90*I)*Pi*yp^12*Log[2] - 144*yp*Log[2]^2 + 9792*yp^2*Log[2]^2 - 
          64080*yp^3*Log[2]^2 + 1168128*yp^4*Log[2]^2 - 
          2516256*yp^5*Log[2]^2 + 2952576*yp^6*Log[2]^2 - 
          2516256*yp^7*Log[2]^2 + 1168128*yp^8*Log[2]^2 - 
          64080*yp^9*Log[2]^2 + 9792*yp^10*Log[2]^2 - 144*yp^11*Log[2]^2))/
        (9*(-1 + yp)^6*(1 + yp)^6) - (256*H[-1, 0, yp]*(3*Pi^2 - 42*yp - 
          (258*I)*Pi*yp + 18*Pi^2*yp + 1351*yp^2 - (2226*I)*Pi*yp^2 - 
          183*Pi^2*yp^2 - 10022*yp^3 + (17400*I)*Pi*yp^3 + 5124*Pi^2*yp^3 + 
          145387*yp^4 - (191082*I)*Pi*yp^4 - 53613*Pi^2*yp^4 - 681646*yp^5 + 
          (688434*I)*Pi*yp^5 + 283086*Pi^2*yp^5 + 1597646*yp^6 - 
          (1778916*I)*Pi*yp^6 - 563679*Pi^2*yp^6 - 1884164*yp^7 + 
          (1869744*I)*Pi*yp^7 + 695352*Pi^2*yp^7 + 1597646*yp^8 - 
          (1778916*I)*Pi*yp^8 - 563679*Pi^2*yp^8 - 681646*yp^9 + 
          (688434*I)*Pi*yp^9 + 283086*Pi^2*yp^9 + 145387*yp^10 - 
          (191082*I)*Pi*yp^10 - 53613*Pi^2*yp^10 - 10022*yp^11 + 
          (17400*I)*Pi*yp^11 + 5124*Pi^2*yp^11 + 1351*yp^12 - 
          (2226*I)*Pi*yp^12 - 183*Pi^2*yp^12 - 42*yp^13 - (258*I)*Pi*yp^13 + 
          18*Pi^2*yp^13 + 3*Pi^2*yp^14 - 90*yp*Log[2] + (54*I)*Pi*yp*Log[2] + 
          4200*yp^2*Log[2] - (504*I)*Pi*yp^2*Log[2] - 43284*yp^3*Log[2] + 
          (26892*I)*Pi*yp^3*Log[2] + 440520*yp^4*Log[2] - 
          (338328*I)*Pi*yp^4*Log[2] - 1999494*yp^5*Log[2] + 
          (1755882*I)*Pi*yp^5*Log[2] + 4667088*yp^6*Log[2] - 
          (3826800*I)*Pi*yp^6*Log[2] - 5253144*yp^7*Log[2] + 
          (4765608*I)*Pi*yp^7*Log[2] + 4667088*yp^8*Log[2] - 
          (3826800*I)*Pi*yp^8*Log[2] - 1999494*yp^9*Log[2] + 
          (1755882*I)*Pi*yp^9*Log[2] + 440520*yp^10*Log[2] - 
          (338328*I)*Pi*yp^10*Log[2] - 43284*yp^11*Log[2] + 
          (26892*I)*Pi*yp^11*Log[2] + 4200*yp^12*Log[2] - 
          (504*I)*Pi*yp^12*Log[2] - 90*yp^13*Log[2] + (54*I)*Pi*yp^13*
           Log[2] - 1296*yp^2*Log[2]^2 - 21312*yp^3*Log[2]^2 + 
          381744*yp^4*Log[2]^2 - 2209536*yp^5*Log[2]^2 + 
          4927968*yp^6*Log[2]^2 - 6155136*yp^7*Log[2]^2 + 
          4927968*yp^8*Log[2]^2 - 2209536*yp^9*Log[2]^2 + 
          381744*yp^10*Log[2]^2 - 21312*yp^11*Log[2]^2 - 
          1296*yp^12*Log[2]^2))/(9*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (256*H[1, 0, yp]*(3*Pi^2 + 42*yp + (33*I)*Pi*yp + 81*Pi^2*yp - 
          1469*yp^2 - (762*I)*Pi*yp^2 + 249*Pi^2*yp^2 - 5922*yp^3 + 
          (3534*I)*Pi*yp^3 + 3330*Pi^2*yp^3 - 70281*yp^4 - 
          (61458*I)*Pi*yp^4 - 35133*Pi^2*yp^4 + 66254*yp^5 + 
          (1695*I)*Pi*yp^5 - 24801*Pi^2*yp^5 - 1092026*yp^6 + 
          (658188*I)*Pi*yp^6 + 50241*Pi^2*yp^6 + 50260*yp^7 + 
          (419556*I)*Pi*yp^7 + 134940*Pi^2*yp^7 - 1092026*yp^8 + 
          (658188*I)*Pi*yp^8 + 50241*Pi^2*yp^8 + 66254*yp^9 + 
          (1695*I)*Pi*yp^9 - 24801*Pi^2*yp^9 - 70281*yp^10 - 
          (61458*I)*Pi*yp^10 - 35133*Pi^2*yp^10 - 5922*yp^11 + 
          (3534*I)*Pi*yp^11 + 3330*Pi^2*yp^11 - 1469*yp^12 - 
          (762*I)*Pi*yp^12 + 249*Pi^2*yp^12 + 42*yp^13 + (33*I)*Pi*yp^13 + 
          81*Pi^2*yp^13 + 3*Pi^2*yp^14 + 90*yp*Log[2] + 
          (234*I)*Pi*yp*Log[2] - 840*yp^2*Log[2] + (1224*I)*Pi*yp^2*Log[2] + 
          18228*yp^3*Log[2] + (13716*I)*Pi*yp^3*Log[2] - 75048*yp^4*Log[2] - 
          (133848*I)*Pi*yp^4*Log[2] + 629766*yp^5*Log[2] - 
          (202122*I)*Pi*yp^5*Log[2] - 2627472*yp^6*Log[2] + 
          (464400*I)*Pi*yp^6*Log[2] + 866520*yp^7*Log[2] - 
          (139752*I)*Pi*yp^7*Log[2] - 2627472*yp^8*Log[2] + 
          (464400*I)*Pi*yp^8*Log[2] + 629766*yp^9*Log[2] - 
          (202122*I)*Pi*yp^9*Log[2] - 75048*yp^10*Log[2] - 
          (133848*I)*Pi*yp^10*Log[2] + 18228*yp^11*Log[2] + 
          (13716*I)*Pi*yp^11*Log[2] - 840*yp^12*Log[2] + (1224*I)*Pi*yp^12*
           Log[2] + 90*yp^13*Log[2] + (234*I)*Pi*yp^13*Log[2] - 
          1296*yp^2*Log[2]^2 + 6336*yp^3*Log[2]^2 - 720*yp^4*Log[2]^2 + 
          822528*yp^5*Log[2]^2 - 1767456*yp^6*Log[2]^2 + 
          1881216*yp^7*Log[2]^2 - 1767456*yp^8*Log[2]^2 + 
          822528*yp^9*Log[2]^2 - 720*yp^10*Log[2]^2 + 6336*yp^11*Log[2]^2 - 
          1296*yp^12*Log[2]^2))/(9*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[1, 1, yp]*((27*I)*Pi + 6*Pi^2 - 12*yp - (111*I)*Pi*yp + 
          105*Pi^2*yp - 701*yp^2 - (1689*I)*Pi*yp^2 - 228*Pi^2*yp^2 - 
          16230*yp^3 + (8094*I)*Pi*yp^3 + 10182*Pi^2*yp^3 + 5815*yp^4 - 
          (72663*I)*Pi*yp^4 - 34968*Pi^2*yp^4 - 176764*yp^5 + 
          (118383*I)*Pi*yp^5 - 10761*Pi^2*yp^5 - 415226*yp^6 + 
          (320085*I)*Pi*yp^6 + 81270*Pi^2*yp^6 - 581668*yp^7 + 
          (656580*I)*Pi*yp^7 - 29772*Pi^2*yp^7 - 415226*yp^8 + 
          (320085*I)*Pi*yp^8 + 81270*Pi^2*yp^8 - 176764*yp^9 + 
          (118383*I)*Pi*yp^9 - 10761*Pi^2*yp^9 + 5815*yp^10 - 
          (72663*I)*Pi*yp^10 - 34968*Pi^2*yp^10 - 16230*yp^11 + 
          (8094*I)*Pi*yp^11 + 10182*Pi^2*yp^11 - 701*yp^12 - 
          (1689*I)*Pi*yp^12 - 228*Pi^2*yp^12 - 12*yp^13 - (111*I)*Pi*yp^13 + 
          105*Pi^2*yp^13 + (27*I)*Pi*yp^14 + 6*Pi^2*yp^14 + 
          (18*I)*Pi*Log[2] + 270*yp*Log[2] + (216*I)*Pi*yp*Log[2] + 
          132*yp^2*Log[2] - (90*I)*Pi*yp^2*Log[2] - 5964*yp^3*Log[2] + 
          (32688*I)*Pi*yp^3*Log[2] + 51828*yp^4*Log[2] - (164574*I)*Pi*yp^4*
           Log[2] - 47694*yp^5*Log[2] + (26280*I)*Pi*yp^5*Log[2] - 
          1047288*yp^6*Log[2] + (90918*I)*Pi*yp^6*Log[2] - 
          704232*yp^7*Log[2] + (29088*I)*Pi*yp^7*Log[2] - 
          1047288*yp^8*Log[2] + (90918*I)*Pi*yp^8*Log[2] - 
          47694*yp^9*Log[2] + (26280*I)*Pi*yp^9*Log[2] + 51828*yp^10*Log[2] - 
          (164574*I)*Pi*yp^10*Log[2] - 5964*yp^11*Log[2] + 
          (32688*I)*Pi*yp^11*Log[2] + 132*yp^12*Log[2] - 
          (90*I)*Pi*yp^12*Log[2] + 270*yp^13*Log[2] + (216*I)*Pi*yp^13*
           Log[2] + (18*I)*Pi*yp^14*Log[2] - 144*yp*Log[2]^2 - 
          720*yp^2*Log[2]^2 - 13536*yp^3*Log[2]^2 + 75888*yp^4*Log[2]^2 + 
          253584*yp^5*Log[2]^2 - 628128*yp^6*Log[2]^2 + 
          626112*yp^7*Log[2]^2 - 628128*yp^8*Log[2]^2 + 
          253584*yp^9*Log[2]^2 + 75888*yp^10*Log[2]^2 - 
          13536*yp^11*Log[2]^2 - 720*yp^12*Log[2]^2 - 144*yp^13*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[-1, 1, yp]*((27*I)*Pi + 6*Pi^2 - 54*yp - (198*I)*Pi*yp + 
          33*Pi^2*yp + 768*yp^2 - (1917*I)*Pi*yp^2 - 36*Pi^2*yp^2 - 
          10308*yp^3 + (9888*I)*Pi*yp^3 - 6186*Pi^2*yp^3 + 76096*yp^4 - 
          (61803*I)*Pi*yp^4 + 8616*Pi^2*yp^4 - 243018*yp^5 + 
          (150006*I)*Pi*yp^5 - 11841*Pi^2*yp^5 + 676800*yp^6 - 
          (452403*I)*Pi*yp^6 + 630*Pi^2*yp^6 - 631928*yp^7 + 
          (270432*I)*Pi*yp^7 + 17556*Pi^2*yp^7 + 676800*yp^8 - 
          (452403*I)*Pi*yp^8 + 630*Pi^2*yp^8 - 243018*yp^9 + 
          (150006*I)*Pi*yp^9 - 11841*Pi^2*yp^9 + 76096*yp^10 - 
          (61803*I)*Pi*yp^10 + 8616*Pi^2*yp^10 - 10308*yp^11 + 
          (9888*I)*Pi*yp^11 - 6186*Pi^2*yp^11 + 768*yp^12 - 
          (1917*I)*Pi*yp^12 - 36*Pi^2*yp^12 - 54*yp^13 - (198*I)*Pi*yp^13 + 
          33*Pi^2*yp^13 + (27*I)*Pi*yp^14 + 6*Pi^2*yp^14 + (18*I)*Pi*Log[2] + 
          180*yp*Log[2] + (126*I)*Pi*yp*Log[2] + 2340*yp^2*Log[2] + 
          (558*I)*Pi*yp^2*Log[2] - 25824*yp^3*Log[2] + (4284*I)*Pi*yp^3*
           Log[2] + 198036*yp^4*Log[2] - (63990*I)*Pi*yp^4*Log[2] - 
          709332*yp^5*Log[2] + (502434*I)*Pi*yp^5*Log[2] + 
          1827144*yp^6*Log[2] - (1042506*I)*Pi*yp^6*Log[2] - 
          1700352*yp^7*Log[2] + (1345608*I)*Pi*yp^7*Log[2] + 
          1827144*yp^8*Log[2] - (1042506*I)*Pi*yp^8*Log[2] - 
          709332*yp^9*Log[2] + (502434*I)*Pi*yp^9*Log[2] + 
          198036*yp^10*Log[2] - (63990*I)*Pi*yp^10*Log[2] - 
          25824*yp^11*Log[2] + (4284*I)*Pi*yp^11*Log[2] + 2340*yp^12*Log[2] + 
          (558*I)*Pi*yp^12*Log[2] + 180*yp^13*Log[2] + (126*I)*Pi*yp^13*
           Log[2] + (18*I)*Pi*yp^14*Log[2] - 144*yp*Log[2]^2 - 
          576*yp^2*Log[2]^2 - 23328*yp^3*Log[2]^2 + 139968*yp^4*Log[2]^2 - 
          914544*yp^5*Log[2]^2 + 1888128*yp^6*Log[2]^2 - 
          2326464*yp^7*Log[2]^2 + 1888128*yp^8*Log[2]^2 - 
          914544*yp^9*Log[2]^2 + 139968*yp^10*Log[2]^2 - 
          23328*yp^11*Log[2]^2 - 576*yp^12*Log[2]^2 - 144*yp^13*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[1, -1, yp]*((27*I)*Pi + 3*Pi^2 - 54*yp - (144*I)*Pi*yp + 
          24*Pi^2*yp + 768*yp^2 - (927*I)*Pi*yp^2 - 477*Pi^2*yp^2 - 
          10308*yp^3 + (4560*I)*Pi*yp^3 + 6852*Pi^2*yp^3 + 76096*yp^4 - 
          (11205*I)*Pi*yp^4 + 165*Pi^2*yp^4 - 243018*yp^5 + 
          (116688*I)*Pi*yp^5 + 14040*Pi^2*yp^5 + 676800*yp^6 - 
          (338103*I)*Pi*yp^6 + 31029*Pi^2*yp^6 - 631928*yp^7 + 
          (237024*I)*Pi*yp^7 - 164712*Pi^2*yp^7 + 676800*yp^8 - 
          (338103*I)*Pi*yp^8 + 31029*Pi^2*yp^8 - 243018*yp^9 + 
          (116688*I)*Pi*yp^9 + 14040*Pi^2*yp^9 + 76096*yp^10 - 
          (11205*I)*Pi*yp^10 + 165*Pi^2*yp^10 - 10308*yp^11 + 
          (4560*I)*Pi*yp^11 + 6852*Pi^2*yp^11 + 768*yp^12 - 
          (927*I)*Pi*yp^12 - 477*Pi^2*yp^12 - 54*yp^13 - (144*I)*Pi*yp^13 + 
          24*Pi^2*yp^13 + (27*I)*Pi*yp^14 + 3*Pi^2*yp^14 + (18*I)*Pi*Log[2] + 
          180*yp*Log[2] - (18*I)*Pi*yp*Log[2] + 972*yp^2*Log[2] - 
          (1314*I)*Pi*yp^2*Log[2] - 24192*yp^3*Log[2] + (18972*I)*Pi*yp^3*
           Log[2] + 126876*yp^4*Log[2] - (30726*I)*Pi*yp^4*Log[2] - 
          677460*yp^5*Log[2] + (228402*I)*Pi*yp^5*Log[2] + 
          1580184*yp^6*Log[2] - (373482*I)*Pi*yp^6*Log[2] - 
          1570752*yp^7*Log[2] + (168840*I)*Pi*yp^7*Log[2] + 
          1580184*yp^8*Log[2] - (373482*I)*Pi*yp^8*Log[2] - 
          677460*yp^9*Log[2] + (228402*I)*Pi*yp^9*Log[2] + 
          126876*yp^10*Log[2] - (30726*I)*Pi*yp^10*Log[2] - 
          24192*yp^11*Log[2] + (18972*I)*Pi*yp^11*Log[2] + 972*yp^12*Log[2] - 
          (1314*I)*Pi*yp^12*Log[2] + 180*yp^13*Log[2] - (18*I)*Pi*yp^13*
           Log[2] + (18*I)*Pi*yp^14*Log[2] - 144*yp*Log[2]^2 + 
          576*yp^2*Log[2]^2 - 19872*yp^3*Log[2]^2 + 76608*yp^4*Log[2]^2 - 
          568944*yp^5*Log[2]^2 + 1139328*yp^6*Log[2]^2 - 
          1255104*yp^7*Log[2]^2 + 1139328*yp^8*Log[2]^2 - 
          568944*yp^9*Log[2]^2 + 76608*yp^10*Log[2]^2 - 
          19872*yp^11*Log[2]^2 + 576*yp^12*Log[2]^2 - 144*yp^13*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^6) - 
       (512*H[-1, -1, yp]*((27*I)*Pi + 3*Pi^2 - 12*yp + (60*I)*Pi*yp + 
          15*Pi^2*yp - 583*yp^2 + (309*I)*Pi*yp^2 + 147*Pi^2*yp^2 - 
          286*yp^3 - (7512*I)*Pi*yp^3 - 11310*Pi^2*yp^3 - 69291*yp^4 + 
          (129279*I)*Pi*yp^4 + 62229*Pi^2*yp^4 + 438628*yp^5 - 
          (538428*I)*Pi*yp^5 - 294927*Pi^2*yp^5 - 920846*yp^6 + 
          (1326513*I)*Pi*yp^6 + 564309*Pi^2*yp^6 + 1252236*yp^7 - 
          (1599312*I)*Pi*yp^7 - 677796*Pi^2*yp^7 - 920846*yp^8 + 
          (1326513*I)*Pi*yp^8 + 564309*Pi^2*yp^8 + 438628*yp^9 - 
          (538428*I)*Pi*yp^9 - 294927*Pi^2*yp^9 - 69291*yp^10 + 
          (129279*I)*Pi*yp^10 + 62229*Pi^2*yp^10 - 286*yp^11 - 
          (7512*I)*Pi*yp^11 - 11310*Pi^2*yp^11 - 583*yp^12 + 
          (309*I)*Pi*yp^12 + 147*Pi^2*yp^12 - 12*yp^13 + (60*I)*Pi*yp^13 + 
          15*Pi^2*yp^13 + (27*I)*Pi*yp^14 + 3*Pi^2*yp^14 + (18*I)*Pi*Log[2] + 
          270*yp*Log[2] + (72*I)*Pi*yp*Log[2] - 1860*yp^2*Log[2] + 
          (1062*I)*Pi*yp^2*Log[2] + 17460*yp^3*Log[2] - (22608*I)*Pi*yp^3*
           Log[2] - 242484*yp^4*Log[2] + (274338*I)*Pi*yp^4*Log[2] + 
          1290162*yp^5*Log[2] - (1253448*I)*Pi*yp^5*Log[2] - 
          2839944*yp^6*Log[2] + (2784294*I)*Pi*yp^6*Log[2] + 
          3552792*yp^7*Log[2] - (3420000*I)*Pi*yp^7*Log[2] - 
          2839944*yp^8*Log[2] + (2784294*I)*Pi*yp^8*Log[2] + 
          1290162*yp^9*Log[2] - (1253448*I)*Pi*yp^9*Log[2] - 
          242484*yp^10*Log[2] + (274338*I)*Pi*yp^10*Log[2] + 
          17460*yp^11*Log[2] - (22608*I)*Pi*yp^11*Log[2] - 
          1860*yp^12*Log[2] + (1062*I)*Pi*yp^12*Log[2] + 270*yp^13*Log[2] + 
          (72*I)*Pi*yp^13*Log[2] + (18*I)*Pi*yp^14*Log[2] - 144*yp*Log[2]^2 + 
          720*yp^2*Log[2]^2 - 2016*yp^3*Log[2]^2 - 241776*yp^4*Log[2]^2 + 
          1294992*yp^5*Log[2]^2 - 3039840*yp^6*Log[2]^2 + 
          3828672*yp^7*Log[2]^2 - 3039840*yp^8*Log[2]^2 + 
          1294992*yp^9*Log[2]^2 - 241776*yp^10*Log[2]^2 - 
          2016*yp^11*Log[2]^2 + 720*yp^12*Log[2]^2 - 144*yp^13*Log[2]^2))/
        (9*(-1 + yp)^6*yp*(1 + yp)^6) + 
       ((24576*yp*(1 - 24*yp - 209*yp^2 + 144*yp^3 - 209*yp^4 - 24*yp^5 + 
            yp^6)*H[-1, -1, -1, yp])/((-1 + yp)^2*(1 + yp)^6) - 
         (16384*yp*(1 - 2*yp - 200*yp^2 + 914*yp^3 - 850*yp^4 + 914*yp^5 - 
            200*yp^6 - 2*yp^7 + yp^8)*H[-1, -1, 0, yp])/
          ((-1 + yp)^4*(1 + yp)^6) - (8192*yp*(1 + 70*yp - 320*yp^2 + 
            2042*yp^3 - 1282*yp^4 + 2042*yp^5 - 320*yp^6 + 70*yp^7 + yp^8)*
           H[-1, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (16384*yp*(1 - 2*yp - 200*yp^2 + 914*yp^3 - 850*yp^4 + 914*yp^5 - 
            200*yp^6 - 2*yp^7 + yp^8)*H[-1, 0, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(1 + 30*yp - 312*yp^2 + 
            1834*yp^3 - 1282*yp^4 + 1834*yp^5 - 312*yp^6 + 30*yp^7 + yp^8)*
           H[-1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (131072*yp^2*(4 - 14*yp + 115*yp^2 - 54*yp^3 + 115*yp^4 - 14*yp^5 + 
            4*yp^6)*H[-1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (8192*yp*(1 + 70*yp - 320*yp^2 + 2042*yp^3 - 1282*yp^4 + 2042*yp^5 - 
            320*yp^6 + 70*yp^7 + yp^8)*H[-1, 1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (131072*yp^2*(4 - 14*yp + 115*yp^2 - 
            54*yp^3 + 115*yp^4 - 14*yp^5 + 4*yp^6)*H[-1, 1, 0, yp])/
          ((-1 + yp)^4*(1 + yp)^6) - (8192*yp*(1 - 58*yp + 128*yp^2 - 
            1638*yp^3 + 446*yp^4 - 1638*yp^5 + 128*yp^6 - 58*yp^7 + yp^8)*
           H[-1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (16384*yp*(1 - 2*yp - 200*yp^2 + 914*yp^3 - 850*yp^4 + 914*yp^5 - 
            200*yp^6 - 2*yp^7 + yp^8)*H[0, -1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(1 + 30*yp - 312*yp^2 + 
            1834*yp^3 - 1282*yp^4 + 1834*yp^5 - 312*yp^6 + 30*yp^7 + yp^8)*
           H[0, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (131072*yp^2*(4 - 14*yp + 115*yp^2 - 54*yp^3 + 115*yp^4 - 14*yp^5 + 
            4*yp^6)*H[0, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (8192*yp*(1 + 30*yp - 312*yp^2 + 1834*yp^3 - 1282*yp^4 + 1834*yp^5 - 
            312*yp^6 + 30*yp^7 + yp^8)*H[0, 0, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) - (196608*yp^2*(1 - 9*yp + 68*yp^2 - 
            36*yp^3 + 68*yp^4 - 9*yp^5 + yp^6)*H[0, 0, 0, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(1 - 18*yp + 120*yp^2 - 
            1430*yp^3 + 446*yp^4 - 1430*yp^5 + 120*yp^6 - 18*yp^7 + yp^8)*
           H[0, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (131072*yp^2*(4 - 14*yp + 115*yp^2 - 54*yp^3 + 115*yp^4 - 14*yp^5 + 
            4*yp^6)*H[0, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (8192*yp*(1 - 18*yp + 120*yp^2 - 1430*yp^3 + 446*yp^4 - 1430*yp^5 + 
            120*yp^6 - 18*yp^7 + yp^8)*H[0, 1, 0, yp])/((-1 + yp)^4*
           (1 + yp)^6) + (16384*yp*(1 + yp^2)*(1 + 14*yp + 7*yp^2 - 
            524*yp^3 + 7*yp^4 + 14*yp^5 + yp^6)*H[0, 1, 1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) - (8192*yp*(1 + 70*yp - 320*yp^2 + 
            2042*yp^3 - 1282*yp^4 + 2042*yp^5 - 320*yp^6 + 70*yp^7 + yp^8)*
           H[1, -1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (131072*yp^2*(4 - 14*yp + 115*yp^2 - 54*yp^3 + 115*yp^4 - 14*yp^5 + 
            4*yp^6)*H[1, -1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (8192*yp*(1 - 58*yp + 128*yp^2 - 1638*yp^3 + 446*yp^4 - 1638*yp^5 + 
            128*yp^6 - 58*yp^7 + yp^8)*H[1, -1, 1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (131072*yp^2*(4 - 14*yp + 115*yp^2 - 
            54*yp^3 + 115*yp^4 - 14*yp^5 + 4*yp^6)*H[1, 0, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (8192*yp*(1 - 18*yp + 120*yp^2 - 
            1430*yp^3 + 446*yp^4 - 1430*yp^5 + 120*yp^6 - 18*yp^7 + yp^8)*
           H[1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (16384*yp*(1 + yp^2)*(1 + 14*yp + 7*yp^2 - 524*yp^3 + 7*yp^4 + 
            14*yp^5 + yp^6)*H[1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (8192*yp*(1 - 58*yp + 128*yp^2 - 1638*yp^3 + 446*yp^4 - 1638*yp^5 + 
            128*yp^6 - 58*yp^7 + yp^8)*H[1, 1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (16384*yp*(1 + yp^2)*
           (1 + 14*yp + 7*yp^2 - 524*yp^3 + 7*yp^4 + 14*yp^5 + yp^6)*
           H[1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (24576*yp*(1 + 36*yp - 105*yp^2 + 40*yp^3 - 105*yp^4 + 36*yp^5 + 
            yp^6)*H[1, 1, 1, yp])/((-1 + yp)^4*(1 + yp)^4) + 
         (512*H[-1, -1, yp]*(-9 - (6*I)*Pi + 198*yp - (12*I)*Pi*yp - 
            1333*yp^2 + (1266*I)*Pi*yp^2 + 20616*yp^3 - (20112*I)*Pi*yp^3 - 
            67522*yp^4 + (86292*I)*Pi*yp^4 + 74596*yp^5 - (79560*I)*Pi*yp^5 - 
            67522*yp^6 + (86292*I)*Pi*yp^6 + 20616*yp^7 - (20112*I)*Pi*yp^7 - 
            1333*yp^8 + (1266*I)*Pi*yp^8 + 198*yp^9 - (12*I)*Pi*yp^9 - 
            9*yp^10 - (6*I)*Pi*yp^10 - 192*yp*Log[2] + 384*yp^2*Log[2] + 
            38400*yp^3*Log[2] - 175488*yp^4*Log[2] + 163200*yp^5*Log[2] - 
            175488*yp^6*Log[2] + 38400*yp^7*Log[2] + 384*yp^8*Log[2] - 
            192*yp^9*Log[2]))/(3*(-1 + yp)^4*(1 + yp)^6) + 
         (256*H[0, 0, yp]*(-27 - (12*I)*Pi + 360*yp - (48*I)*Pi*yp - 
            3598*yp^2 + (1608*I)*Pi*yp^2 + 28616*yp^3 - (16368*I)*Pi*yp^3 - 
            130389*yp^4 + (159564*I)*Pi*yp^4 + 360144*yp^5 - 
            (327648*I)*Pi*yp^5 - 289028*yp^6 + (365808*I)*Pi*yp^6 + 
            360144*yp^7 - (327648*I)*Pi*yp^7 - 130389*yp^8 + 
            (159564*I)*Pi*yp^8 + 28616*yp^9 - (16368*I)*Pi*yp^9 - 
            3598*yp^10 + (1608*I)*Pi*yp^10 + 360*yp^11 - (48*I)*Pi*yp^11 - 
            27*yp^12 - (12*I)*Pi*yp^12 - 4608*yp^2*Log[2] + 
            50688*yp^3*Log[2] - 400896*yp^4*Log[2] + 834048*yp^5*Log[2] - 
            958464*yp^6*Log[2] + 834048*yp^7*Log[2] - 400896*yp^8*Log[2] + 
            50688*yp^9*Log[2] - 4608*yp^10*Log[2]))/(3*(-1 + yp)^6*
           (1 + yp)^6) - (1024*H[-1, 1, yp]*(-9 - (3*I)*Pi + 108*yp - 
            (12*I)*Pi*yp - 1498*yp^2 + (1362*I)*Pi*yp^2 + 9212*yp^3 - 
            (6204*I)*Pi*yp^3 - 35655*yp^4 + (46227*I)*Pi*yp^4 + 97176*yp^5 - 
            (92088*I)*Pi*yp^5 - 77228*yp^6 + (101436*I)*Pi*yp^6 + 
            97176*yp^7 - (92088*I)*Pi*yp^7 - 35655*yp^8 + (46227*I)*Pi*yp^8 + 
            9212*yp^9 - (6204*I)*Pi*yp^9 - 1498*yp^10 + (1362*I)*Pi*yp^10 + 
            108*yp^11 - (12*I)*Pi*yp^11 - 9*yp^12 - (3*I)*Pi*yp^12 - 
            3072*yp^2*Log[2] + 16896*yp^3*Log[2] - 112896*yp^4*Log[2] + 
            228864*yp^5*Log[2] - 259584*yp^6*Log[2] + 228864*yp^7*Log[2] - 
            112896*yp^8*Log[2] + 16896*yp^9*Log[2] - 3072*yp^10*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) - (1024*H[1, -1, yp]*(-9 - (3*I)*Pi + 
            108*yp - (12*I)*Pi*yp - 1498*yp^2 + (1362*I)*Pi*yp^2 + 
            9212*yp^3 - (6204*I)*Pi*yp^3 - 35655*yp^4 + (46227*I)*Pi*yp^4 + 
            97176*yp^5 - (92088*I)*Pi*yp^5 - 77228*yp^6 + (101436*I)*Pi*
             yp^6 + 97176*yp^7 - (92088*I)*Pi*yp^7 - 35655*yp^8 + 
            (46227*I)*Pi*yp^8 + 9212*yp^9 - (6204*I)*Pi*yp^9 - 1498*yp^10 + 
            (1362*I)*Pi*yp^10 + 108*yp^11 - (12*I)*Pi*yp^11 - 9*yp^12 - 
            (3*I)*Pi*yp^12 - 3072*yp^2*Log[2] + 16896*yp^3*Log[2] - 
            112896*yp^4*Log[2] + 228864*yp^5*Log[2] - 259584*yp^6*Log[2] + 
            228864*yp^7*Log[2] - 112896*yp^8*Log[2] + 16896*yp^9*Log[2] - 
            3072*yp^10*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (256*H[0, 1, yp]*(27 + (12*I)*Pi - 288*yp + (72*I)*Pi*yp + 
            2462*yp^2 + (792*I)*Pi*yp^2 - 15328*yp^3 - (2328*I)*Pi*yp^3 + 
            79381*yp^4 - (98892*I)*Pi*yp^4 - 295680*yp^5 + 
            (198864*I)*Pi*yp^5 + 139364*yp^6 - (197040*I)*Pi*yp^6 - 
            295680*yp^7 + (198864*I)*Pi*yp^7 + 79381*yp^8 - 
            (98892*I)*Pi*yp^8 - 15328*yp^9 - (2328*I)*Pi*yp^9 + 2462*yp^10 + 
            (792*I)*Pi*yp^10 - 288*yp^11 + (72*I)*Pi*yp^11 + 27*yp^12 + 
            (12*I)*Pi*yp^12 - 192*yp*Log[2] + 3840*yp^2*Log[2] - 
            30144*yp^3*Log[2] + 324096*yp^4*Log[2] - 657792*yp^5*Log[2] + 
            720384*yp^6*Log[2] - 657792*yp^7*Log[2] + 324096*yp^8*Log[2] - 
            30144*yp^9*Log[2] + 3840*yp^10*Log[2] - 192*yp^11*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) - (256*H[1, 0, yp]*(27 + (12*I)*Pi - 
            288*yp + (72*I)*Pi*yp + 2462*yp^2 + (792*I)*Pi*yp^2 - 
            15328*yp^3 - (2328*I)*Pi*yp^3 + 79381*yp^4 - (98892*I)*Pi*yp^4 - 
            295680*yp^5 + (198864*I)*Pi*yp^5 + 139364*yp^6 - 
            (197040*I)*Pi*yp^6 - 295680*yp^7 + (198864*I)*Pi*yp^7 + 
            79381*yp^8 - (98892*I)*Pi*yp^8 - 15328*yp^9 - (2328*I)*Pi*yp^9 + 
            2462*yp^10 + (792*I)*Pi*yp^10 - 288*yp^11 + (72*I)*Pi*yp^11 + 
            27*yp^12 + (12*I)*Pi*yp^12 - 192*yp*Log[2] + 3840*yp^2*Log[2] - 
            30144*yp^3*Log[2] + 324096*yp^4*Log[2] - 657792*yp^5*Log[2] + 
            720384*yp^6*Log[2] - 657792*yp^7*Log[2] + 324096*yp^8*Log[2] - 
            30144*yp^9*Log[2] + 3840*yp^10*Log[2] - 192*yp^11*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) + (512*H[1, 1, yp]*(-9 - (6*I)*Pi + 
            72*yp - (48*I)*Pi*yp + 534*yp^2 - (3516*I)*Pi*yp^2 - 3096*yp^3 + 
            (14736*I)*Pi*yp^3 - 8071*yp^4 + (6438*I)*Pi*yp^4 + 101328*yp^5 - 
            (14688*I)*Pi*yp^5 + 15092*yp^6 - (5832*I)*Pi*yp^6 + 101328*yp^7 - 
            (14688*I)*Pi*yp^7 - 8071*yp^8 + (6438*I)*Pi*yp^8 - 3096*yp^9 + 
            (14736*I)*Pi*yp^9 + 534*yp^10 - (3516*I)*Pi*yp^10 + 72*yp^11 - 
            (48*I)*Pi*yp^11 - 9*yp^12 - (6*I)*Pi*yp^12 + 192*yp*Log[2] + 
            2304*yp^2*Log[2] - 3648*yp^3*Log[2] - 98304*yp^4*Log[2] + 
            200064*yp^5*Log[2] - 201216*yp^6*Log[2] + 200064*yp^7*Log[2] - 
            98304*yp^8*Log[2] - 3648*yp^9*Log[2] + 2304*yp^10*Log[2] + 
            192*yp^11*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (256*H[-1, 0, yp]*(27 + (12*I)*Pi - 432*yp + (24*I)*Pi*yp + 
            4734*yp^2 - (4008*I)*Pi*yp^2 - 41904*yp^3 + (35064*I)*Pi*yp^3 + 
            181397*yp^4 - (220236*I)*Pi*yp^4 - 424608*yp^5 + 
            (456432*I)*Pi*yp^5 + 438692*yp^6 - (534576*I)*Pi*yp^6 - 
            424608*yp^7 + (456432*I)*Pi*yp^7 + 181397*yp^8 - 
            (220236*I)*Pi*yp^8 - 41904*yp^9 + (35064*I)*Pi*yp^9 + 
            4734*yp^10 - (4008*I)*Pi*yp^10 - 432*yp^11 + (24*I)*Pi*yp^11 + 
            27*yp^12 + (12*I)*Pi*yp^12 + 192*yp*Log[2] + 5376*yp^2*Log[2] - 
            71232*yp^3*Log[2] + 477696*yp^4*Log[2] - 1010304*yp^5*Log[2] + 
            1196544*yp^6*Log[2] - 1010304*yp^7*Log[2] + 477696*yp^8*Log[2] - 
            71232*yp^9*Log[2] + 5376*yp^10*Log[2] + 192*yp^11*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) + (256*H[0, -1, yp]*(27 + (12*I)*Pi - 
            432*yp + (24*I)*Pi*yp + 4734*yp^2 - (4008*I)*Pi*yp^2 - 
            41904*yp^3 + (35064*I)*Pi*yp^3 + 181397*yp^4 - 
            (220236*I)*Pi*yp^4 - 424608*yp^5 + (456432*I)*Pi*yp^5 + 
            438692*yp^6 - (534576*I)*Pi*yp^6 - 424608*yp^7 + 
            (456432*I)*Pi*yp^7 + 181397*yp^8 - (220236*I)*Pi*yp^8 - 
            41904*yp^9 + (35064*I)*Pi*yp^9 + 4734*yp^10 - (4008*I)*Pi*yp^10 - 
            432*yp^11 + (24*I)*Pi*yp^11 + 27*yp^12 + (12*I)*Pi*yp^12 + 
            192*yp*Log[2] + 5376*yp^2*Log[2] - 71232*yp^3*Log[2] + 
            477696*yp^4*Log[2] - 1010304*yp^5*Log[2] + 1196544*yp^6*Log[2] - 
            1010304*yp^7*Log[2] + 477696*yp^8*Log[2] - 71232*yp^9*Log[2] + 
            5376*yp^10*Log[2] + 192*yp^11*Log[2]))/(3*(-1 + yp)^6*
           (1 + yp)^6) - (128*H[0, yp]*(102 + (81*I)*Pi + 78*Pi^2 - 1704*yp + 
            (1512*I)*Pi*yp + 72*Pi^2*yp + 11900*yp^2 - (15222*I)*Pi*yp^2 - 
            2964*Pi^2*yp^2 - 119560*yp^3 + (101256*I)*Pi*yp^3 + 
            9192*Pi^2*yp^3 + 511098*yp^4 - (504705*I)*Pi*yp^4 - 
            321006*Pi^2*yp^4 - 1455696*yp^5 + (1617552*I)*Pi*yp^5 + 
            629712*Pi^2*yp^5 + 1173832*yp^6 - (1073844*I)*Pi*yp^6 - 
            630168*Pi^2*yp^6 - 1455696*yp^7 + (1617552*I)*Pi*yp^7 + 
            629712*Pi^2*yp^7 + 511098*yp^8 - (504705*I)*Pi*yp^8 - 
            321006*Pi^2*yp^8 - 119560*yp^9 + (101256*I)*Pi*yp^9 + 
            9192*Pi^2*yp^9 + 11900*yp^10 - (15222*I)*Pi*yp^10 - 
            2964*Pi^2*yp^10 - 1704*yp^11 + (1512*I)*Pi*yp^11 + 
            72*Pi^2*yp^11 + 102*yp^12 + (81*I)*Pi*yp^12 + 78*Pi^2*yp^12 + 
            324*Log[2] + (144*I)*Pi*Log[2] - 4320*yp*Log[2] + 
            (576*I)*Pi*yp*Log[2] + 43176*yp^2*Log[2] - (19296*I)*Pi*yp^2*
             Log[2] - 343392*yp^3*Log[2] + (196416*I)*Pi*yp^3*Log[2] + 
            1564668*yp^4*Log[2] - (1914768*I)*Pi*yp^4*Log[2] - 
            4321728*yp^5*Log[2] + (3931776*I)*Pi*yp^5*Log[2] + 
            3468336*yp^6*Log[2] - (4389696*I)*Pi*yp^6*Log[2] - 
            4321728*yp^7*Log[2] + (3931776*I)*Pi*yp^7*Log[2] + 
            1564668*yp^8*Log[2] - (1914768*I)*Pi*yp^8*Log[2] - 
            343392*yp^9*Log[2] + (196416*I)*Pi*yp^9*Log[2] + 
            43176*yp^10*Log[2] - (19296*I)*Pi*yp^10*Log[2] - 
            4320*yp^11*Log[2] + (576*I)*Pi*yp^11*Log[2] + 324*yp^12*Log[2] + 
            (144*I)*Pi*yp^12*Log[2] + 27648*yp^2*Log[2]^2 - 
            304128*yp^3*Log[2]^2 + 2405376*yp^4*Log[2]^2 - 
            5004288*yp^5*Log[2]^2 + 5750784*yp^6*Log[2]^2 - 
            5004288*yp^7*Log[2]^2 + 2405376*yp^8*Log[2]^2 - 
            304128*yp^9*Log[2]^2 + 27648*yp^10*Log[2]^2))/
          (9*(-1 + yp)^6*(1 + yp)^6) - (256*H[1, yp]*(51 + (54*I)*Pi + 
            39*Pi^2 - 444*yp + (288*I)*Pi*yp - 36*Pi^2*yp + 2278*yp^2 - 
            (180*I)*Pi*yp^2 + 5142*Pi^2*yp^2 - 41420*yp^3 - 
            (8928*I)*Pi*yp^3 - 36084*Pi^2*yp^3 + 168861*yp^4 - 
            (57366*I)*Pi*yp^4 - 36087*Pi^2*yp^4 - 666744*yp^5 + 
            (543168*I)*Pi*yp^5 + 60696*Pi^2*yp^5 + 362132*yp^6 + 
            (4392*I)*Pi*yp^6 + 12660*Pi^2*yp^6 - 666744*yp^7 + 
            (543168*I)*Pi*yp^7 + 60696*Pi^2*yp^7 + 168861*yp^8 - 
            (57366*I)*Pi*yp^8 - 36087*Pi^2*yp^8 - 41420*yp^9 - 
            (8928*I)*Pi*yp^9 - 36084*Pi^2*yp^9 + 2278*yp^10 - 
            (180*I)*Pi*yp^10 + 5142*Pi^2*yp^10 - 444*yp^11 + 
            (288*I)*Pi*yp^11 - 36*Pi^2*yp^11 + 51*yp^12 + (54*I)*Pi*yp^12 + 
            39*Pi^2*yp^12 + 162*Log[2] + (72*I)*Pi*Log[2] - 1728*yp*Log[2] + 
            (432*I)*Pi*yp*Log[2] + 14772*yp^2*Log[2] + (4752*I)*Pi*yp^2*
             Log[2] - 91968*yp^3*Log[2] - (13968*I)*Pi*yp^3*Log[2] + 
            476286*yp^4*Log[2] - (593352*I)*Pi*yp^4*Log[2] - 
            1774080*yp^5*Log[2] + (1193184*I)*Pi*yp^5*Log[2] + 
            836184*yp^6*Log[2] - (1182240*I)*Pi*yp^6*Log[2] - 
            1774080*yp^7*Log[2] + (1193184*I)*Pi*yp^7*Log[2] + 
            476286*yp^8*Log[2] - (593352*I)*Pi*yp^8*Log[2] - 
            91968*yp^9*Log[2] - (13968*I)*Pi*yp^9*Log[2] + 
            14772*yp^10*Log[2] + (4752*I)*Pi*yp^10*Log[2] - 
            1728*yp^11*Log[2] + (432*I)*Pi*yp^11*Log[2] + 162*yp^12*Log[2] + 
            (72*I)*Pi*yp^12*Log[2] - 576*yp*Log[2]^2 + 11520*yp^2*Log[2]^2 - 
            90432*yp^3*Log[2]^2 + 972288*yp^4*Log[2]^2 - 1973376*yp^5*
             Log[2]^2 + 2161152*yp^6*Log[2]^2 - 1973376*yp^7*Log[2]^2 + 
            972288*yp^8*Log[2]^2 - 90432*yp^9*Log[2]^2 + 11520*yp^10*
             Log[2]^2 - 576*yp^11*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6) + 
         (256*H[-1, yp]*(51 + (27*I)*Pi + 39*Pi^2 - 1260*yp + 
            (1224*I)*Pi*yp + 108*Pi^2*yp + 9622*yp^2 - (15042*I)*Pi*yp^2 - 
            8106*Pi^2*yp^2 - 78140*yp^3 + (110184*I)*Pi*yp^3 + 
            45276*Pi^2*yp^3 + 342237*yp^4 - (447339*I)*Pi*yp^4 - 
            284919*Pi^2*yp^4 - 788952*yp^5 + (1074384*I)*Pi*yp^5 + 
            569016*Pi^2*yp^5 + 811700*yp^6 - (1078236*I)*Pi*yp^6 - 
            642828*Pi^2*yp^6 - 788952*yp^7 + (1074384*I)*Pi*yp^7 + 
            569016*Pi^2*yp^7 + 342237*yp^8 - (447339*I)*Pi*yp^8 - 
            284919*Pi^2*yp^8 - 78140*yp^9 + (110184*I)*Pi*yp^9 + 
            45276*Pi^2*yp^9 + 9622*yp^10 - (15042*I)*Pi*yp^10 - 
            8106*Pi^2*yp^10 - 1260*yp^11 + (1224*I)*Pi*yp^11 + 
            108*Pi^2*yp^11 + 51*yp^12 + (27*I)*Pi*yp^12 + 39*Pi^2*yp^12 + 
            162*Log[2] + (72*I)*Pi*Log[2] - 2592*yp*Log[2] + 
            (144*I)*Pi*yp*Log[2] + 28404*yp^2*Log[2] - (24048*I)*Pi*yp^2*
             Log[2] - 251424*yp^3*Log[2] + (210384*I)*Pi*yp^3*Log[2] + 
            1088382*yp^4*Log[2] - (1321416*I)*Pi*yp^4*Log[2] - 
            2547648*yp^5*Log[2] + (2738592*I)*Pi*yp^5*Log[2] + 
            2632152*yp^6*Log[2] - (3207456*I)*Pi*yp^6*Log[2] - 
            2547648*yp^7*Log[2] + (2738592*I)*Pi*yp^7*Log[2] + 
            1088382*yp^8*Log[2] - (1321416*I)*Pi*yp^8*Log[2] - 
            251424*yp^9*Log[2] + (210384*I)*Pi*yp^9*Log[2] + 
            28404*yp^10*Log[2] - (24048*I)*Pi*yp^10*Log[2] - 
            2592*yp^11*Log[2] + (144*I)*Pi*yp^11*Log[2] + 162*yp^12*Log[2] + 
            (72*I)*Pi*yp^12*Log[2] + 576*yp*Log[2]^2 + 16128*yp^2*Log[2]^2 - 
            213696*yp^3*Log[2]^2 + 1433088*yp^4*Log[2]^2 - 
            3030912*yp^5*Log[2]^2 + 3589632*yp^6*Log[2]^2 - 
            3030912*yp^7*Log[2]^2 + 1433088*yp^8*Log[2]^2 - 
            213696*yp^9*Log[2]^2 + 16128*yp^10*Log[2]^2 + 
            576*yp^11*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6) + 
         (64*(-184 - (42*I)*Pi - 327*Pi^2 + (84*I)*Pi^3 + 2144*yp - 
            (1992*I)*Pi*yp - 600*Pi^2*yp - (144*I)*Pi^3*yp - 10192*yp^2 + 
            (13132*I)*Pi*yp^2 + 8442*Pi^2*yp^2 - (888*I)*Pi^3*yp^2 + 
            110816*yp^3 - (168104*I)*Pi*yp^3 - 15288*Pi^2*yp^3 - 
            (29136*I)*Pi^3*yp^3 - 352328*yp^4 + (749130*I)*Pi*yp^4 + 
            172311*Pi^2*yp^4 - (85524*I)*Pi^3*yp^4 + 1214144*yp^5 - 
            (2418576*I)*Pi*yp^5 - 979440*Pi^2*yp^5 + (127584*I)*Pi^3*yp^5 - 
            732768*yp^6 + (1785128*I)*Pi*yp^6 + 253548*Pi^2*yp^6 - 
            (23952*I)*Pi^3*yp^6 + 1214144*yp^7 - (2418576*I)*Pi*yp^7 - 
            979440*Pi^2*yp^7 + (127584*I)*Pi^3*yp^7 - 352328*yp^8 + 
            (749130*I)*Pi*yp^8 + 172311*Pi^2*yp^8 - (85524*I)*Pi^3*yp^8 + 
            110816*yp^9 - (168104*I)*Pi*yp^9 - 15288*Pi^2*yp^9 - 
            (29136*I)*Pi^3*yp^9 - 10192*yp^10 + (13132*I)*Pi*yp^10 + 
            8442*Pi^2*yp^10 - (888*I)*Pi^3*yp^10 + 2144*yp^11 - 
            (1992*I)*Pi*yp^11 - 600*Pi^2*yp^11 - (144*I)*Pi^3*yp^11 - 
            184*yp^12 - (42*I)*Pi*yp^12 - 327*Pi^2*yp^12 + 
            (84*I)*Pi^3*yp^12 - 408*Log[2] - (324*I)*Pi*Log[2] - 
            312*Pi^2*Log[2] + 6816*yp*Log[2] - (6048*I)*Pi*yp*Log[2] - 
            288*Pi^2*yp*Log[2] - 47600*yp^2*Log[2] + (60888*I)*Pi*yp^2*
             Log[2] + 11856*Pi^2*yp^2*Log[2] + 478240*yp^3*Log[2] - 
            (405024*I)*Pi*yp^3*Log[2] - 36768*Pi^2*yp^3*Log[2] - 
            2044392*yp^4*Log[2] + (2018820*I)*Pi*yp^4*Log[2] + 
            1284024*Pi^2*yp^4*Log[2] + 5822784*yp^5*Log[2] - 
            (6470208*I)*Pi*yp^5*Log[2] - 2518848*Pi^2*yp^5*Log[2] - 
            4695328*yp^6*Log[2] + (4295376*I)*Pi*yp^6*Log[2] + 
            2520672*Pi^2*yp^6*Log[2] + 5822784*yp^7*Log[2] - 
            (6470208*I)*Pi*yp^7*Log[2] - 2518848*Pi^2*yp^7*Log[2] - 
            2044392*yp^8*Log[2] + (2018820*I)*Pi*yp^8*Log[2] + 
            1284024*Pi^2*yp^8*Log[2] + 478240*yp^9*Log[2] - 
            (405024*I)*Pi*yp^9*Log[2] - 36768*Pi^2*yp^9*Log[2] - 
            47600*yp^10*Log[2] + (60888*I)*Pi*yp^10*Log[2] + 
            11856*Pi^2*yp^10*Log[2] + 6816*yp^11*Log[2] - (6048*I)*Pi*yp^11*
             Log[2] - 288*Pi^2*yp^11*Log[2] - 408*yp^12*Log[2] - 
            (324*I)*Pi*yp^12*Log[2] - 312*Pi^2*yp^12*Log[2] - 648*Log[2]^2 - 
            (288*I)*Pi*Log[2]^2 + 8640*yp*Log[2]^2 - (1152*I)*Pi*yp*
             Log[2]^2 - 86352*yp^2*Log[2]^2 + (38592*I)*Pi*yp^2*Log[2]^2 + 
            686784*yp^3*Log[2]^2 - (392832*I)*Pi*yp^3*Log[2]^2 - 
            3129336*yp^4*Log[2]^2 + (3829536*I)*Pi*yp^4*Log[2]^2 + 
            8643456*yp^5*Log[2]^2 - (7863552*I)*Pi*yp^5*Log[2]^2 - 
            6936672*yp^6*Log[2]^2 + (8779392*I)*Pi*yp^6*Log[2]^2 + 
            8643456*yp^7*Log[2]^2 - (7863552*I)*Pi*yp^7*Log[2]^2 - 
            3129336*yp^8*Log[2]^2 + (3829536*I)*Pi*yp^8*Log[2]^2 + 
            686784*yp^9*Log[2]^2 - (392832*I)*Pi*yp^9*Log[2]^2 - 
            86352*yp^10*Log[2]^2 + (38592*I)*Pi*yp^10*Log[2]^2 + 
            8640*yp^11*Log[2]^2 - (1152*I)*Pi*yp^11*Log[2]^2 - 
            648*yp^12*Log[2]^2 - (288*I)*Pi*yp^12*Log[2]^2 - 
            36864*yp^2*Log[2]^3 + 405504*yp^3*Log[2]^3 - 3207168*yp^4*
             Log[2]^3 + 6672384*yp^5*Log[2]^3 - 7667712*yp^6*Log[2]^3 + 
            6672384*yp^7*Log[2]^3 - 3207168*yp^8*Log[2]^3 + 
            405504*yp^9*Log[2]^3 - 36864*yp^10*Log[2]^3))/
          (9*(-1 + yp)^6*(1 + yp)^6))*Log[u2m2] + 
       ((-65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[-1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           H[1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (1024*H[-1, yp]*(3 - 24*yp + 190*yp^2 - (192*I)*Pi*yp^2 - 
            1592*yp^3 + (1536*I)*Pi*yp^3 + 7149*yp^4 - (11520*I)*Pi*yp^4 - 
            18864*yp^5 + (23040*I)*Pi*yp^5 + 13988*yp^6 - (25728*I)*Pi*yp^6 - 
            18864*yp^7 + (23040*I)*Pi*yp^7 + 7149*yp^8 - (11520*I)*Pi*yp^8 - 
            1592*yp^9 + (1536*I)*Pi*yp^9 + 190*yp^10 - (192*I)*Pi*yp^10 - 
            24*yp^11 + 3*yp^12 + 384*yp^2*Log[2] - 3072*yp^3*Log[2] + 
            23040*yp^4*Log[2] - 46080*yp^5*Log[2] + 51456*yp^6*Log[2] - 
            46080*yp^7*Log[2] + 23040*yp^8*Log[2] - 3072*yp^9*Log[2] + 
            384*yp^10*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (1024*H[0, yp]*(3 - 24*yp + 190*yp^2 - (192*I)*Pi*yp^2 - 1592*yp^3 + 
            (1536*I)*Pi*yp^3 + 7149*yp^4 - (11520*I)*Pi*yp^4 - 18864*yp^5 + 
            (23040*I)*Pi*yp^5 + 13988*yp^6 - (25728*I)*Pi*yp^6 - 18864*yp^7 + 
            (23040*I)*Pi*yp^7 + 7149*yp^8 - (11520*I)*Pi*yp^8 - 1592*yp^9 + 
            (1536*I)*Pi*yp^9 + 190*yp^10 - (192*I)*Pi*yp^10 - 24*yp^11 + 
            3*yp^12 + 384*yp^2*Log[2] - 3072*yp^3*Log[2] + 
            23040*yp^4*Log[2] - 46080*yp^5*Log[2] + 51456*yp^6*Log[2] - 
            46080*yp^7*Log[2] + 23040*yp^8*Log[2] - 3072*yp^9*Log[2] + 
            384*yp^10*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (1024*H[1, yp]*(3 - 24*yp + 190*yp^2 - (192*I)*Pi*yp^2 - 1592*yp^3 + 
            (1536*I)*Pi*yp^3 + 7149*yp^4 - (11520*I)*Pi*yp^4 - 18864*yp^5 + 
            (23040*I)*Pi*yp^5 + 13988*yp^6 - (25728*I)*Pi*yp^6 - 18864*yp^7 + 
            (23040*I)*Pi*yp^7 + 7149*yp^8 - (11520*I)*Pi*yp^8 - 1592*yp^9 + 
            (1536*I)*Pi*yp^9 + 190*yp^10 - (192*I)*Pi*yp^10 - 24*yp^11 + 
            3*yp^12 + 384*yp^2*Log[2] - 3072*yp^3*Log[2] + 
            23040*yp^4*Log[2] - 46080*yp^5*Log[2] + 51456*yp^6*Log[2] - 
            46080*yp^7*Log[2] + 23040*yp^8*Log[2] - 3072*yp^9*Log[2] + 
            384*yp^10*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (256*(-21 + (36*I)*Pi + 168*yp - (288*I)*Pi*yp - 866*yp^2 + 
            (2280*I)*Pi*yp^2 + 1152*Pi^2*yp^2 + 7432*yp^3 - 
            (19104*I)*Pi*yp^3 - 9216*Pi^2*yp^3 - 22203*yp^4 + 
            (85788*I)*Pi*yp^4 + 69120*Pi^2*yp^4 + 76368*yp^5 - 
            (226368*I)*Pi*yp^5 - 138240*Pi^2*yp^5 - 35740*yp^6 + 
            (167856*I)*Pi*yp^6 + 154368*Pi^2*yp^6 + 76368*yp^7 - 
            (226368*I)*Pi*yp^7 - 138240*Pi^2*yp^7 - 22203*yp^8 + 
            (85788*I)*Pi*yp^8 + 69120*Pi^2*yp^8 + 7432*yp^9 - 
            (19104*I)*Pi*yp^9 - 9216*Pi^2*yp^9 - 866*yp^10 + 
            (2280*I)*Pi*yp^10 + 1152*Pi^2*yp^10 + 168*yp^11 - 
            (288*I)*Pi*yp^11 - 21*yp^12 + (36*I)*Pi*yp^12 - 72*Log[2] + 
            576*yp*Log[2] - 4560*yp^2*Log[2] + (4608*I)*Pi*yp^2*Log[2] + 
            38208*yp^3*Log[2] - (36864*I)*Pi*yp^3*Log[2] - 
            171576*yp^4*Log[2] + (276480*I)*Pi*yp^4*Log[2] + 
            452736*yp^5*Log[2] - (552960*I)*Pi*yp^5*Log[2] - 
            335712*yp^6*Log[2] + (617472*I)*Pi*yp^6*Log[2] + 
            452736*yp^7*Log[2] - (552960*I)*Pi*yp^7*Log[2] - 
            171576*yp^8*Log[2] + (276480*I)*Pi*yp^8*Log[2] + 
            38208*yp^9*Log[2] - (36864*I)*Pi*yp^9*Log[2] - 
            4560*yp^10*Log[2] + (4608*I)*Pi*yp^10*Log[2] + 576*yp^11*Log[2] - 
            72*yp^12*Log[2] - 4608*yp^2*Log[2]^2 + 36864*yp^3*Log[2]^2 - 
            276480*yp^4*Log[2]^2 + 552960*yp^5*Log[2]^2 - 
            617472*yp^6*Log[2]^2 + 552960*yp^7*Log[2]^2 - 
            276480*yp^8*Log[2]^2 + 36864*yp^9*Log[2]^2 - 
            4608*yp^10*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6))*Log[u2m2]^2 + 
       ((-8192*yp*(13 + 8*yp - 159*yp^2 + 2544*yp^3 - 5486*yp^4 + 7184*yp^5 - 
            5486*yp^6 + 2544*yp^7 - 159*yp^8 + 8*yp^9 + 13*yp^10)*
           H[-1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (4096*(1 + 13*yp + 70*yp^2 - 591*yp^3 + 5135*yp^4 - 11198*yp^5 + 
            14164*yp^6 - 11198*yp^7 + 5135*yp^8 - 591*yp^9 + 70*yp^10 + 
            13*yp^11 + yp^12)*H[-1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (8192*(1 + 2*yp + 65*yp^2 - 304*yp^3 + 1918*yp^4 - 1572*yp^5 + 
            1918*yp^6 - 304*yp^7 + 65*yp^8 + 2*yp^9 + yp^10)*H[-1, 1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (4096*(1 + 13*yp + 70*yp^2 - 591*yp^3 + 
            5135*yp^4 - 11198*yp^5 + 14164*yp^6 - 11198*yp^7 + 5135*yp^8 - 
            591*yp^9 + 70*yp^10 + 13*yp^11 + yp^12)*H[0, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^6) - (4096*(1 + 2*yp + 69*yp^2 - 552*yp^3 + 
            3562*yp^4 - 2900*yp^5 + 3562*yp^6 - 552*yp^7 + 69*yp^8 + 2*yp^9 + 
            yp^10)*H[0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (4096*(1 - 13*yp + 62*yp^2 - 785*yp^3 + 4335*yp^4 - 9954*yp^5 + 
            11684*yp^6 - 9954*yp^7 + 4335*yp^8 - 785*yp^9 + 62*yp^10 - 
            13*yp^11 + yp^12)*H[0, 1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (8192*(1 + 2*yp + 65*yp^2 - 304*yp^3 + 1918*yp^4 - 1572*yp^5 + 
            1918*yp^6 - 304*yp^7 + 65*yp^8 + 2*yp^9 + yp^10)*H[1, -1, yp])/
          ((-1 + yp)^4*(1 + yp)^6) - (4096*(1 - 13*yp + 62*yp^2 - 785*yp^3 + 
            4335*yp^4 - 9954*yp^5 + 11684*yp^6 - 9954*yp^7 + 4335*yp^8 - 
            785*yp^9 + 62*yp^10 - 13*yp^11 + yp^12)*H[1, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^6) + (8192*yp*(13 + 353*yp^2 - 1744*yp^3 + 
            4242*yp^4 - 4704*yp^5 + 4242*yp^6 - 1744*yp^7 + 353*yp^8 + 
            13*yp^10)*H[1, 1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (512*H[0, yp]*(-85 + (15*I)*Pi + 252*yp - (156*I)*Pi*yp - 
            2454*yp^2 + (1758*I)*Pi*yp^2 + 22988*yp^3 - (16716*I)*Pi*yp^3 - 
            96043*yp^4 + (107841*I)*Pi*yp^4 + 292152*yp^5 - 
            (235032*I)*Pi*yp^5 - 200148*yp^6 + (284580*I)*Pi*yp^6 + 
            292152*yp^7 - (235032*I)*Pi*yp^7 - 96043*yp^8 + 
            (107841*I)*Pi*yp^8 + 22988*yp^9 - (16716*I)*Pi*yp^9 - 
            2454*yp^10 + (1758*I)*Pi*yp^10 + 252*yp^11 - (156*I)*Pi*yp^11 - 
            85*yp^12 + (15*I)*Pi*yp^12 - 48*Log[2] - 3168*yp^2*Log[2] + 
            33024*yp^3*Log[2] - 227280*yp^4*Log[2] + 507648*yp^5*Log[2] - 
            620352*yp^6*Log[2] + 507648*yp^7*Log[2] - 227280*yp^8*Log[2] + 
            33024*yp^9*Log[2] - 3168*yp^10*Log[2] - 48*yp^12*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) - (512*H[1, yp]*(85 - (3*I)*Pi - 
            274*yp + (516*I)*Pi*yp + 2030*yp^2 - (918*I)*Pi*yp^2 - 
            22346*yp^3 + (15540*I)*Pi*yp^3 + 78411*yp^4 - (88077*I)*Pi*yp^4 - 
            290724*yp^5 + (198984*I)*Pi*yp^5 + 146148*yp^6 - 
            (227508*I)*Pi*yp^6 - 290724*yp^7 + (198984*I)*Pi*yp^7 + 
            78411*yp^8 - (88077*I)*Pi*yp^8 - 22346*yp^9 + (15540*I)*Pi*yp^9 + 
            2030*yp^10 - (918*I)*Pi*yp^10 - 274*yp^11 + (516*I)*Pi*yp^11 + 
            85*yp^12 - (3*I)*Pi*yp^12 + 48*Log[2] - 624*yp*Log[2] + 
            2976*yp^2*Log[2] - 37680*yp^3*Log[2] + 208080*yp^4*Log[2] - 
            477792*yp^5*Log[2] + 560832*yp^6*Log[2] - 477792*yp^7*Log[2] + 
            208080*yp^8*Log[2] - 37680*yp^9*Log[2] + 2976*yp^10*Log[2] - 
            624*yp^11*Log[2] + 48*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (512*H[-1, yp]*(85 - (27*I)*Pi - 230*yp - (204*I)*Pi*yp + 
            2878*yp^2 - (2598*I)*Pi*yp^2 - 23630*yp^3 + (17892*I)*Pi*yp^3 + 
            113675*yp^4 - (127605*I)*Pi*yp^4 - 293580*yp^5 + 
            (271080*I)*Pi*yp^5 + 254148*yp^6 - (341652*I)*Pi*yp^6 - 
            293580*yp^7 + (271080*I)*Pi*yp^7 + 113675*yp^8 - 
            (127605*I)*Pi*yp^8 - 23630*yp^9 + (17892*I)*Pi*yp^9 + 
            2878*yp^10 - (2598*I)*Pi*yp^10 - 230*yp^11 - (204*I)*Pi*yp^11 + 
            85*yp^12 - (27*I)*Pi*yp^12 + 48*Log[2] + 624*yp*Log[2] + 
            3360*yp^2*Log[2] - 28368*yp^3*Log[2] + 246480*yp^4*Log[2] - 
            537504*yp^5*Log[2] + 679872*yp^6*Log[2] - 537504*yp^7*Log[2] + 
            246480*yp^8*Log[2] - 28368*yp^9*Log[2] + 3360*yp^10*Log[2] + 
            624*yp^11*Log[2] + 48*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (128*(-607 + (330*I)*Pi + 54*Pi^2 + 2976*yp - (2940*I)*Pi*yp - 
            2160*Pi^2*yp + 2626*yp^2 + (24924*I)*Pi*yp^2 + 10524*Pi^2*yp^2 + 
            223008*yp^3 - (252300*I)*Pi*yp^3 - 92784*Pi^2*yp^3 - 
            589489*yp^4 + (1029366*I)*Pi*yp^4 + 568362*Pi^2*yp^4 + 
            2723136*yp^5 - (3246840*I)*Pi*yp^5 - 1207584*Pi^2*yp^5 - 
            1147492*yp^6 + (2093256*I)*Pi*yp^6 + 1324296*Pi^2*yp^6 + 
            2723136*yp^7 - (3246840*I)*Pi*yp^7 - 1207584*Pi^2*yp^7 - 
            589489*yp^8 + (1029366*I)*Pi*yp^8 + 568362*Pi^2*yp^8 + 
            223008*yp^9 - (252300*I)*Pi*yp^9 - 92784*Pi^2*yp^9 + 2626*yp^10 + 
            (24924*I)*Pi*yp^10 + 10524*Pi^2*yp^10 + 2976*yp^11 - 
            (2940*I)*Pi*yp^11 - 2160*Pi^2*yp^11 - 607*yp^12 + 
            (330*I)*Pi*yp^12 + 54*Pi^2*yp^12 - 2040*Log[2] + 
            (360*I)*Pi*Log[2] + 6048*yp*Log[2] - (3744*I)*Pi*yp*Log[2] - 
            58896*yp^2*Log[2] + (42192*I)*Pi*yp^2*Log[2] + 
            551712*yp^3*Log[2] - (401184*I)*Pi*yp^3*Log[2] - 
            2305032*yp^4*Log[2] + (2588184*I)*Pi*yp^4*Log[2] + 
            7011648*yp^5*Log[2] - (5640768*I)*Pi*yp^5*Log[2] - 
            4803552*yp^6*Log[2] + (6829920*I)*Pi*yp^6*Log[2] + 
            7011648*yp^7*Log[2] - (5640768*I)*Pi*yp^7*Log[2] - 
            2305032*yp^8*Log[2] + (2588184*I)*Pi*yp^8*Log[2] + 
            551712*yp^9*Log[2] - (401184*I)*Pi*yp^9*Log[2] - 
            58896*yp^10*Log[2] + (42192*I)*Pi*yp^10*Log[2] + 
            6048*yp^11*Log[2] - (3744*I)*Pi*yp^11*Log[2] - 
            2040*yp^12*Log[2] + (360*I)*Pi*yp^12*Log[2] - 576*Log[2]^2 - 
            38016*yp^2*Log[2]^2 + 396288*yp^3*Log[2]^2 - 2727360*yp^4*
             Log[2]^2 + 6091776*yp^5*Log[2]^2 - 7444224*yp^6*Log[2]^2 + 
            6091776*yp^7*Log[2]^2 - 2727360*yp^8*Log[2]^2 + 
            396288*yp^9*Log[2]^2 - 38016*yp^10*Log[2]^2 - 
            576*yp^12*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6) + 
         ((2048*(1 + 10*yp + 93*yp^2 - 456*yp^3 + 4450*yp^4 - 2308*yp^5 + 
              4450*yp^6 - 456*yp^7 + 93*yp^8 + 10*yp^9 + yp^10)*H[-1, yp])/
            ((-1 + yp)^4*(1 + yp)^6) - (2048*(1 + 2*yp + 77*yp^2 - 616*yp^3 + 
              4146*yp^4 - 2612*yp^5 + 4146*yp^6 - 616*yp^7 + 77*yp^8 + 
              2*yp^9 + yp^10)*H[0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (2048*(1 - 6*yp + 61*yp^2 - 776*yp^3 + 3842*yp^4 - 2916*yp^5 + 
              3842*yp^6 - 776*yp^7 + 61*yp^8 - 6*yp^9 + yp^10)*H[1, yp])/
            ((-1 + yp)^4*(1 + yp)^6) + (512*(-45 + (9*I)*Pi + 144*yp - 
              (48*I)*Pi*yp - 1250*yp^2 + (954*I)*Pi*yp^2 + 11344*yp^3 - 
              (10032*I)*Pi*yp^3 - 50019*yp^4 + (66375*I)*Pi*yp^4 + 
              140064*yp^5 - (137376*I)*Pi*yp^5 - 102172*yp^6 + 
              (160236*I)*Pi*yp^6 + 140064*yp^7 - (137376*I)*Pi*yp^7 - 
              50019*yp^8 + (66375*I)*Pi*yp^8 + 11344*yp^9 - (10032*I)*Pi*yp^
                9 - 1250*yp^10 + (954*I)*Pi*yp^10 + 144*yp^11 - 
              (48*I)*Pi*yp^11 - 45*yp^12 + (9*I)*Pi*yp^12 - 24*Log[2] - 
              1776*yp^2*Log[2] + 18432*yp^3*Log[2] - 130920*yp^4*Log[2] + 
              276480*yp^5*Log[2] - 324384*yp^6*Log[2] + 276480*yp^7*Log[2] - 
              130920*yp^8*Log[2] + 18432*yp^9*Log[2] - 1776*yp^10*Log[2] - 
              24*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6))*Log[u2m2] - 
         (32768*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + yp^6)*
           Log[u2m2]^2)/((-1 + yp)^4*(1 + yp)^6))*Log[x]^2 + 
       ((1024*(7 + 50*yp + 283*yp^2 - 1704*yp^3 + 15582*yp^4 - 12052*yp^5 + 
            15582*yp^6 - 1704*yp^7 + 283*yp^8 + 50*yp^9 + 7*yp^10)*H[-1, yp])/
          (3*(-1 + yp)^4*(1 + yp)^6) - (1024*(7 + 190*yp^2 - 3072*yp^3 + 
            19273*yp^4 - 46080*yp^5 + 55268*yp^6 - 46080*yp^7 + 19273*yp^8 - 
            3072*yp^9 + 190*yp^10 + 7*yp^12)*H[0, yp])/(3*(-1 + yp)^6*
           (1 + yp)^6) - (1024*(7 - 36*yp + 190*yp^2 - 3924*yp^3 + 
            19273*yp^4 - 47240*yp^5 + 55268*yp^6 - 47240*yp^7 + 19273*yp^8 - 
            3924*yp^9 + 190*yp^10 - 36*yp^11 + 7*yp^12)*H[1, yp])/
          (3*(-1 + yp)^6*(1 + yp)^6) + (512*(-200 - (3*I)*Pi + 288*yp - 
            (108*I)*Pi*yp - 2784*yp^2 + (954*I)*Pi*yp^2 + 26272*yp^3 - 
            (20988*I)*Pi*yp^3 - 98936*yp^4 + (120243*I)*Pi*yp^4 + 
            333888*yp^5 - (279960*I)*Pi*yp^5 - 197568*yp^6 + 
            (335148*I)*Pi*yp^6 + 333888*yp^7 - (279960*I)*Pi*yp^7 - 
            98936*yp^8 + (120243*I)*Pi*yp^8 + 26272*yp^9 - 
            (20988*I)*Pi*yp^9 - 2784*yp^10 + (954*I)*Pi*yp^10 + 288*yp^11 - 
            (108*I)*Pi*yp^11 - 200*yp^12 - (3*I)*Pi*yp^12 - 84*Log[2] - 
            2280*yp^2*Log[2] + 36864*yp^3*Log[2] - 231276*yp^4*Log[2] + 
            552960*yp^5*Log[2] - 663216*yp^6*Log[2] + 552960*yp^7*Log[2] - 
            231276*yp^8*Log[2] + 36864*yp^9*Log[2] - 2280*yp^10*Log[2] - 
            84*yp^12*Log[2]))/(9*(-1 + yp)^6*(1 + yp)^6) - 
         (1024*(1 + 2*yp + 45*yp^2 - 424*yp^3 + 2642*yp^4 - 1972*yp^5 + 
            2642*yp^6 - 424*yp^7 + 45*yp^8 + 2*yp^9 + yp^10)*Log[u2m2])/
          ((-1 + yp)^4*(1 + yp)^6))*Log[x]^3 - 
       (512*(11 + 126*yp^2 - 1536*yp^3 + 8869*yp^4 - 23040*yp^5 + 
          27044*yp^6 - 23040*yp^7 + 8869*yp^8 - 1536*yp^9 + 126*yp^10 + 
          11*yp^12)*Log[x]^4)/(3*(-1 + yp)^6*(1 + yp)^6) + 
       (64*H[0, yp]*(-436 - (523*I)*Pi - 483*Pi^2 + (9*I)*Pi^3 + 5160*yp - 
          (4330*I)*Pi*yp - 576*Pi^2*yp + (132*I)*Pi^3*yp - 29840*yp^2 - 
          (5930*I)*Pi*yp^2 - 3198*Pi^2*yp^2 - (3822*I)*Pi^3*yp^2 + 
          307080*yp^3 - (240450*I)*Pi*yp^3 - 17472*Pi^2*yp^3 + 
          (22836*I)*Pi^3*yp^3 - 982956*yp^4 + (578955*I)*Pi*yp^4 + 
          34419*Pi^2*yp^4 - (267801*I)*Pi^3*yp^4 + 3527760*yp^5 - 
          (3442644*I)*Pi*yp^5 - 1231232*Pi^2*yp^5 + (480840*I)*Pi^3*yp^5 - 
          1985568*yp^6 + (1474388*I)*Pi*yp^6 - 376868*Pi^2*yp^6 - 
          (415236*I)*Pi^3*yp^6 + 3527760*yp^7 - (3442644*I)*Pi*yp^7 - 
          1231232*Pi^2*yp^7 + (480840*I)*Pi^3*yp^7 - 982956*yp^8 + 
          (578955*I)*Pi*yp^8 + 34419*Pi^2*yp^8 - (267801*I)*Pi^3*yp^8 + 
          307080*yp^9 - (240450*I)*Pi*yp^9 - 17472*Pi^2*yp^9 + 
          (22836*I)*Pi^3*yp^9 - 29840*yp^10 - (5930*I)*Pi*yp^10 - 
          3198*Pi^2*yp^10 - (3822*I)*Pi^3*yp^10 + 5160*yp^11 - 
          (4330*I)*Pi*yp^11 - 576*Pi^2*yp^11 + (132*I)*Pi^3*yp^11 - 
          436*yp^12 - (523*I)*Pi*yp^12 - 483*Pi^2*yp^12 + (9*I)*Pi^3*yp^12 - 
          336*Log[2] - (1164*I)*Pi*Log[2] - 252*Pi^2*Log[2] + 
          11280*yp*Log[2] - (5856*I)*Pi*yp*Log[2] - 1728*Pi^2*yp*Log[2] - 
          16400*yp^2*Log[2] + (55464*I)*Pi*yp^2*Log[2] + 
          7176*Pi^2*yp^2*Log[2] + 862672*yp^3*Log[2] - (518496*I)*Pi*yp^3*
           Log[2] - 73920*Pi^2*yp^3*Log[2] - 2991600*yp^4*Log[2] + 
          (2746956*I)*Pi*yp^4*Log[2] + 1231548*Pi^2*yp^4*Log[2] + 
          10758688*yp^5*Log[2] - (9748416*I)*Pi*yp^5*Log[2] - 
          2455680*Pi^2*yp^5*Log[2] - 7737696*yp^6*Log[2] + 
          (5800752*I)*Pi*yp^6*Log[2] + 2241648*Pi^2*yp^6*Log[2] + 
          10758688*yp^7*Log[2] - (9748416*I)*Pi*yp^7*Log[2] - 
          2455680*Pi^2*yp^7*Log[2] - 2991600*yp^8*Log[2] + 
          (2746956*I)*Pi*yp^8*Log[2] + 1231548*Pi^2*yp^8*Log[2] + 
          862672*yp^9*Log[2] - (518496*I)*Pi*yp^9*Log[2] - 
          73920*Pi^2*yp^9*Log[2] - 16400*yp^10*Log[2] + (55464*I)*Pi*yp^10*
           Log[2] + 7176*Pi^2*yp^10*Log[2] + 11280*yp^11*Log[2] - 
          (5856*I)*Pi*yp^11*Log[2] - 1728*Pi^2*yp^11*Log[2] - 
          336*yp^12*Log[2] - (1164*I)*Pi*yp^12*Log[2] - 252*Pi^2*yp^12*
           Log[2] - 360*Log[2]^2 - (360*I)*Pi*Log[2]^2 + 10080*yp*Log[2]^2 - 
          (3456*I)*Pi*yp*Log[2]^2 - 123024*yp^2*Log[2]^2 + 
          (26352*I)*Pi*yp^2*Log[2]^2 + 1031136*yp^3*Log[2]^2 - 
          (408960*I)*Pi*yp^3*Log[2]^2 - 5258520*yp^4*Log[2]^2 + 
          (3916008*I)*Pi*yp^4*Log[2]^2 + 14589120*yp^5*Log[2]^2 - 
          (8582400*I)*Pi*yp^5*Log[2]^2 - 12239328*yp^6*Log[2]^2 + 
          (9810720*I)*Pi*yp^6*Log[2]^2 + 14589120*yp^7*Log[2]^2 - 
          (8582400*I)*Pi*yp^7*Log[2]^2 - 5258520*yp^8*Log[2]^2 + 
          (3916008*I)*Pi*yp^8*Log[2]^2 + 1031136*yp^9*Log[2]^2 - 
          (408960*I)*Pi*yp^9*Log[2]^2 - 123024*yp^10*Log[2]^2 + 
          (26352*I)*Pi*yp^10*Log[2]^2 + 10080*yp^11*Log[2]^2 - 
          (3456*I)*Pi*yp^11*Log[2]^2 - 360*yp^12*Log[2]^2 - 
          (360*I)*Pi*yp^12*Log[2]^2 - 36864*yp^2*Log[2]^3 + 
          509952*yp^3*Log[2]^3 - 4042752*yp^4*Log[2]^3 + 
          8927232*yp^5*Log[2]^3 - 10715136*yp^6*Log[2]^3 + 
          8927232*yp^7*Log[2]^3 - 4042752*yp^8*Log[2]^3 + 
          509952*yp^9*Log[2]^3 - 36864*yp^10*Log[2]^3 - 396*Zeta[3] + 
          1512*yp^2*Zeta[3] - 55296*yp^3*Zeta[3] + 495180*yp^4*Zeta[3] - 
          829440*yp^5*Zeta[3] + 1366704*yp^6*Zeta[3] - 829440*yp^7*Zeta[3] + 
          495180*yp^8*Zeta[3] - 55296*yp^9*Zeta[3] + 1512*yp^10*Zeta[3] - 
          396*yp^12*Zeta[3]))/(9*(-1 + yp)^6*(1 + yp)^6) + 
       (64*H[-1, yp]*(-108*Pi^2 + (18*I)*Pi^3 + 1308*yp + (1173*I)*Pi*yp + 
          2628*Pi^2*yp + (432*I)*Pi^3*yp - 18912*yp^2 + (14352*I)*Pi*yp^2 + 
          15204*Pi^2*yp^2 - (1242*I)*Pi^3*yp^2 + 183568*yp^3 - 
          (175230*I)*Pi*yp^3 - 74184*Pi^2*yp^3 + (6048*I)*Pi^3*yp^3 - 
          1415552*yp^4 + (1529040*I)*Pi*yp^4 + 649500*Pi^2*yp^4 - 
          (32094*I)*Pi^3*yp^4 + 5779204*yp^5 - (6167109*I)*Pi*yp^5 - 
          1281732*Pi^2*yp^5 + (324432*I)*Pi^3*yp^5 - 14170272*yp^6 + 
          (14996256*I)*Pi*yp^6 + 4944876*Pi^2*yp^6 - (298458*I)*Pi^3*yp^6 + 
          13972896*yp^7 - (17742756*I)*Pi*yp^7 - 3646320*Pi^2*yp^7 + 
          (296640*I)*Pi^3*yp^7 - 14170272*yp^8 + (14996256*I)*Pi*yp^8 + 
          4944876*Pi^2*yp^8 - (298458*I)*Pi^3*yp^8 + 5779204*yp^9 - 
          (6167109*I)*Pi*yp^9 - 1281732*Pi^2*yp^9 + (324432*I)*Pi^3*yp^9 - 
          1415552*yp^10 + (1529040*I)*Pi*yp^10 + 649500*Pi^2*yp^10 - 
          (32094*I)*Pi^3*yp^10 + 183568*yp^11 - (175230*I)*Pi*yp^11 - 
          74184*Pi^2*yp^11 + (6048*I)*Pi^3*yp^11 - 18912*yp^12 + 
          (14352*I)*Pi*yp^12 + 15204*Pi^2*yp^12 - (1242*I)*Pi^3*yp^12 + 
          1308*yp^13 + (1173*I)*Pi*yp^13 + 2628*Pi^2*yp^13 + 
          (432*I)*Pi^3*yp^13 - 108*Pi^2*yp^14 + (18*I)*Pi^3*yp^14 - 
          72*Pi^2*Log[2] + 1008*yp*Log[2] + (6192*I)*Pi*yp*Log[2] - 
          432*Pi^2*yp*Log[2] - 32424*yp^2*Log[2] + (53424*I)*Pi*yp^2*Log[2] + 
          4392*Pi^2*yp^2*Log[2] + 240528*yp^3*Log[2] - (417600*I)*Pi*yp^3*
           Log[2] - 122976*Pi^2*yp^3*Log[2] - 3489288*yp^4*Log[2] + 
          (4585968*I)*Pi*yp^4*Log[2] + 1286712*Pi^2*yp^4*Log[2] + 
          16359504*yp^5*Log[2] - (16522416*I)*Pi*yp^5*Log[2] - 
          6794064*Pi^2*yp^5*Log[2] - 38343504*yp^6*Log[2] + 
          (42693984*I)*Pi*yp^6*Log[2] + 13528296*Pi^2*yp^6*Log[2] + 
          45219936*yp^7*Log[2] - (44873856*I)*Pi*yp^7*Log[2] - 
          16688448*Pi^2*yp^7*Log[2] - 38343504*yp^8*Log[2] + 
          (42693984*I)*Pi*yp^8*Log[2] + 13528296*Pi^2*yp^8*Log[2] + 
          16359504*yp^9*Log[2] - (16522416*I)*Pi*yp^9*Log[2] - 
          6794064*Pi^2*yp^9*Log[2] - 3489288*yp^10*Log[2] + 
          (4585968*I)*Pi*yp^10*Log[2] + 1286712*Pi^2*yp^10*Log[2] + 
          240528*yp^11*Log[2] - (417600*I)*Pi*yp^11*Log[2] - 
          122976*Pi^2*yp^11*Log[2] - 32424*yp^12*Log[2] + 
          (53424*I)*Pi*yp^12*Log[2] + 4392*Pi^2*yp^12*Log[2] + 
          1008*yp^13*Log[2] + (6192*I)*Pi*yp^13*Log[2] - 
          432*Pi^2*yp^13*Log[2] - 72*Pi^2*yp^14*Log[2] + 1080*yp*Log[2]^2 - 
          (648*I)*Pi*yp*Log[2]^2 - 50400*yp^2*Log[2]^2 + 
          (6048*I)*Pi*yp^2*Log[2]^2 + 519408*yp^3*Log[2]^2 - 
          (322704*I)*Pi*yp^3*Log[2]^2 - 5286240*yp^4*Log[2]^2 + 
          (4059936*I)*Pi*yp^4*Log[2]^2 + 23993928*yp^5*Log[2]^2 - 
          (21070584*I)*Pi*yp^5*Log[2]^2 - 56005056*yp^6*Log[2]^2 + 
          (45921600*I)*Pi*yp^6*Log[2]^2 + 63037728*yp^7*Log[2]^2 - 
          (57187296*I)*Pi*yp^7*Log[2]^2 - 56005056*yp^8*Log[2]^2 + 
          (45921600*I)*Pi*yp^8*Log[2]^2 + 23993928*yp^9*Log[2]^2 - 
          (21070584*I)*Pi*yp^9*Log[2]^2 - 5286240*yp^10*Log[2]^2 + 
          (4059936*I)*Pi*yp^10*Log[2]^2 + 519408*yp^11*Log[2]^2 - 
          (322704*I)*Pi*yp^11*Log[2]^2 - 50400*yp^12*Log[2]^2 + 
          (6048*I)*Pi*yp^12*Log[2]^2 + 1080*yp^13*Log[2]^2 - 
          (648*I)*Pi*yp^13*Log[2]^2 + 10368*yp^2*Log[2]^3 + 
          170496*yp^3*Log[2]^3 - 3053952*yp^4*Log[2]^3 + 
          17676288*yp^5*Log[2]^3 - 39423744*yp^6*Log[2]^3 + 
          49241088*yp^7*Log[2]^3 - 39423744*yp^8*Log[2]^3 + 
          17676288*yp^9*Log[2]^3 - 3053952*yp^10*Log[2]^3 + 
          170496*yp^11*Log[2]^3 + 10368*yp^12*Log[2]^3 - 432*Zeta[3] + 
          1188*yp*Zeta[3] + 12960*yp^2*Zeta[3] - 56376*yp^3*Zeta[3] + 
          1124928*yp^4*Zeta[3] - 2688228*yp^5*Zeta[3] + 
          6382800*yp^6*Zeta[3] - 6899472*yp^7*Zeta[3] + 
          6382800*yp^8*Zeta[3] - 2688228*yp^9*Zeta[3] + 
          1124928*yp^10*Zeta[3] - 56376*yp^11*Zeta[3] + 12960*yp^12*Zeta[3] + 
          1188*yp^13*Zeta[3] - 432*yp^14*Zeta[3]))/(27*(-1 + yp)^6*yp*
         (1 + yp)^6) - (64*H[1, yp]*(108*Pi^2 - (18*I)*Pi^3 + 1308*yp + 
          (1965*I)*Pi*yp + 270*Pi^2*yp - (486*I)*Pi^3*yp - 12048*yp^2 + 
          (11628*I)*Pi*yp^2 - 11748*Pi^2*yp^2 + (450*I)*Pi^3*yp^2 - 
          4528*yp^3 + (210810*I)*Pi*yp^3 + 93372*Pi^2*yp^3 + 
          (16884*I)*Pi^3*yp^3 - 426928*yp^4 - (86340*I)*Pi*yp^4 - 
          544668*Pi^2*yp^4 - (104922*I)*Pi^3*yp^4 + 118532*yp^5 + 
          (2693379*I)*Pi*yp^5 + 1075218*Pi^2*yp^5 + (1282374*I)*Pi^3*yp^5 - 
          6996288*yp^6 + (5659608*I)*Pi*yp^6 + 2442516*Pi^2*yp^6 - 
          (2586582*I)*Pi^3*yp^6 - 2059488*yp^7 + (8896428*I)*Pi*yp^7 + 
          5907528*Pi^2*yp^7 + (2194776*I)*Pi^3*yp^7 - 6996288*yp^8 + 
          (5659608*I)*Pi*yp^8 + 2442516*Pi^2*yp^8 - (2586582*I)*Pi^3*yp^8 + 
          118532*yp^9 + (2693379*I)*Pi*yp^9 + 1075218*Pi^2*yp^9 + 
          (1282374*I)*Pi^3*yp^9 - 426928*yp^10 - (86340*I)*Pi*yp^10 - 
          544668*Pi^2*yp^10 - (104922*I)*Pi^3*yp^10 - 4528*yp^11 + 
          (210810*I)*Pi*yp^11 + 93372*Pi^2*yp^11 + (16884*I)*Pi^3*yp^11 - 
          12048*yp^12 + (11628*I)*Pi*yp^12 - 11748*Pi^2*yp^12 + 
          (450*I)*Pi^3*yp^12 + 1308*yp^13 + (1965*I)*Pi*yp^13 + 
          270*Pi^2*yp^13 - (486*I)*Pi^3*yp^13 + 108*Pi^2*yp^14 - 
          (18*I)*Pi^3*yp^14 + 72*Pi^2*Log[2] + 1008*yp*Log[2] + 
          (792*I)*Pi*yp*Log[2] + 1944*Pi^2*yp*Log[2] - 35256*yp^2*Log[2] - 
          (18288*I)*Pi*yp^2*Log[2] + 5976*Pi^2*yp^2*Log[2] - 
          142128*yp^3*Log[2] + (84816*I)*Pi*yp^3*Log[2] + 
          79920*Pi^2*yp^3*Log[2] - 1686744*yp^4*Log[2] - (1474992*I)*Pi*yp^4*
           Log[2] - 843192*Pi^2*yp^4*Log[2] + 1590096*yp^5*Log[2] + 
          (40680*I)*Pi*yp^5*Log[2] - 595224*Pi^2*yp^5*Log[2] - 
          26208624*yp^6*Log[2] + (15796512*I)*Pi*yp^6*Log[2] + 
          1205784*Pi^2*yp^6*Log[2] + 1206240*yp^7*Log[2] + 
          (10069344*I)*Pi*yp^7*Log[2] + 3238560*Pi^2*yp^7*Log[2] - 
          26208624*yp^8*Log[2] + (15796512*I)*Pi*yp^8*Log[2] + 
          1205784*Pi^2*yp^8*Log[2] + 1590096*yp^9*Log[2] + 
          (40680*I)*Pi*yp^9*Log[2] - 595224*Pi^2*yp^9*Log[2] - 
          1686744*yp^10*Log[2] - (1474992*I)*Pi*yp^10*Log[2] - 
          843192*Pi^2*yp^10*Log[2] - 142128*yp^11*Log[2] + 
          (84816*I)*Pi*yp^11*Log[2] + 79920*Pi^2*yp^11*Log[2] - 
          35256*yp^12*Log[2] - (18288*I)*Pi*yp^12*Log[2] + 
          5976*Pi^2*yp^12*Log[2] + 1008*yp^13*Log[2] + (792*I)*Pi*yp^13*
           Log[2] + 1944*Pi^2*yp^13*Log[2] + 72*Pi^2*yp^14*Log[2] + 
          1080*yp*Log[2]^2 + (2808*I)*Pi*yp*Log[2]^2 - 10080*yp^2*Log[2]^2 + 
          (14688*I)*Pi*yp^2*Log[2]^2 + 218736*yp^3*Log[2]^2 + 
          (164592*I)*Pi*yp^3*Log[2]^2 - 900576*yp^4*Log[2]^2 - 
          (1606176*I)*Pi*yp^4*Log[2]^2 + 7557192*yp^5*Log[2]^2 - 
          (2425464*I)*Pi*yp^5*Log[2]^2 - 31529664*yp^6*Log[2]^2 + 
          (5572800*I)*Pi*yp^6*Log[2]^2 + 10398240*yp^7*Log[2]^2 - 
          (1677024*I)*Pi*yp^7*Log[2]^2 - 31529664*yp^8*Log[2]^2 + 
          (5572800*I)*Pi*yp^8*Log[2]^2 + 7557192*yp^9*Log[2]^2 - 
          (2425464*I)*Pi*yp^9*Log[2]^2 - 900576*yp^10*Log[2]^2 - 
          (1606176*I)*Pi*yp^10*Log[2]^2 + 218736*yp^11*Log[2]^2 + 
          (164592*I)*Pi*yp^11*Log[2]^2 - 10080*yp^12*Log[2]^2 + 
          (14688*I)*Pi*yp^12*Log[2]^2 + 1080*yp^13*Log[2]^2 + 
          (2808*I)*Pi*yp^13*Log[2]^2 - 10368*yp^2*Log[2]^3 + 
          50688*yp^3*Log[2]^3 - 5760*yp^4*Log[2]^3 + 6580224*yp^5*Log[2]^3 - 
          14139648*yp^6*Log[2]^3 + 15049728*yp^7*Log[2]^3 - 
          14139648*yp^8*Log[2]^3 + 6580224*yp^9*Log[2]^3 - 
          5760*yp^10*Log[2]^3 + 50688*yp^11*Log[2]^3 - 10368*yp^12*Log[2]^3 + 
          432*Zeta[3] + 1188*yp*Zeta[3] - 12960*yp^2*Zeta[3] + 
          47304*yp^3*Zeta[3] - 793152*yp^4*Zeta[3] - 282852*yp^5*Zeta[3] - 
          1406160*yp^6*Zeta[3] - 1300752*yp^7*Zeta[3] - 
          1406160*yp^8*Zeta[3] - 282852*yp^9*Zeta[3] - 793152*yp^10*Zeta[3] + 
          47304*yp^11*Zeta[3] - 12960*yp^12*Zeta[3] + 1188*yp^13*Zeta[3] + 
          432*yp^14*Zeta[3]))/(27*(-1 + yp)^6*yp*(1 + yp)^6) + 
       (32*(9390 - (42930*I)*Pi - 61875*Pi^2 + (1890*I)*Pi^3 + 72*Pi^4 + 
          280260*yp - (352800*I)*Pi*yp - 127890*Pi^2*yp + (5940*I)*Pi^3*yp - 
          15660*Pi^4*yp - 884740*yp^2 + (634020*I)*Pi*yp^2 - 
          444570*Pi^2*yp^2 + (89820*I)*Pi^3*yp^2 - 242496*Pi^4*yp^2 + 
          29455220*yp^3 - (12941760*I)*Pi*yp^3 - 449610*Pi^2*yp^3 - 
          (118620*I)*Pi^3*yp^3 + 2334852*Pi^4*yp^3 - 104329230*yp^4 + 
          (16866930*I)*Pi*yp^4 - 23934285*Pi^2*yp^4 + (3684510*I)*Pi^3*yp^4 - 
          15486984*Pi^4*yp^4 + 383253960*yp^5 - (167047200*I)*Pi*yp^5 - 
          30495780*Pi^2*yp^5 + (21585960*I)*Pi^3*yp^5 + 31319208*Pi^4*yp^5 - 
          198207800*yp^6 - (4349640*I)*Pi*yp^6 - 82507980*Pi^2*yp^6 + 
          (39080520*I)*Pi^3*yp^6 - 35375616*Pi^4*yp^6 + 383253960*yp^7 - 
          (167047200*I)*Pi*yp^7 - 30495780*Pi^2*yp^7 + (21585960*I)*Pi^3*
           yp^7 + 31319208*Pi^4*yp^7 - 104329230*yp^8 + (16866930*I)*Pi*
           yp^8 - 23934285*Pi^2*yp^8 + (3684510*I)*Pi^3*yp^8 - 
          15486984*Pi^4*yp^8 + 29455220*yp^9 - (12941760*I)*Pi*yp^9 - 
          449610*Pi^2*yp^9 - (118620*I)*Pi^3*yp^9 + 2334852*Pi^4*yp^9 - 
          884740*yp^10 + (634020*I)*Pi*yp^10 - 444570*Pi^2*yp^10 + 
          (89820*I)*Pi^3*yp^10 - 242496*Pi^4*yp^10 + 280260*yp^11 - 
          (352800*I)*Pi*yp^11 - 127890*Pi^2*yp^11 + (5940*I)*Pi^3*yp^11 - 
          15660*Pi^4*yp^11 + 9390*yp^12 - (42930*I)*Pi*yp^12 - 
          61875*Pi^2*yp^12 + (1890*I)*Pi^3*yp^12 + 72*Pi^4*yp^12 - 
          78480*Log[2] - (94140*I)*Pi*Log[2] - 80460*Pi^2*Log[2] + 
          (1620*I)*Pi^3*Log[2] + 928800*yp*Log[2] - (779400*I)*Pi*yp*Log[2] - 
          103680*Pi^2*yp*Log[2] + (23760*I)*Pi^3*yp*Log[2] - 
          5371200*yp^2*Log[2] - (1067400*I)*Pi*yp^2*Log[2] - 
          821880*Pi^2*yp^2*Log[2] - (687960*I)*Pi^3*yp^2*Log[2] + 
          55274400*yp^3*Log[2] - (43281000*I)*Pi*yp^3*Log[2] - 
          4803840*Pi^2*yp^3*Log[2] + (4110480*I)*Pi^3*yp^3*Log[2] - 
          176932080*yp^4*Log[2] + (104211900*I)*Pi*yp^4*Log[2] + 
          3804300*Pi^2*yp^4*Log[2] - (48204180*I)*Pi^3*yp^4*Log[2] + 
          634996800*yp^5*Log[2] - (619675920*I)*Pi*yp^5*Log[2] - 
          246504960*Pi^2*yp^5*Log[2] + (86551200*I)*Pi^3*yp^5*Log[2] - 
          357402240*yp^6*Log[2] + (265389840*I)*Pi*yp^6*Log[2] - 
          89116560*Pi^2*yp^6*Log[2] - (74742480*I)*Pi^3*yp^6*Log[2] + 
          634996800*yp^7*Log[2] - (619675920*I)*Pi*yp^7*Log[2] - 
          246504960*Pi^2*yp^7*Log[2] + (86551200*I)*Pi^3*yp^7*Log[2] - 
          176932080*yp^8*Log[2] + (104211900*I)*Pi*yp^8*Log[2] + 
          3804300*Pi^2*yp^8*Log[2] - (48204180*I)*Pi^3*yp^8*Log[2] + 
          55274400*yp^9*Log[2] - (43281000*I)*Pi*yp^9*Log[2] - 
          4803840*Pi^2*yp^9*Log[2] + (4110480*I)*Pi^3*yp^9*Log[2] - 
          5371200*yp^10*Log[2] - (1067400*I)*Pi*yp^10*Log[2] - 
          821880*Pi^2*yp^10*Log[2] - (687960*I)*Pi^3*yp^10*Log[2] + 
          928800*yp^11*Log[2] - (779400*I)*Pi*yp^11*Log[2] - 
          103680*Pi^2*yp^11*Log[2] + (23760*I)*Pi^3*yp^11*Log[2] - 
          78480*yp^12*Log[2] - (94140*I)*Pi*yp^12*Log[2] - 
          80460*Pi^2*yp^12*Log[2] + (1620*I)*Pi^3*yp^12*Log[2] - 
          30240*Log[2]^2 - (104760*I)*Pi*Log[2]^2 - 22680*Pi^2*Log[2]^2 + 
          1015200*yp*Log[2]^2 - (527040*I)*Pi*yp*Log[2]^2 - 
          155520*Pi^2*yp*Log[2]^2 - 1476000*yp^2*Log[2]^2 + 
          (4991760*I)*Pi*yp^2*Log[2]^2 + 645840*Pi^2*yp^2*Log[2]^2 + 
          77640480*yp^3*Log[2]^2 - (46664640*I)*Pi*yp^3*Log[2]^2 - 
          6652800*Pi^2*yp^3*Log[2]^2 - 269244000*yp^4*Log[2]^2 + 
          (247226040*I)*Pi*yp^4*Log[2]^2 + 110839320*Pi^2*yp^4*Log[2]^2 + 
          968281920*yp^5*Log[2]^2 - (877357440*I)*Pi*yp^5*Log[2]^2 - 
          221011200*Pi^2*yp^5*Log[2]^2 - 696392640*yp^6*Log[2]^2 + 
          (522067680*I)*Pi*yp^6*Log[2]^2 + 201748320*Pi^2*yp^6*Log[2]^2 + 
          968281920*yp^7*Log[2]^2 - (877357440*I)*Pi*yp^7*Log[2]^2 - 
          221011200*Pi^2*yp^7*Log[2]^2 - 269244000*yp^8*Log[2]^2 + 
          (247226040*I)*Pi*yp^8*Log[2]^2 + 110839320*Pi^2*yp^8*Log[2]^2 + 
          77640480*yp^9*Log[2]^2 - (46664640*I)*Pi*yp^9*Log[2]^2 - 
          6652800*Pi^2*yp^9*Log[2]^2 - 1476000*yp^10*Log[2]^2 + 
          (4991760*I)*Pi*yp^10*Log[2]^2 + 645840*Pi^2*yp^10*Log[2]^2 + 
          1015200*yp^11*Log[2]^2 - (527040*I)*Pi*yp^11*Log[2]^2 - 
          155520*Pi^2*yp^11*Log[2]^2 - 30240*yp^12*Log[2]^2 - 
          (104760*I)*Pi*yp^12*Log[2]^2 - 22680*Pi^2*yp^12*Log[2]^2 - 
          21600*Log[2]^3 - (21600*I)*Pi*Log[2]^3 + 604800*yp*Log[2]^3 - 
          (207360*I)*Pi*yp*Log[2]^3 - 7381440*yp^2*Log[2]^3 + 
          (1581120*I)*Pi*yp^2*Log[2]^3 + 61868160*yp^3*Log[2]^3 - 
          (24537600*I)*Pi*yp^3*Log[2]^3 - 315511200*yp^4*Log[2]^3 + 
          (234960480*I)*Pi*yp^4*Log[2]^3 + 875347200*yp^5*Log[2]^3 - 
          (514944000*I)*Pi*yp^5*Log[2]^3 - 734359680*yp^6*Log[2]^3 + 
          (588643200*I)*Pi*yp^6*Log[2]^3 + 875347200*yp^7*Log[2]^3 - 
          (514944000*I)*Pi*yp^7*Log[2]^3 - 315511200*yp^8*Log[2]^3 + 
          (234960480*I)*Pi*yp^8*Log[2]^3 + 61868160*yp^9*Log[2]^3 - 
          (24537600*I)*Pi*yp^9*Log[2]^3 - 7381440*yp^10*Log[2]^3 + 
          (1581120*I)*Pi*yp^10*Log[2]^3 + 604800*yp^11*Log[2]^3 - 
          (207360*I)*Pi*yp^11*Log[2]^3 - 21600*yp^12*Log[2]^3 - 
          (21600*I)*Pi*yp^12*Log[2]^3 - 1658880*yp^2*Log[2]^4 + 
          22947840*yp^3*Log[2]^4 - 181923840*yp^4*Log[2]^4 + 
          401725440*yp^5*Log[2]^4 - 482181120*yp^6*Log[2]^4 + 
          401725440*yp^7*Log[2]^4 - 181923840*yp^8*Log[2]^4 + 
          22947840*yp^9*Log[2]^4 - 1658880*yp^10*Log[2]^4 + 81000*Zeta[3] + 
          (63180*I)*Pi*Zeta[3] - 77760*yp*Zeta[3] - (97200*I)*Pi*yp*Zeta[3] + 
          1570320*yp^2*Zeta[3] + (1681560*I)*Pi*yp^2*Zeta[3] - 
          8130240*yp^3*Zeta[3] - (11113200*I)*Pi*yp^3*Zeta[3] + 
          83951640*yp^4*Zeta[3] + (12611700*I)*Pi*yp^4*Zeta[3] - 
          115655040*yp^5*Zeta[3] - (41873760*I)*Pi*yp^5*Zeta[3] + 
          182688480*yp^6*Zeta[3] + (37642320*I)*Pi*yp^6*Zeta[3] - 
          115655040*yp^7*Zeta[3] - (41873760*I)*Pi*yp^7*Zeta[3] + 
          83951640*yp^8*Zeta[3] + (12611700*I)*Pi*yp^8*Zeta[3] - 
          8130240*yp^9*Zeta[3] - (11113200*I)*Pi*yp^9*Zeta[3] + 
          1570320*yp^10*Zeta[3] + (1681560*I)*Pi*yp^10*Zeta[3] - 
          77760*yp^11*Zeta[3] - (97200*I)*Pi*yp^11*Zeta[3] + 
          81000*yp^12*Zeta[3] + (63180*I)*Pi*yp^12*Zeta[3] - 
          71280*Log[2]*Zeta[3] + 272160*yp^2*Log[2]*Zeta[3] - 
          9953280*yp^3*Log[2]*Zeta[3] + 89132400*yp^4*Log[2]*Zeta[3] - 
          149299200*yp^5*Log[2]*Zeta[3] + 246006720*yp^6*Log[2]*Zeta[3] - 
          149299200*yp^7*Log[2]*Zeta[3] + 89132400*yp^8*Log[2]*Zeta[3] - 
          9953280*yp^9*Log[2]*Zeta[3] + 272160*yp^10*Log[2]*Zeta[3] - 
          71280*yp^12*Log[2]*Zeta[3]))/(405*(-1 + yp)^6*(1 + yp)^6) + 
       Log[x]*((2048*(1 - yp + 88*yp^2 - 637*yp^3 - 3369*yp^4 + 11646*yp^5 - 
            18528*yp^6 + 11646*yp^7 - 3369*yp^8 - 637*yp^9 + 88*yp^10 - 
            yp^11 + yp^12)*H[-1, -1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
         (4096*(1 - 6*yp + yp^2)*(1 - 15*yp - 74*yp^2 + 975*yp^3 - 942*yp^4 + 
            975*yp^5 - 74*yp^6 - 15*yp^7 + yp^8)*H[-1, -1, 0, yp])/
          ((-1 + yp)^4*(1 + yp)^6) + (2048*(1 + 3*yp + 4*yp^2 - 569*yp^3 + 
            2247*yp^4 - 15818*yp^5 + 11880*yp^6 - 15818*yp^7 + 2247*yp^8 - 
            569*yp^9 + 4*yp^10 + 3*yp^11 + yp^12)*H[-1, -1, 1, yp])/
          ((-1 + yp)^4*yp*(1 + yp)^6) + (4096*(1 - 6*yp + yp^2)*
           (1 - 15*yp - 74*yp^2 + 975*yp^3 - 942*yp^4 + 975*yp^5 - 74*yp^6 - 
            15*yp^7 + yp^8)*H[-1, 0, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (512*(5 + 98*yp + 1025*yp^2 - 9576*yp^3 + 55034*yp^4 - 49140*yp^5 + 
            55034*yp^6 - 9576*yp^7 + 1025*yp^8 + 98*yp^9 + 5*yp^10)*
           H[-1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (1024*(9 + 14*yp + 1093*yp^2 - 3960*yp^3 + 27570*yp^4 - 18732*yp^5 + 
            27570*yp^6 - 3960*yp^7 + 1093*yp^8 + 14*yp^9 + 9*yp^10)*
           H[-1, 0, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (2048*(1 + 3*yp + 4*yp^2 - 569*yp^3 + 2247*yp^4 - 15818*yp^5 + 
            11880*yp^6 - 15818*yp^7 + 2247*yp^8 - 569*yp^9 + 4*yp^10 + 
            3*yp^11 + yp^12)*H[-1, 1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
         (1024*(9 + 14*yp + 1093*yp^2 - 3960*yp^3 + 27570*yp^4 - 18732*yp^5 + 
            27570*yp^6 - 3960*yp^7 + 1093*yp^8 + 14*yp^9 + 9*yp^10)*
           H[-1, 1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (2048*(1 + 12*yp + 18*yp^2 + 524*yp^3 - 1713*yp^4 + 11752*yp^5 - 
            6852*yp^6 + 11752*yp^7 - 1713*yp^8 + 524*yp^9 + 18*yp^10 + 
            12*yp^11 + yp^12)*H[-1, 1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) - 
         (1024*(7 + 96*yp - 250*yp^2 - 4896*yp^3 + 39849*yp^4 - 89408*yp^5 + 
            117396*yp^6 - 89408*yp^7 + 39849*yp^8 - 4896*yp^9 - 250*yp^10 + 
            96*yp^11 + 7*yp^12)*H[0, -1, -1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (512*(5 + 96*yp + 834*yp^2 - 10528*yp^3 + 75211*yp^4 - 165696*yp^5 + 
            208348*yp^6 - 165696*yp^7 + 75211*yp^8 - 10528*yp^9 + 834*yp^10 + 
            96*yp^11 + 5*yp^12)*H[0, -1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) - 
         (2048*(1 + 2*yp - 539*yp^2 + 1736*yp^3 - 13670*yp^4 + 9068*yp^5 - 
            13670*yp^6 + 1736*yp^7 - 539*yp^8 + 2*yp^9 + yp^10)*
           H[0, -1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (512*(5 + 96*yp + 834*yp^2 - 10528*yp^3 + 75211*yp^4 - 165696*yp^5 + 
            208348*yp^6 - 165696*yp^7 + 75211*yp^8 - 10528*yp^9 + 834*yp^10 + 
            96*yp^11 + 5*yp^12)*H[0, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
         (512*(5 + 10*yp + 721*yp^2 - 7016*yp^3 + 47658*yp^4 - 36676*yp^5 + 
            47658*yp^6 - 7016*yp^7 + 721*yp^8 + 10*yp^9 + 5*yp^10)*
           H[0, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (512*(5 - 96*yp + 578*yp^2 - 6368*yp^3 + 49611*yp^4 - 112320*yp^5 + 
            128988*yp^6 - 112320*yp^7 + 49611*yp^8 - 6368*yp^9 + 578*yp^10 - 
            96*yp^11 + 5*yp^12)*H[0, 0, 1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
         (2048*(1 + 2*yp - 539*yp^2 + 1736*yp^3 - 13670*yp^4 + 9068*yp^5 - 
            13670*yp^6 + 1736*yp^7 - 539*yp^8 + 2*yp^9 + yp^10)*
           H[0, 1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
         (512*(5 - 96*yp + 578*yp^2 - 6368*yp^3 + 49611*yp^4 - 112320*yp^5 + 
            128988*yp^6 - 112320*yp^7 + 49611*yp^8 - 6368*yp^9 + 578*yp^10 - 
            96*yp^11 + 5*yp^12)*H[0, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) - 
         (1024*(7 - 96*yp - 506*yp^2 - 736*yp^3 + 14249*yp^4 - 36032*yp^5 + 
            38036*yp^6 - 36032*yp^7 + 14249*yp^8 - 736*yp^9 - 506*yp^10 - 
            96*yp^11 + 7*yp^12)*H[0, 1, 1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (2048*(1 - 10*yp - 5*yp^2 - 564*yp^3 + 2889*yp^4 - 22102*yp^5 + 
            44219*yp^6 - 57048*yp^7 + 44219*yp^8 - 22102*yp^9 + 2889*yp^10 - 
            564*yp^11 - 5*yp^12 - 10*yp^13 + yp^14)*H[1, -1, -1, yp])/
          ((-1 + yp)^6*yp*(1 + yp)^6) + (1024*(9 + 4*yp + 1074*yp^2 - 
            5132*yp^3 + 36583*yp^4 - 74744*yp^5 + 92604*yp^6 - 74744*yp^7 + 
            36583*yp^8 - 5132*yp^9 + 1074*yp^10 + 4*yp^11 + 9*yp^12)*
           H[1, -1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (2048*(1 + yp + 509*yp^3 - 1225*yp^4 + 11522*yp^5 - 6256*yp^6 + 
            11522*yp^7 - 1225*yp^8 + 509*yp^9 + yp^11 + yp^12)*
           H[1, -1, 1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
         (1024*(9 + 4*yp + 1074*yp^2 - 5132*yp^3 + 36583*yp^4 - 74744*yp^5 + 
            92604*yp^6 - 74744*yp^7 + 36583*yp^8 - 5132*yp^9 + 1074*yp^10 + 
            4*yp^11 + 9*yp^12)*H[1, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^6) - 
         (512*(5 - 78*yp + 417*yp^2 - 4456*yp^3 + 40282*yp^4 - 24212*yp^5 + 
            40282*yp^6 - 4456*yp^7 + 417*yp^8 - 78*yp^9 + 5*yp^10)*
           H[1, 0, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
         (4096*(1 + 23*yp + 124*yp^2 + 59*yp^3 - 3257*yp^4 + 8622*yp^5 - 
            9096*yp^6 + 8622*yp^7 - 3257*yp^8 + 59*yp^9 + 124*yp^10 + 
            23*yp^11 + yp^12)*H[1, 0, 1, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (2048*(1 + yp + 509*yp^3 - 1225*yp^4 + 11522*yp^5 - 6256*yp^6 + 
            11522*yp^7 - 1225*yp^8 + 509*yp^9 + yp^11 + yp^12)*
           H[1, 1, -1, yp])/((-1 + yp)^4*yp*(1 + yp)^6) + 
         (4096*(1 + 23*yp + 124*yp^2 + 59*yp^3 - 3257*yp^4 + 8622*yp^5 - 
            9096*yp^6 + 8622*yp^7 - 3257*yp^8 + 59*yp^9 + 124*yp^10 + 
            23*yp^11 + yp^12)*H[1, 1, 0, yp])/((-1 + yp)^6*(1 + yp)^6) + 
         (2048*(1 + yp + 88*yp^2 + 829*yp^3 - 3753*yp^4 + 8130*yp^5 - 
            8544*yp^6 + 8130*yp^7 - 3753*yp^8 + 829*yp^9 + 88*yp^10 + yp^11 + 
            yp^12)*H[1, 1, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^4) + 
         (256*H[0, 0, yp]*(-142 - (3*I)*Pi + 720*yp - (288*I)*Pi*yp - 
            8940*yp^2 + (2802*I)*Pi*yp^2 + 67088*yp^3 - (36768*I)*Pi*yp^3 - 
            319570*yp^4 + (296019*I)*Pi*yp^4 + 882464*yp^5 - 
            (663360*I)*Pi*yp^5 - 702568*yp^6 + (778620*I)*Pi*yp^6 + 
            882464*yp^7 - (663360*I)*Pi*yp^7 - 319570*yp^8 + 
            (296019*I)*Pi*yp^8 + 67088*yp^9 - (36768*I)*Pi*yp^9 - 
            8940*yp^10 + (2802*I)*Pi*yp^10 + 720*yp^11 - (288*I)*Pi*yp^11 - 
            142*yp^12 - (3*I)*Pi*yp^12 - 60*Log[2] - 8472*yp^2*Log[2] + 
            101376*yp^3*Log[2] - 748932*yp^4*Log[2] + 1668096*yp^5*Log[2] - 
            2024016*yp^6*Log[2] + 1668096*yp^7*Log[2] - 748932*yp^8*Log[2] + 
            101376*yp^9*Log[2] - 8472*yp^10*Log[2] - 60*yp^12*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^6) - (512*H[0, 1, yp]*(71 - (12*I)*Pi - 
            372*yp + (264*I)*Pi*yp + 3222*yp^2 + (1272*I)*Pi*yp^2 - 
            24356*yp^3 + (2472*I)*Pi*yp^3 + 97577*yp^4 - (87540*I)*Pi*yp^4 - 
            393064*yp^5 + (206160*I)*Pi*yp^5 + 166900*yp^6 - 
            (220656*I)*Pi*yp^6 - 393064*yp^7 + (206160*I)*Pi*yp^7 + 
            97577*yp^8 - (87540*I)*Pi*yp^8 - 24356*yp^9 + (2472*I)*Pi*yp^9 + 
            3222*yp^10 + (1272*I)*Pi*yp^10 - 372*yp^11 + (264*I)*Pi*yp^11 + 
            71*yp^12 - (12*I)*Pi*yp^12 + 30*Log[2] - 576*yp*Log[2] + 
            3468*yp^2*Log[2] - 38208*yp^3*Log[2] + 297666*yp^4*Log[2] - 
            673920*yp^5*Log[2] + 773928*yp^6*Log[2] - 673920*yp^7*Log[2] + 
            297666*yp^8*Log[2] - 38208*yp^9*Log[2] + 3468*yp^10*Log[2] - 
            576*yp^11*Log[2] + 30*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (512*H[1, 0, yp]*(71 + (21*I)*Pi - 372*yp + (228*I)*Pi*yp + 
            3222*yp^2 + (1242*I)*Pi*yp^2 - 24356*yp^3 - (2028*I)*Pi*yp^3 + 
            97577*yp^4 - (83877*I)*Pi*yp^4 - 393064*yp^5 + 
            (192264*I)*Pi*yp^5 + 166900*yp^6 - (215700*I)*Pi*yp^6 - 
            393064*yp^7 + (192264*I)*Pi*yp^7 + 97577*yp^8 - 
            (83877*I)*Pi*yp^8 - 24356*yp^9 - (2028*I)*Pi*yp^9 + 3222*yp^10 + 
            (1242*I)*Pi*yp^10 - 372*yp^11 + (228*I)*Pi*yp^11 + 71*yp^12 + 
            (21*I)*Pi*yp^12 + 30*Log[2] - 528*yp*Log[2] + 3468*yp^2*Log[2] - 
            32208*yp^3*Log[2] + 297666*yp^4*Log[2] - 655392*yp^5*Log[2] + 
            773928*yp^6*Log[2] - 655392*yp^7*Log[2] + 297666*yp^8*Log[2] - 
            32208*yp^9*Log[2] + 3468*yp^10*Log[2] - 528*yp^11*Log[2] + 
            30*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (512*H[-1, 0, yp]*(71 - (18*I)*Pi - 348*yp + (60*I)*Pi*yp + 
            5718*yp^2 - (4044*I)*Pi*yp^2 - 42732*yp^3 + (38796*I)*Pi*yp^3 + 
            221993*yp^4 - (212142*I)*Pi*yp^4 - 489400*yp^5 + 
            (471096*I)*Pi*yp^5 + 535668*yp^6 - (562920*I)*Pi*yp^6 - 
            489400*yp^7 + (471096*I)*Pi*yp^7 + 221993*yp^8 - 
            (212142*I)*Pi*yp^8 - 42732*yp^9 + (38796*I)*Pi*yp^9 + 
            5718*yp^10 - (4044*I)*Pi*yp^10 - 348*yp^11 + (60*I)*Pi*yp^11 + 
            71*yp^12 - (18*I)*Pi*yp^12 + 30*Log[2] + 528*yp*Log[2] + 
            5004*yp^2*Log[2] - 69168*yp^3*Log[2] + 451266*yp^4*Log[2] - 
            1012704*yp^5*Log[2] + 1250088*yp^6*Log[2] - 1012704*yp^7*Log[2] + 
            451266*yp^8*Log[2] - 69168*yp^9*Log[2] + 5004*yp^10*Log[2] + 
            528*yp^11*Log[2] + 30*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
         (512*H[0, -1, yp]*(71 + (15*I)*Pi - 348*yp + (24*I)*Pi*yp + 
            5718*yp^2 - (4074*I)*Pi*yp^2 - 42732*yp^3 + (34296*I)*Pi*yp^3 + 
            221993*yp^4 - (208479*I)*Pi*yp^4 - 489400*yp^5 + 
            (457200*I)*Pi*yp^5 + 535668*yp^6 - (557964*I)*Pi*yp^6 - 
            489400*yp^7 + (457200*I)*Pi*yp^7 + 221993*yp^8 - 
            (208479*I)*Pi*yp^8 - 42732*yp^9 + (34296*I)*Pi*yp^9 + 
            5718*yp^10 - (4074*I)*Pi*yp^10 - 348*yp^11 + (24*I)*Pi*yp^11 + 
            71*yp^12 + (15*I)*Pi*yp^12 + 30*Log[2] + 576*yp*Log[2] + 
            5004*yp^2*Log[2] - 63168*yp^3*Log[2] + 451266*yp^4*Log[2] - 
            994176*yp^5*Log[2] + 1250088*yp^6*Log[2] - 994176*yp^7*Log[2] + 
            451266*yp^8*Log[2] - 63168*yp^9*Log[2] + 5004*yp^10*Log[2] + 
            576*yp^11*Log[2] + 30*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
         (1024*H[1, -1, yp]*((3*I)*Pi - 12*yp + 216*yp^2 + (9*I)*Pi*yp^2 - 
            2672*yp^3 + (3264*I)*Pi*yp^3 + 23352*yp^4 - (11757*I)*Pi*yp^4 - 
            90708*yp^5 + (91008*I)*Pi*yp^5 + 246768*yp^6 - 
            (178719*I)*Pi*yp^6 - 206432*yp^7 + (216960*I)*Pi*yp^7 + 
            246768*yp^8 - (178719*I)*Pi*yp^8 - 90708*yp^9 + 
            (91008*I)*Pi*yp^9 + 23352*yp^10 - (11757*I)*Pi*yp^10 - 
            2672*yp^11 + (3264*I)*Pi*yp^11 + 216*yp^12 + (9*I)*Pi*yp^12 - 
            12*yp^13 + (3*I)*Pi*yp^14 - 54*yp*Log[2] - 24*yp^2*Log[2] - 
            6444*yp^3*Log[2] + 30792*yp^4*Log[2] - 219498*yp^5*Log[2] + 
            448464*yp^6*Log[2] - 555624*yp^7*Log[2] + 448464*yp^8*Log[2] - 
            219498*yp^9*Log[2] + 30792*yp^10*Log[2] - 6444*yp^11*Log[2] - 
            24*yp^12*Log[2] - 54*yp^13*Log[2]))/(3*(-1 + yp)^6*yp*
           (1 + yp)^6) - (1024*H[-1, 1, yp]*((3*I)*Pi - 12*yp + 
            (33*I)*Pi*yp + 216*yp^2 - (27*I)*Pi*yp^2 - 2672*yp^3 + 
            (3234*I)*Pi*yp^3 + 23352*yp^4 - (16257*I)*Pi*yp^4 - 90708*yp^5 + 
            (94671*I)*Pi*yp^5 + 246768*yp^6 - (192615*I)*Pi*yp^6 - 
            206432*yp^7 + (221916*I)*Pi*yp^7 + 246768*yp^8 - 
            (192615*I)*Pi*yp^8 - 90708*yp^9 + (94671*I)*Pi*yp^9 + 
            23352*yp^10 - (16257*I)*Pi*yp^10 - 2672*yp^11 + 
            (3234*I)*Pi*yp^11 + 216*yp^12 - (27*I)*Pi*yp^12 - 12*yp^13 + 
            (33*I)*Pi*yp^13 + (3*I)*Pi*yp^14 - 54*yp*Log[2] + 
            24*yp^2*Log[2] - 6444*yp^3*Log[2] + 36792*yp^4*Log[2] - 
            219498*yp^5*Log[2] + 466992*yp^6*Log[2] - 555624*yp^7*Log[2] + 
            466992*yp^8*Log[2] - 219498*yp^9*Log[2] + 36792*yp^10*Log[2] - 
            6444*yp^11*Log[2] + 24*yp^12*Log[2] - 54*yp^13*Log[2]))/
          (3*(-1 + yp)^6*yp*(1 + yp)^6) + (1024*H[-1, -1, yp]*
           ((-3*I)*Pi - 59*yp - (15*I)*Pi*yp + 132*yp^2 - (33*I)*Pi*yp^2 - 
            3046*yp^3 + (810*I)*Pi*yp^3 + 19380*yp^4 - (22539*I)*Pi*yp^4 - 
            131285*yp^5 + (117471*I)*Pi*yp^5 + 242632*yp^6 - 
            (278481*I)*Pi*yp^6 - 329236*yp^7 + (341004*I)*Pi*yp^7 + 
            242632*yp^8 - (278481*I)*Pi*yp^8 - 131285*yp^9 + 
            (117471*I)*Pi*yp^9 + 19380*yp^10 - (22539*I)*Pi*yp^10 - 
            3046*yp^11 + (810*I)*Pi*yp^11 + 132*yp^12 - (33*I)*Pi*yp^12 - 
            59*yp^13 - (15*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 24*yp*Log[2] - 
            552*yp^2*Log[2] + 1440*yp^3*Log[2] + 32376*yp^4*Log[2] - 
            231768*yp^5*Log[2] + 545712*yp^6*Log[2] - 694464*yp^7*Log[2] + 
            545712*yp^8*Log[2] - 231768*yp^9*Log[2] + 32376*yp^10*Log[2] + 
            1440*yp^11*Log[2] - 552*yp^12*Log[2] + 24*yp^13*Log[2]))/
          (3*(-1 + yp)^6*yp*(1 + yp)^6) + (1024*H[1, 1, yp]*
           ((-3*I)*Pi - 59*yp - (21*I)*Pi*yp + 156*yp^2 - (237*I)*Pi*yp^2 - 
            550*yp^3 - (4506*I)*Pi*yp^3 + 1004*yp^4 + (13785*I)*Pi*yp^4 - 
            6869*yp^5 - (7131*I)*Pi*yp^5 + 146296*yp^6 - (13545*I)*Pi*yp^6 + 
            39532*yp^7 - (1260*I)*Pi*yp^7 + 146296*yp^8 - (13545*I)*Pi*yp^8 - 
            6869*yp^9 - (7131*I)*Pi*yp^9 + 1004*yp^10 + (13785*I)*Pi*yp^10 - 
            550*yp^11 - (4506*I)*Pi*yp^11 + 156*yp^12 - (237*I)*Pi*yp^12 - 
            59*yp^13 - (21*I)*Pi*yp^13 - (3*I)*Pi*yp^14 + 24*yp*Log[2] + 
            552*yp^2*Log[2] + 2976*yp^3*Log[2] + 1416*yp^4*Log[2] - 
            78168*yp^5*Log[2] + 206928*yp^6*Log[2] - 218304*yp^7*Log[2] + 
            206928*yp^8*Log[2] - 78168*yp^9*Log[2] + 1416*yp^10*Log[2] + 
            2976*yp^11*Log[2] + 552*yp^12*Log[2] + 24*yp^13*Log[2]))/
          (3*(-1 + yp)^6*yp*(1 + yp)^6) - (128*H[0, yp]*(775 - (258*I)*Pi + 
            123*Pi^2 - 4248*yp + (3528*I)*Pi*yp + 720*Pi^2*yp + 2286*yp^2 - 
            (43524*I)*Pi*yp^2 - 1458*Pi^2*yp^2 - 331448*yp^3 + 
            (272808*I)*Pi*yp^3 + 35088*Pi^2*yp^3 + 1049353*yp^4 - 
            (1350366*I)*Pi*yp^4 - 568971*Pi^2*yp^4 - 4120752*yp^5 + 
            (4147344*I)*Pi*yp^5 + 1279008*Pi^2*yp^5 + 2494980*yp^6 - 
            (2815032*I)*Pi*yp^6 - 1243260*Pi^2*yp^6 - 4120752*yp^7 + 
            (4147344*I)*Pi*yp^7 + 1279008*Pi^2*yp^7 + 1049353*yp^8 - 
            (1350366*I)*Pi*yp^8 - 568971*Pi^2*yp^8 - 331448*yp^9 + 
            (272808*I)*Pi*yp^9 + 35088*Pi^2*yp^9 + 2286*yp^10 - 
            (43524*I)*Pi*yp^10 - 1458*Pi^2*yp^10 - 4248*yp^11 + 
            (3528*I)*Pi*yp^11 + 720*Pi^2*yp^11 + 775*yp^12 - 
            (258*I)*Pi*yp^12 + 123*Pi^2*yp^12 + 1704*Log[2] + 
            (36*I)*Pi*Log[2] - 8640*yp*Log[2] + (3456*I)*Pi*yp*Log[2] + 
            107280*yp^2*Log[2] - (33624*I)*Pi*yp^2*Log[2] - 
            805056*yp^3*Log[2] + (441216*I)*Pi*yp^3*Log[2] + 
            3834840*yp^4*Log[2] - (3552228*I)*Pi*yp^4*Log[2] - 
            10589568*yp^5*Log[2] + (7960320*I)*Pi*yp^5*Log[2] + 
            8430816*yp^6*Log[2] - (9343440*I)*Pi*yp^6*Log[2] - 
            10589568*yp^7*Log[2] + (7960320*I)*Pi*yp^7*Log[2] + 
            3834840*yp^8*Log[2] - (3552228*I)*Pi*yp^8*Log[2] - 
            805056*yp^9*Log[2] + (441216*I)*Pi*yp^9*Log[2] + 
            107280*yp^10*Log[2] - (33624*I)*Pi*yp^10*Log[2] - 
            8640*yp^11*Log[2] + (3456*I)*Pi*yp^11*Log[2] + 
            1704*yp^12*Log[2] + (36*I)*Pi*yp^12*Log[2] + 360*Log[2]^2 + 
            50832*yp^2*Log[2]^2 - 608256*yp^3*Log[2]^2 + 4493592*yp^4*
             Log[2]^2 - 10008576*yp^5*Log[2]^2 + 12144096*yp^6*Log[2]^2 - 
            10008576*yp^7*Log[2]^2 + 4493592*yp^8*Log[2]^2 - 
            608256*yp^9*Log[2]^2 + 50832*yp^10*Log[2]^2 + 
            360*yp^12*Log[2]^2))/(9*(-1 + yp)^6*(1 + yp)^6) - 
         (128*H[-1, yp]*(12*Pi^2 - 775*yp - (24*I)*Pi*yp + 84*Pi^2*yp + 
            3692*yp^2 - (4008*I)*Pi*yp^2 - 1212*Pi^2*yp^2 - 22910*yp^3 + 
            (66144*I)*Pi*yp^3 + 35496*Pi^2*yp^3 + 376252*yp^4 - 
            (509448*I)*Pi*yp^4 - 221844*Pi^2*yp^4 - 1642953*yp^5 + 
            (2388312*I)*Pi*yp^5 + 1140588*Pi^2*yp^5 + 4099032*yp^6 - 
            (5311056*I)*Pi*yp^6 - 2382012*Pi^2*yp^6 - 4150116*yp^7 + 
            (5855424*I)*Pi*yp^7 + 2612016*Pi^2*yp^7 + 4099032*yp^8 - 
            (5311056*I)*Pi*yp^8 - 2382012*Pi^2*yp^8 - 1642953*yp^9 + 
            (2388312*I)*Pi*yp^9 + 1140588*Pi^2*yp^9 + 376252*yp^10 - 
            (509448*I)*Pi*yp^10 - 221844*Pi^2*yp^10 - 22910*yp^11 + 
            (66144*I)*Pi*yp^11 + 35496*Pi^2*yp^11 + 3692*yp^12 - 
            (4008*I)*Pi*yp^12 - 1212*Pi^2*yp^12 - 775*yp^13 - 
            (24*I)*Pi*yp^13 + 84*Pi^2*yp^13 + 12*Pi^2*yp^14 - 
            1704*yp*Log[2] + (432*I)*Pi*yp*Log[2] + 8352*yp^2*Log[2] - 
            (1440*I)*Pi*yp^2*Log[2] - 137232*yp^3*Log[2] + (97056*I)*Pi*yp^3*
             Log[2] + 1025568*yp^4*Log[2] - (931104*I)*Pi*yp^4*Log[2] - 
            5327832*yp^5*Log[2] + (5091408*I)*Pi*yp^5*Log[2] + 
            11745600*yp^6*Log[2] - (11306304*I)*Pi*yp^6*Log[2] - 
            12856032*yp^7*Log[2] + (13510080*I)*Pi*yp^7*Log[2] + 
            11745600*yp^8*Log[2] - (11306304*I)*Pi*yp^8*Log[2] - 
            5327832*yp^9*Log[2] + (5091408*I)*Pi*yp^9*Log[2] + 
            1025568*yp^10*Log[2] - (931104*I)*Pi*yp^10*Log[2] - 
            137232*yp^11*Log[2] + (97056*I)*Pi*yp^11*Log[2] + 
            8352*yp^12*Log[2] - (1440*I)*Pi*yp^12*Log[2] - 
            1704*yp^13*Log[2] + (432*I)*Pi*yp^13*Log[2] - 360*yp*Log[2]^2 - 
            6336*yp^2*Log[2]^2 - 60048*yp^3*Log[2]^2 + 830016*yp^4*Log[2]^2 - 
            5415192*yp^5*Log[2]^2 + 12152448*yp^6*Log[2]^2 - 
            15001056*yp^7*Log[2]^2 + 12152448*yp^8*Log[2]^2 - 
            5415192*yp^9*Log[2]^2 + 830016*yp^10*Log[2]^2 - 
            60048*yp^11*Log[2]^2 - 6336*yp^12*Log[2]^2 - 360*yp^13*Log[2]^2))/
          (9*(-1 + yp)^6*yp*(1 + yp)^6) - (128*H[1, yp]*(12*Pi^2 + 775*yp - 
            (540*I)*Pi*yp + 330*Pi^2*yp - 4804*yp^2 + (3048*I)*Pi*yp^2 + 
            228*Pi^2*yp^2 - 18338*yp^3 - (20904*I)*Pi*yp^3 + 
            32580*Pi^2*yp^3 - 286644*yp^4 + (36168*I)*Pi*yp^4 - 
            151668*Pi^2*yp^4 + 455753*yp^5 - (312420*I)*Pi*yp^5 + 
            2646*Pi^2*yp^5 - 4142472*yp^6 + (2983632*I)*Pi*yp^6 + 
            176004*Pi^2*yp^6 + 839844*yp^7 + (225360*I)*Pi*yp^7 + 
            125496*Pi^2*yp^7 - 4142472*yp^8 + (2983632*I)*Pi*yp^8 + 
            176004*Pi^2*yp^8 + 455753*yp^9 - (312420*I)*Pi*yp^9 + 
            2646*Pi^2*yp^9 - 286644*yp^10 + (36168*I)*Pi*yp^10 - 
            151668*Pi^2*yp^10 - 18338*yp^11 - (20904*I)*Pi*yp^11 + 
            32580*Pi^2*yp^11 - 4804*yp^12 + (3048*I)*Pi*yp^12 + 
            228*Pi^2*yp^12 + 775*yp^13 - (540*I)*Pi*yp^13 + 330*Pi^2*yp^13 + 
            12*Pi^2*yp^14 + 1704*yp*Log[2] + (504*I)*Pi*yp*Log[2] - 
            8928*yp^2*Log[2] + (5472*I)*Pi*yp^2*Log[2] + 77328*yp^3*Log[2] + 
            (29808*I)*Pi*yp^3*Log[2] - 584544*yp^4*Log[2] - 
            (48672*I)*Pi*yp^4*Log[2] + 2341848*yp^5*Log[2] - 
            (2013048*I)*Pi*yp^5*Log[2] - 9433536*yp^6*Log[2] + 
            (4614336*I)*Pi*yp^6*Log[2] + 4005600*yp^7*Log[2] - 
            (5176800*I)*Pi*yp^7*Log[2] - 9433536*yp^8*Log[2] + 
            (4614336*I)*Pi*yp^8*Log[2] + 2341848*yp^9*Log[2] - 
            (2013048*I)*Pi*yp^9*Log[2] - 584544*yp^10*Log[2] - 
            (48672*I)*Pi*yp^10*Log[2] + 77328*yp^11*Log[2] + 
            (29808*I)*Pi*yp^11*Log[2] - 8928*yp^12*Log[2] + 
            (5472*I)*Pi*yp^12*Log[2] + 1704*yp^13*Log[2] + (504*I)*Pi*yp^13*
             Log[2] + 360*yp*Log[2]^2 - 6336*yp^2*Log[2]^2 + 
            41616*yp^3*Log[2]^2 - 386496*yp^4*Log[2]^2 + 3571992*yp^5*
             Log[2]^2 - 7864704*yp^6*Log[2]^2 + 9287136*yp^7*Log[2]^2 - 
            7864704*yp^8*Log[2]^2 + 3571992*yp^9*Log[2]^2 - 
            386496*yp^10*Log[2]^2 + 41616*yp^11*Log[2]^2 - 
            6336*yp^12*Log[2]^2 + 360*yp^13*Log[2]^2))/(9*(-1 + yp)^6*yp*
           (1 + yp)^6) + ((-2048*(1 + 22*yp + 37*yp^2 - 1128*yp^3 + 
              8410*yp^4 - 5468*yp^5 + 8410*yp^6 - 1128*yp^7 + 37*yp^8 + 
              22*yp^9 + yp^10)*H[-1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
           (2048*(1 + 12*yp + 169*yp^2 - 1128*yp^3 + 8534*yp^4 - 4936*yp^5 + 
              8534*yp^6 - 1128*yp^7 + 169*yp^8 + 12*yp^9 + yp^10)*
             H[-1, 0, yp])/((-1 + yp)^4*(1 + yp)^6) + 
           (2048*(1 + 2*yp + 301*yp^2 - 1128*yp^3 + 8658*yp^4 - 4404*yp^5 + 
              8658*yp^6 - 1128*yp^7 + 301*yp^8 + 2*yp^9 + yp^10)*
             H[-1, 1, yp])/((-1 + yp)^4*(1 + yp)^6) + 
           (2048*(1 + 12*yp + 169*yp^2 - 1128*yp^3 + 8534*yp^4 - 4936*yp^5 + 
              8534*yp^6 - 1128*yp^7 + 169*yp^8 + 12*yp^9 + yp^10)*
             H[0, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (2048*(1 + 2*yp + 141*yp^2 - 1096*yp^3 + 7826*yp^4 - 4404*yp^5 + 
              7826*yp^6 - 1096*yp^7 + 141*yp^8 + 2*yp^9 + yp^10)*H[0, 0, yp])/
            ((-1 + yp)^4*(1 + yp)^6) - (2048*(1 - 8*yp + 113*yp^2 - 
              1064*yp^3 + 7118*yp^4 - 3872*yp^5 + 7118*yp^6 - 1064*yp^7 + 
              113*yp^8 - 8*yp^9 + yp^10)*H[0, 1, yp])/((-1 + yp)^4*
             (1 + yp)^6) + (2048*(1 + 2*yp + 301*yp^2 - 1128*yp^3 + 
              8658*yp^4 - 4404*yp^5 + 8658*yp^6 - 1128*yp^7 + 301*yp^8 + 
              2*yp^9 + yp^10)*H[1, -1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (2048*(1 - 8*yp + 113*yp^2 - 1064*yp^3 + 7118*yp^4 - 3872*yp^5 + 
              7118*yp^6 - 1064*yp^7 + 113*yp^8 - 8*yp^9 + yp^10)*H[1, 0, yp])/
            ((-1 + yp)^4*(1 + yp)^6) - (2048*(1 - 18*yp - 75*yp^2 - 
              1000*yp^3 + 5578*yp^4 - 3340*yp^5 + 5578*yp^6 - 1000*yp^7 - 
              75*yp^8 - 18*yp^9 + yp^10)*H[1, 1, yp])/((-1 + yp)^4*
             (1 + yp)^6) + (1024*H[0, yp]*(-9 + I*Pi + 42*yp - (10*I)*Pi*yp - 
              382*yp^2 + (258*I)*Pi*yp^2 + 3234*yp^3 - (2514*I)*Pi*yp^3 - 
              14327*yp^4 + (18767*I)*Pi*yp^4 + 39732*yp^5 - (38436*I)*Pi*yp^
                5 - 29956*yp^6 + (43868*I)*Pi*yp^6 + 39732*yp^7 - 
              (38436*I)*Pi*yp^7 - 14327*yp^8 + (18767*I)*Pi*yp^8 + 
              3234*yp^9 - (2514*I)*Pi*yp^9 - 382*yp^10 + (258*I)*Pi*yp^10 + 
              42*yp^11 - (10*I)*Pi*yp^11 - 9*yp^12 + I*Pi*yp^12 - 4*Log[2] - 
              552*yp^2*Log[2] + 5504*yp^3*Log[2] - 40636*yp^4*Log[2] + 
              84608*yp^5*Log[2] - 97840*yp^6*Log[2] + 84608*yp^7*Log[2] - 
              40636*yp^8*Log[2] + 5504*yp^9*Log[2] - 552*yp^10*Log[2] - 
              4*yp^12*Log[2]))/((-1 + yp)^6*(1 + yp)^6) - 
           (1024*H[1, yp]*(27 - (3*I)*Pi - 132*yp + (72*I)*Pi*yp + 934*yp^2 - 
              (222*I)*Pi*yp^2 - 7604*yp^3 + (4968*I)*Pi*yp^3 + 34165*yp^4 - 
              (45933*I)*Pi*yp^4 - 107976*yp^5 + (93264*I)*Pi*yp^5 + 
              62868*yp^6 - (104292*I)*Pi*yp^6 - 107976*yp^7 + 
              (93264*I)*Pi*yp^7 + 34165*yp^8 - (45933*I)*Pi*yp^8 - 
              7604*yp^9 + (4968*I)*Pi*yp^9 + 934*yp^10 - (222*I)*Pi*yp^10 - 
              132*yp^11 + (72*I)*Pi*yp^11 + 27*yp^12 - (3*I)*Pi*yp^12 + 
              12*Log[2] - 120*yp*Log[2] + 1560*yp^2*Log[2] - 15576*yp^3*Log[
                2] + 112308*yp^4*Log[2] - 230064*yp^5*Log[2] + 
              263760*yp^6*Log[2] - 230064*yp^7*Log[2] + 112308*yp^8*Log[2] - 
              15576*yp^9*Log[2] + 1560*yp^10*Log[2] - 120*yp^11*Log[2] + 
              12*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) + 
           (1024*H[-1, yp]*(27 - (3*I)*Pi - 120*yp - (12*I)*Pi*yp + 
              1358*yp^2 - (1326*I)*Pi*yp^2 - 11800*yp^3 + (10116*I)*Pi*yp^3 + 
              51797*yp^4 - (66669*I)*Pi*yp^4 - 130416*yp^5 + (137352*I)*Pi*yp^
                5 + 116868*yp^6 - (158916*I)*Pi*yp^6 - 130416*yp^7 + 
              (137352*I)*Pi*yp^7 + 51797*yp^8 - (66669*I)*Pi*yp^8 - 
              11800*yp^9 + (10116*I)*Pi*yp^9 + 1358*yp^10 - (1326*I)*Pi*yp^
                10 - 120*yp^11 - (12*I)*Pi*yp^11 + 27*yp^12 - 
              (3*I)*Pi*yp^12 + 12*Log[2] + 120*yp*Log[2] + 1752*yp^2*Log[2] - 
              17448*yp^3*Log[2] + 131508*yp^4*Log[2] - 277584*yp^5*Log[2] + 
              323280*yp^6*Log[2] - 277584*yp^7*Log[2] + 131508*yp^8*Log[2] - 
              17448*yp^9*Log[2] + 1752*yp^10*Log[2] + 120*yp^11*Log[2] + 
              12*yp^12*Log[2]))/(3*(-1 + yp)^6*(1 + yp)^6) - 
           (256*(174 - (216*I)*Pi + 3*Pi^2 - 1152*yp + (1440*I)*Pi*yp + 
              252*Pi^2*yp + 7612*yp^2 - (11856*I)*Pi*yp^2 - 4434*Pi^2*yp^2 - 
              76928*yp^3 + (93984*I)*Pi*yp^3 + 34476*Pi^2*yp^3 + 
              305394*yp^4 - (420648*I)*Pi*yp^4 - 292371*Pi^2*yp^4 - 
              913152*yp^5 + (1237824*I)*Pi*yp^5 + 579672*Pi^2*yp^5 + 
              643400*yp^6 - (842592*I)*Pi*yp^6 - 635196*Pi^2*yp^6 - 
              913152*yp^7 + (1237824*I)*Pi*yp^7 + 579672*Pi^2*yp^7 + 
              305394*yp^8 - (420648*I)*Pi*yp^8 - 292371*Pi^2*yp^8 - 
              76928*yp^9 + (93984*I)*Pi*yp^9 + 34476*Pi^2*yp^9 + 7612*yp^10 - 
              (11856*I)*Pi*yp^10 - 4434*Pi^2*yp^10 - 1152*yp^11 + 
              (1440*I)*Pi*yp^11 + 252*Pi^2*yp^11 + 174*yp^12 - 
              (216*I)*Pi*yp^12 + 3*Pi^2*yp^12 + 648*Log[2] - (72*I)*Pi*Log[
                2] - 3024*yp*Log[2] + (720*I)*Pi*yp*Log[2] + 27504*yp^2*Log[
                2] - (18576*I)*Pi*yp^2*Log[2] - 232848*yp^3*Log[2] + 
              (181008*I)*Pi*yp^3*Log[2] + 1031544*yp^4*Log[2] - 
              (1351224*I)*Pi*yp^4*Log[2] - 2860704*yp^5*Log[2] + 
              (2767392*I)*Pi*yp^5*Log[2] + 2156832*yp^6*Log[2] - 
              (3158496*I)*Pi*yp^6*Log[2] - 2860704*yp^7*Log[2] + 
              (2767392*I)*Pi*yp^7*Log[2] + 1031544*yp^8*Log[2] - 
              (1351224*I)*Pi*yp^8*Log[2] - 232848*yp^9*Log[2] + 
              (181008*I)*Pi*yp^9*Log[2] + 27504*yp^10*Log[2] - 
              (18576*I)*Pi*yp^10*Log[2] - 3024*yp^11*Log[2] + 
              (720*I)*Pi*yp^11*Log[2] + 648*yp^12*Log[2] - (72*I)*Pi*yp^12*
               Log[2] + 144*Log[2]^2 + 19872*yp^2*Log[2]^2 - 
              198144*yp^3*Log[2]^2 + 1462896*yp^4*Log[2]^2 - 
              3045888*yp^5*Log[2]^2 + 3522240*yp^6*Log[2]^2 - 
              3045888*yp^7*Log[2]^2 + 1462896*yp^8*Log[2]^2 - 
              198144*yp^9*Log[2]^2 + 19872*yp^10*Log[2]^2 + 144*yp^12*Log[2]^
                2))/(9*(-1 + yp)^6*(1 + yp)^6))*Log[u2m2] + 
         ((65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + 
              yp^6)*H[-1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + 
              yp^6)*H[0, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (65536*yp^2*(1 - 6*yp + 47*yp^2 - 20*yp^3 + 47*yp^4 - 6*yp^5 + 
              yp^6)*H[1, yp])/((-1 + yp)^4*(1 + yp)^6) - 
           (1024*(3 - 24*yp + 190*yp^2 - (192*I)*Pi*yp^2 - 1592*yp^3 + 
              (1536*I)*Pi*yp^3 + 7149*yp^4 - (11520*I)*Pi*yp^4 - 18864*yp^5 + 
              (23040*I)*Pi*yp^5 + 13988*yp^6 - (25728*I)*Pi*yp^6 - 
              18864*yp^7 + (23040*I)*Pi*yp^7 + 7149*yp^8 - (11520*I)*Pi*yp^
                8 - 1592*yp^9 + (1536*I)*Pi*yp^9 + 190*yp^10 - 
              (192*I)*Pi*yp^10 - 24*yp^11 + 3*yp^12 + 384*yp^2*Log[2] - 
              3072*yp^3*Log[2] + 23040*yp^4*Log[2] - 46080*yp^5*Log[2] + 
              51456*yp^6*Log[2] - 46080*yp^7*Log[2] + 23040*yp^8*Log[2] - 
              3072*yp^9*Log[2] + 384*yp^10*Log[2]))/(3*(-1 + yp)^6*
             (1 + yp)^6))*Log[u2m2]^2 + (64*(-6786 + (3333*I)*Pi - 714*Pi^2 + 
            (234*I)*Pi^3 + 19488*yp - (22044*I)*Pi*yp - 7776*Pi^2*yp - 
            (1656*I)*Pi^3*yp - 132244*yp^2 - (25542*I)*Pi*yp^2 + 
            67164*Pi^2*yp^2 + (7092*I)*Pi^3*yp^2 + 1406624*yp^3 - 
            (1510572*I)*Pi*yp^3 - 236256*Pi^2*yp^3 - (167832*I)*Pi^3*yp^3 - 
            4891806*yp^4 + (4126443*I)*Pi*yp^4 + 991914*Pi^2*yp^4 - 
            (385290*I)*Pi^3*yp^4 + 17026368*yp^5 - (20813112*I)*Pi*yp^5 - 
            7153344*Pi^2*yp^5 + (722448*I)*Pi^3*yp^5 - 10143896*yp^6 + 
            (10604460*I)*Pi*yp^6 + 660360*Pi^2*yp^6 + (239832*I)*Pi^3*yp^6 + 
            17026368*yp^7 - (20813112*I)*Pi*yp^7 - 7153344*Pi^2*yp^7 + 
            (722448*I)*Pi^3*yp^7 - 4891806*yp^8 + (4126443*I)*Pi*yp^8 + 
            991914*Pi^2*yp^8 - (385290*I)*Pi^3*yp^8 + 1406624*yp^9 - 
            (1510572*I)*Pi*yp^9 - 236256*Pi^2*yp^9 - (167832*I)*Pi^3*yp^9 - 
            132244*yp^10 - (25542*I)*Pi*yp^10 + 67164*Pi^2*yp^10 + 
            (7092*I)*Pi^3*yp^10 + 19488*yp^11 - (22044*I)*Pi*yp^11 - 
            7776*Pi^2*yp^11 - (1656*I)*Pi^3*yp^11 - 6786*yp^12 + 
            (3333*I)*Pi*yp^12 - 714*Pi^2*yp^12 + (234*I)*Pi^3*yp^12 - 
            9300*Log[2] + (3096*I)*Pi*Log[2] - 1476*Pi^2*Log[2] + 
            50976*yp*Log[2] - (42336*I)*Pi*yp*Log[2] - 8640*Pi^2*yp*Log[2] - 
            27432*yp^2*Log[2] + (522288*I)*Pi*yp^2*Log[2] + 
            17496*Pi^2*yp^2*Log[2] + 3977376*yp^3*Log[2] - 
            (3273696*I)*Pi*yp^3*Log[2] - 421056*Pi^2*yp^3*Log[2] - 
            12592236*yp^4*Log[2] + (16204392*I)*Pi*yp^4*Log[2] + 
            6827652*Pi^2*yp^4*Log[2] + 49449024*yp^5*Log[2] - 
            (49768128*I)*Pi*yp^5*Log[2] - 15348096*Pi^2*yp^5*Log[2] - 
            29939760*yp^6*Log[2] + (33780384*I)*Pi*yp^6*Log[2] + 
            14919120*Pi^2*yp^6*Log[2] + 49449024*yp^7*Log[2] - 
            (49768128*I)*Pi*yp^7*Log[2] - 15348096*Pi^2*yp^7*Log[2] - 
            12592236*yp^8*Log[2] + (16204392*I)*Pi*yp^8*Log[2] + 
            6827652*Pi^2*yp^8*Log[2] + 3977376*yp^9*Log[2] - 
            (3273696*I)*Pi*yp^9*Log[2] - 421056*Pi^2*yp^9*Log[2] - 
            27432*yp^10*Log[2] + (522288*I)*Pi*yp^10*Log[2] + 
            17496*Pi^2*yp^10*Log[2] + 50976*yp^11*Log[2] - (42336*I)*Pi*yp^11*
             Log[2] - 8640*Pi^2*yp^11*Log[2] - 9300*yp^12*Log[2] + 
            (3096*I)*Pi*yp^12*Log[2] - 1476*Pi^2*yp^12*Log[2] - 
            10224*Log[2]^2 - (216*I)*Pi*Log[2]^2 + 51840*yp*Log[2]^2 - 
            (20736*I)*Pi*yp*Log[2]^2 - 643680*yp^2*Log[2]^2 + 
            (201744*I)*Pi*yp^2*Log[2]^2 + 4830336*yp^3*Log[2]^2 - 
            (2647296*I)*Pi*yp^3*Log[2]^2 - 23009040*yp^4*Log[2]^2 + 
            (21313368*I)*Pi*yp^4*Log[2]^2 + 63537408*yp^5*Log[2]^2 - 
            (47761920*I)*Pi*yp^5*Log[2]^2 - 50584896*yp^6*Log[2]^2 + 
            (56060640*I)*Pi*yp^6*Log[2]^2 + 63537408*yp^7*Log[2]^2 - 
            (47761920*I)*Pi*yp^7*Log[2]^2 - 23009040*yp^8*Log[2]^2 + 
            (21313368*I)*Pi*yp^8*Log[2]^2 + 4830336*yp^9*Log[2]^2 - 
            (2647296*I)*Pi*yp^9*Log[2]^2 - 643680*yp^10*Log[2]^2 + 
            (201744*I)*Pi*yp^10*Log[2]^2 + 51840*yp^11*Log[2]^2 - 
            (20736*I)*Pi*yp^11*Log[2]^2 - 10224*yp^12*Log[2]^2 - 
            (216*I)*Pi*yp^12*Log[2]^2 - 1440*Log[2]^3 - 203328*yp^2*
             Log[2]^3 + 2433024*yp^3*Log[2]^3 - 17974368*yp^4*Log[2]^3 + 
            40034304*yp^5*Log[2]^3 - 48576384*yp^6*Log[2]^3 + 
            40034304*yp^7*Log[2]^3 - 17974368*yp^8*Log[2]^3 + 
            2433024*yp^9*Log[2]^3 - 203328*yp^10*Log[2]^3 - 
            1440*yp^12*Log[2]^3 + 648*Zeta[3] + 104976*yp^2*Zeta[3] - 
            331776*yp^3*Zeta[3] + 3555576*yp^4*Zeta[3] - 4976640*yp^5*
             Zeta[3] + 9487584*yp^6*Zeta[3] - 4976640*yp^7*Zeta[3] + 
            3555576*yp^8*Zeta[3] - 331776*yp^9*Zeta[3] + 104976*yp^10*
             Zeta[3] + 648*yp^12*Zeta[3]))/(27*(-1 + yp)^6*(1 + yp)^6))) + 
     x^4*((-8192*(6 - 9*yp - 22*yp^2 + 708*yp^3 - 4180*yp^4 - 18420*yp^5 + 
          105028*yp^6 - 624260*yp^7 + 1078816*yp^8 - 1534086*yp^9 + 
          1078816*yp^10 - 624260*yp^11 + 105028*yp^12 - 18420*yp^13 - 
          4180*yp^14 + 708*yp^15 - 22*yp^16 - 9*yp^17 + 6*yp^18)*
         H[-1, -1, -1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (2048*(6 - 3*yp - 18*yp^2 + 1464*yp^3 - 3312*yp^4 - 109620*yp^5 + 
          627456*yp^6 - 2351736*yp^7 + 4225532*yp^8 - 5565970*yp^9 + 
          4225532*yp^10 - 2351736*yp^11 + 627456*yp^12 - 109620*yp^13 - 
          3312*yp^14 + 1464*yp^15 - 18*yp^16 - 3*yp^17 + 6*yp^18)*
         H[-1, -1, -1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (4096*(6 - 15*yp - 26*yp^2 - 48*yp^3 - 5048*yp^4 + 72780*yp^5 - 
          417400*yp^6 + 1103216*yp^7 - 2067900*yp^8 + 2497798*yp^9 - 
          2067900*yp^10 + 1103216*yp^11 - 417400*yp^12 + 72780*yp^13 - 
          5048*yp^14 - 48*yp^15 - 26*yp^16 - 15*yp^17 + 6*yp^18)*
         H[-1, -1, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (2048*(6 - 3*yp - 18*yp^2 + 1464*yp^3 - 3312*yp^4 - 109620*yp^5 + 
          627456*yp^6 - 2351736*yp^7 + 4225532*yp^8 - 5565970*yp^9 + 
          4225532*yp^10 - 2351736*yp^11 + 627456*yp^12 - 109620*yp^13 - 
          3312*yp^14 + 1464*yp^15 - 18*yp^16 - 3*yp^17 + 6*yp^18)*
         H[-1, -1, 0, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (1024*(1 + 8*yp + 1120*yp^2 + 9592*yp^3 - 246484*yp^4 + 1304936*yp^5 - 
          4206624*yp^6 + 7565592*yp^7 - 9642714*yp^8 + 7565592*yp^9 - 
          4206624*yp^10 + 1304936*yp^11 - 246484*yp^12 + 9592*yp^13 + 
          1120*yp^14 + 8*yp^15 + yp^16)*H[-1, -1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (4096*(3 + 4*yp - 8*yp^2 + 152*yp^3 - 
          6140*yp^4 + 56000*yp^5 - 220600*yp^6 + 430244*yp^7 - 588942*yp^8 + 
          430244*yp^9 - 220600*yp^10 + 56000*yp^11 - 6140*yp^12 + 152*yp^13 - 
          8*yp^14 + 4*yp^15 + 3*yp^16)*H[-1, -1, 0, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) - (4096*(6 - 15*yp - 26*yp^2 - 48*yp^3 - 
          5048*yp^4 + 72780*yp^5 - 417400*yp^6 + 1103216*yp^7 - 
          2067900*yp^8 + 2497798*yp^9 - 2067900*yp^10 + 1103216*yp^11 - 
          417400*yp^12 + 72780*yp^13 - 5048*yp^14 - 48*yp^15 - 26*yp^16 - 
          15*yp^17 + 6*yp^18)*H[-1, -1, 1, -1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^8) + (4096*(3 + 4*yp - 8*yp^2 + 152*yp^3 - 6140*yp^4 + 
          56000*yp^5 - 220600*yp^6 + 430244*yp^7 - 588942*yp^8 + 
          430244*yp^9 - 220600*yp^10 + 56000*yp^11 - 6140*yp^12 + 152*yp^13 - 
          8*yp^14 + 4*yp^15 + 3*yp^16)*H[-1, -1, 1, 0, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) + (4096*(11 + 392*yp^2 - 7856*yp^3 + 
          64084*yp^4 - 260080*yp^5 + 751672*yp^6 - 1272160*yp^7 + 
          1578946*yp^8 - 1272160*yp^9 + 751672*yp^10 - 260080*yp^11 + 
          64084*yp^12 - 7856*yp^13 + 392*yp^14 + 11*yp^16)*
         H[-1, -1, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (1024*(24 + 39*yp - 26*yp^2 + 2293*yp^3 + 4140*yp^4 - 196937*yp^5 + 
          978874*yp^6 - 2340819*yp^7 + 3055672*yp^8 - 2340819*yp^9 + 
          978874*yp^10 - 196937*yp^11 + 4140*yp^12 + 2293*yp^13 - 26*yp^14 + 
          39*yp^15 + 24*yp^16)*H[-1, 0, -1, -1, yp])/((-1 + yp)^6*yp*
         (1 + yp)^8) - (512*(7 + 38*yp + 2309*yp^2 + 26188*yp^3 - 
          412857*yp^4 + 1869434*yp^5 - 4050003*yp^6 + 5441064*yp^7 - 
          4050003*yp^8 + 1869434*yp^9 - 412857*yp^10 + 26188*yp^11 + 
          2309*yp^12 + 38*yp^13 + 7*yp^14)*H[-1, 0, -1, 0, yp])/
        ((-1 + yp)^6*(1 + yp)^8) + (8192*(3 + 4*yp - 8*yp^2 - 2*yp^3 - 
          2756*yp^4 + 26990*yp^5 - 111320*yp^6 + 213648*yp^7 - 298174*yp^8 + 
          213648*yp^9 - 111320*yp^10 + 26990*yp^11 - 2756*yp^12 - 2*yp^13 - 
          8*yp^14 + 4*yp^15 + 3*yp^16)*H[-1, 0, -1, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) - 
       (512*(7 + 38*yp + 2309*yp^2 + 26188*yp^3 - 412857*yp^4 + 
          1869434*yp^5 - 4050003*yp^6 + 5441064*yp^7 - 4050003*yp^8 + 
          1869434*yp^9 - 412857*yp^10 + 26188*yp^11 + 2309*yp^12 + 38*yp^13 + 
          7*yp^14)*H[-1, 0, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^8) + 
       (2048*yp*(6 + 185*yp + 5414*yp^2 - 105214*yp^3 + 557290*yp^4 - 
          1676169*yp^5 + 3090922*yp^6 - 3810404*yp^7 + 3090922*yp^8 - 
          1676169*yp^9 + 557290*yp^10 - 105214*yp^11 + 5414*yp^12 + 
          185*yp^13 + 6*yp^14)*H[-1, 0, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
       (512*(7 - 24*yp + 760*yp^2 - 21704*yp^3 + 378788*yp^4 - 1736984*yp^5 + 
          5207624*yp^6 - 9316872*yp^7 + 11501098*yp^8 - 9316872*yp^9 + 
          5207624*yp^10 - 1736984*yp^11 + 378788*yp^12 - 21704*yp^13 + 
          760*yp^14 - 24*yp^15 + 7*yp^16)*H[-1, 0, 0, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (8192*(3 + 4*yp - 8*yp^2 - 2*yp^3 - 
          2756*yp^4 + 26990*yp^5 - 111320*yp^6 + 213648*yp^7 - 298174*yp^8 + 
          213648*yp^9 - 111320*yp^10 + 26990*yp^11 - 2756*yp^12 - 2*yp^13 - 
          8*yp^14 + 4*yp^15 + 3*yp^16)*H[-1, 0, 1, -1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) - 
       (512*(7 - 24*yp + 760*yp^2 - 21704*yp^3 + 378788*yp^4 - 1736984*yp^5 + 
          5207624*yp^6 - 9316872*yp^7 + 11501098*yp^8 - 9316872*yp^9 + 
          5207624*yp^10 - 1736984*yp^11 + 378788*yp^12 - 21704*yp^13 + 
          760*yp^14 - 24*yp^15 + 7*yp^16)*H[-1, 0, 1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(24 - 23*yp - 80*yp^2 - 616*yp^3 - 
          376*yp^4 - 118788*yp^5 + 392536*yp^6 - 1501400*yp^7 + 
          2622552*yp^8 - 3311946*yp^9 + 2622552*yp^10 - 1501400*yp^11 + 
          392536*yp^12 - 118788*yp^13 - 376*yp^14 - 616*yp^15 - 80*yp^16 - 
          23*yp^17 + 24*yp^18)*H[-1, 0, 1, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^8) + (2048*(27 + 8*yp - 448*yp^2 + 16248*yp^3 - 
          129244*yp^4 + 956776*yp^5 - 1998464*yp^6 + 4400920*yp^7 - 
          4656638*yp^8 + 4400920*yp^9 - 1998464*yp^10 + 956776*yp^11 - 
          129244*yp^12 + 16248*yp^13 - 448*yp^14 + 8*yp^15 + 27*yp^16)*
         H[-1, 1, -1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (1024*(12 - 13*yp - 60*yp^2 + 688*yp^3 - 28232*yp^4 + 243684*yp^5 - 
          1466424*yp^6 + 3498256*yp^7 - 6959440*yp^8 + 7850194*yp^9 - 
          6959440*yp^10 + 3498256*yp^11 - 1466424*yp^12 + 243684*yp^13 - 
          28232*yp^14 + 688*yp^15 - 60*yp^16 - 13*yp^17 + 12*yp^18)*
         H[-1, 1, -1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (4096*(6 + 7*yp - 26*yp^2 + 120*yp^3 - 5992*yp^4 + 57220*yp^5 - 
          254824*yp^6 + 749896*yp^7 - 1279260*yp^8 + 1596778*yp^9 - 
          1279260*yp^10 + 749896*yp^11 - 254824*yp^12 + 57220*yp^13 - 
          5992*yp^14 + 120*yp^15 - 26*yp^16 + 7*yp^17 + 6*yp^18)*
         H[-1, 1, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (1024*(12 - 13*yp - 60*yp^2 + 688*yp^3 - 28232*yp^4 + 243684*yp^5 - 
          1466424*yp^6 + 3498256*yp^7 - 6959440*yp^8 + 7850194*yp^9 - 
          6959440*yp^10 + 3498256*yp^11 - 1466424*yp^12 + 243684*yp^13 - 
          28232*yp^14 + 688*yp^15 - 60*yp^16 - 13*yp^17 + 12*yp^18)*
         H[-1, 1, 0, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (1024*(1 - 16*yp + 380*yp^2 - 12064*yp^3 + 174372*yp^4 - 924224*yp^5 + 
          2498052*yp^6 - 4798096*yp^7 + 5598902*yp^8 - 4798096*yp^9 + 
          2498052*yp^10 - 924224*yp^11 + 174372*yp^12 - 12064*yp^13 + 
          380*yp^14 - 16*yp^15 + yp^16)*H[-1, 1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(12 - 15*yp - 28*yp^2 - 72*yp^3 - 
          4104*yp^4 - 105060*yp^5 + 382024*yp^6 - 1497848*yp^7 + 
          2636752*yp^8 - 3347610*yp^9 + 2636752*yp^10 - 1497848*yp^11 + 
          382024*yp^12 - 105060*yp^13 - 4104*yp^14 - 72*yp^15 - 28*yp^16 - 
          15*yp^17 + 12*yp^18)*H[-1, 1, 0, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^8) + (4096*(6 + 7*yp - 26*yp^2 + 120*yp^3 - 5992*yp^4 + 
          57220*yp^5 - 254824*yp^6 + 749896*yp^7 - 1279260*yp^8 + 
          1596778*yp^9 - 1279260*yp^10 + 749896*yp^11 - 254824*yp^12 + 
          57220*yp^13 - 5992*yp^14 + 120*yp^15 - 26*yp^16 + 7*yp^17 + 
          6*yp^18)*H[-1, 1, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (1024*(12 - 15*yp - 28*yp^2 - 72*yp^3 - 4104*yp^4 - 105060*yp^5 + 
          382024*yp^6 - 1497848*yp^7 + 2636752*yp^8 - 3347610*yp^9 + 
          2636752*yp^10 - 1497848*yp^11 + 382024*yp^12 - 105060*yp^13 - 
          4104*yp^14 - 72*yp^15 - 28*yp^16 - 15*yp^17 + 12*yp^18)*
         H[-1, 1, 1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (2048*(24 - 49*yp - 6*yp^2 + 229*yp^3 - 16540*yp^4 + 42231*yp^5 - 
          195546*yp^6 + 350805*yp^7 - 427832*yp^8 + 350805*yp^9 - 
          195546*yp^10 + 42231*yp^11 - 16540*yp^12 + 229*yp^13 - 6*yp^14 - 
          49*yp^15 + 24*yp^16)*H[-1, 1, 1, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) - (1024*(5 + 8*yp - 2872*yp^2 + 14456*yp^3 + 
          87724*yp^4 - 621976*yp^5 + 3187192*yp^6 - 5749480*yp^7 + 
          8004894*yp^8 - 5749480*yp^9 + 3187192*yp^10 - 621976*yp^11 + 
          87724*yp^12 + 14456*yp^13 - 2872*yp^14 + 8*yp^15 + 5*yp^16)*
         H[0, -1, -1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (512*(5 + 8*yp - 2728*yp^2 - 552*yp^3 + 317708*yp^4 - 1764792*yp^5 + 
          6194024*yp^6 - 11210792*yp^7 + 14507102*yp^8 - 11210792*yp^9 + 
          6194024*yp^10 - 1764792*yp^11 + 317708*yp^12 - 552*yp^13 - 
          2728*yp^14 + 8*yp^15 + 5*yp^16)*H[0, -1, -1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (16384*yp^2*(9 - 938*yp + 14374*yp^2 - 
          71426*yp^3 + 187927*yp^4 - 341332*yp^5 + 406388*yp^6 - 
          341332*yp^7 + 187927*yp^8 - 71426*yp^9 + 14374*yp^10 - 938*yp^11 + 
          9*yp^12)*H[0, -1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (512*(5 + 8*yp - 2728*yp^2 - 552*yp^3 + 317708*yp^4 - 1764792*yp^5 + 
          6194024*yp^6 - 11210792*yp^7 + 14507102*yp^8 - 11210792*yp^9 + 
          6194024*yp^10 - 1764792*yp^11 + 317708*yp^12 - 552*yp^13 - 
          2728*yp^14 + 8*yp^15 + 5*yp^16)*H[0, -1, 0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (2048*yp*(2 - 121*yp - 4374*yp^2 + 
          95358*yp^3 - 448842*yp^4 + 1436489*yp^5 - 2545058*yp^6 + 
          3228004*yp^7 - 2545058*yp^8 + 1436489*yp^9 - 448842*yp^10 + 
          95358*yp^11 - 4374*yp^12 - 121*yp^13 + 2*yp^14)*H[0, -1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (512*(5 - 8*yp - 1760*yp^2 + 34440*yp^3 - 
          445156*yp^4 + 1825944*yp^5 - 5297888*yp^6 + 9149672*yp^7 - 
          11316930*yp^8 + 9149672*yp^9 - 5297888*yp^10 + 1825944*yp^11 - 
          445156*yp^12 + 34440*yp^13 - 1760*yp^14 - 8*yp^15 + 5*yp^16)*
         H[0, -1, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (16384*yp^2*(9 - 938*yp + 14374*yp^2 - 71426*yp^3 + 187927*yp^4 - 
          341332*yp^5 + 406388*yp^6 - 341332*yp^7 + 187927*yp^8 - 
          71426*yp^9 + 14374*yp^10 - 938*yp^11 + 9*yp^12)*
         H[0, -1, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (512*(5 - 8*yp - 1760*yp^2 + 34440*yp^3 - 445156*yp^4 + 1825944*yp^5 - 
          5297888*yp^6 + 9149672*yp^7 - 11316930*yp^8 + 9149672*yp^9 - 
          5297888*yp^10 + 1825944*yp^11 - 445156*yp^12 + 34440*yp^13 - 
          1760*yp^14 - 8*yp^15 + 5*yp^16)*H[0, -1, 1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(5 - 8*yp - 1616*yp^2 + 19432*yp^3 - 
          215172*yp^4 + 683128*yp^5 - 2291056*yp^6 + 3688360*yp^7 - 
          4814722*yp^8 + 3688360*yp^9 - 2291056*yp^10 + 683128*yp^11 - 
          215172*yp^12 + 19432*yp^13 - 1616*yp^14 - 8*yp^15 + 5*yp^16)*
         H[0, -1, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
       (4096*yp^2*(213 + 1300*yp - 33526*yp^2 + 245060*yp^3 - 721061*yp^4 + 
          1473960*yp^5 - 1735284*yp^6 + 1473960*yp^7 - 721061*yp^8 + 
          245060*yp^9 - 33526*yp^10 + 1300*yp^11 + 213*yp^12)*
         H[0, 0, -1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (2048*yp^2*(209 + 4244*yp - 84046*yp^2 + 465604*yp^3 - 1382177*yp^4 + 
          2626728*yp^5 - 3162820*yp^6 + 2626728*yp^7 - 1382177*yp^8 + 
          465604*yp^9 - 84046*yp^10 + 4244*yp^11 + 209*yp^12)*
         H[0, 0, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
       (16384*yp^2*(1 - 736*yp + 12630*yp^2 - 55136*yp^3 + 165279*yp^4 - 
          288192*yp^5 + 356884*yp^6 - 288192*yp^7 + 165279*yp^8 - 
          55136*yp^9 + 12630*yp^10 - 736*yp^11 + yp^12)*H[0, 0, -1, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (2048*yp^2*(209 + 4244*yp - 84046*yp^2 + 
          465604*yp^3 - 1382177*yp^4 + 2626728*yp^5 - 3162820*yp^6 + 
          2626728*yp^7 - 1382177*yp^8 + 465604*yp^9 - 84046*yp^10 + 
          4244*yp^11 + 209*yp^12)*H[0, 0, 0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (2048*yp^2*(113 + 1536*yp - 74254*yp^2 + 
          344576*yp^3 - 1141953*yp^4 + 2013184*yp^5 - 2581316*yp^6 + 
          2013184*yp^7 - 1141953*yp^8 + 344576*yp^9 - 74254*yp^10 + 
          1536*yp^11 + 113*yp^12)*H[0, 0, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (2048*yp^2*(17 - 1172*yp - 64462*yp^2 + 
          223548*yp^3 - 901729*yp^4 + 1399640*yp^5 - 1999812*yp^6 + 
          1399640*yp^7 - 901729*yp^8 + 223548*yp^9 - 64462*yp^10 - 
          1172*yp^11 + 17*yp^12)*H[0, 0, 0, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (16384*yp^2*(1 - 736*yp + 12630*yp^2 - 
          55136*yp^3 + 165279*yp^4 - 288192*yp^5 + 356884*yp^6 - 
          288192*yp^7 + 165279*yp^8 - 55136*yp^9 + 12630*yp^10 - 736*yp^11 + 
          yp^12)*H[0, 0, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
       (2048*yp^2*(17 - 1172*yp - 64462*yp^2 + 223548*yp^3 - 901729*yp^4 + 
          1399640*yp^5 - 1999812*yp^6 + 1399640*yp^7 - 901729*yp^8 + 
          223548*yp^9 - 64462*yp^10 - 1172*yp^11 + 17*yp^12)*
         H[0, 0, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
       (4096*yp^2*(21 - 4116*yp - 13942*yp^2 + 3004*yp^3 - 240613*yp^4 + 
          246872*yp^5 - 572276*yp^6 + 246872*yp^7 - 240613*yp^8 + 3004*yp^9 - 
          13942*yp^10 - 4116*yp^11 + 21*yp^12)*H[0, 0, 1, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (1024*(5 + 8*yp - 1168*yp^2 + 24856*yp^3 - 
          180484*yp^4 + 1338504*yp^5 - 2581296*yp^6 + 6042200*yp^7 - 
          5877378*yp^8 + 6042200*yp^9 - 2581296*yp^10 + 1338504*yp^11 - 
          180484*yp^12 + 24856*yp^13 - 1168*yp^14 + 8*yp^15 + 5*yp^16)*
         H[0, 1, -1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (512*(5 + 8*yp - 1056*yp^2 + 33400*yp^3 - 354660*yp^4 + 1960040*yp^5 - 
          4863392*yp^6 + 9803032*yp^7 - 10795458*yp^8 + 9803032*yp^9 - 
          4863392*yp^10 + 1960040*yp^11 - 354660*yp^12 + 33400*yp^13 - 
          1056*yp^14 + 8*yp^15 + 5*yp^16)*H[0, 1, -1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (16384*yp^2*(7 + 534*yp - 10886*yp^2 + 
          38846*yp^3 - 142631*yp^4 + 235052*yp^5 - 307380*yp^6 + 
          235052*yp^7 - 142631*yp^8 + 38846*yp^9 - 10886*yp^10 + 534*yp^11 + 
          7*yp^12)*H[0, 1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (512*(5 + 8*yp - 1056*yp^2 + 33400*yp^3 - 354660*yp^4 + 1960040*yp^5 - 
          4863392*yp^6 + 9803032*yp^7 - 10795458*yp^8 + 9803032*yp^9 - 
          4863392*yp^10 + 1960040*yp^11 - 354660*yp^12 + 33400*yp^13 - 
          1056*yp^14 + 8*yp^15 + 5*yp^16)*H[0, 1, 0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (2048*yp*(2 + 105*yp - 1302*yp^2 - 
          53150*yp^3 + 240310*yp^4 - 847417*yp^5 + 1481310*yp^6 - 
          1934628*yp^7 + 1481310*yp^8 - 847417*yp^9 + 240310*yp^10 - 
          53150*yp^11 - 1302*yp^12 + 105*yp^13 + 2*yp^14)*H[0, 1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (512*(5 - 8*yp - 1896*yp^2 + 43816*yp^3 + 
          70540*yp^4 + 37560*yp^5 + 1915944*yp^6 - 2047448*yp^7 + 
          4681566*yp^8 - 2047448*yp^9 + 1915944*yp^10 + 37560*yp^11 + 
          70540*yp^12 + 43816*yp^13 - 1896*yp^14 - 8*yp^15 + 5*yp^16)*
         H[0, 1, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (16384*yp^2*(7 + 534*yp - 10886*yp^2 + 38846*yp^3 - 142631*yp^4 + 
          235052*yp^5 - 307380*yp^6 + 235052*yp^7 - 142631*yp^8 + 
          38846*yp^9 - 10886*yp^10 + 534*yp^11 + 7*yp^12)*H[0, 1, 1, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (512*(5 - 8*yp - 1896*yp^2 + 43816*yp^3 + 
          70540*yp^4 + 37560*yp^5 + 1915944*yp^6 - 2047448*yp^7 + 
          4681566*yp^8 - 2047448*yp^9 + 1915944*yp^10 + 37560*yp^11 + 
          70540*yp^12 + 43816*yp^13 - 1896*yp^14 - 8*yp^15 + 5*yp^16)*
         H[0, 1, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (1024*(5 - 8*yp - 1784*yp^2 + 52360*yp^3 - 103636*yp^4 + 659096*yp^5 - 
          366152*yp^6 + 1713384*yp^7 - 236514*yp^8 + 1713384*yp^9 - 
          366152*yp^10 + 659096*yp^11 - 103636*yp^12 + 52360*yp^13 - 
          1784*yp^14 - 8*yp^15 + 5*yp^16)*H[0, 1, 1, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (2048*(24 + 17*yp - 70*yp^2 - 197*yp^3 - 
          2588*yp^4 + 9065*yp^5 - 181146*yp^6 + 318795*yp^7 - 615480*yp^8 + 
          318795*yp^9 - 181146*yp^10 + 9065*yp^11 - 2588*yp^12 - 197*yp^13 - 
          70*yp^14 + 17*yp^15 + 24*yp^16)*H[1, -1, -1, -1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) + (1024*(12 + 23*yp + 6*yp^2 + 189*yp^3 - 
          6804*yp^4 + 84671*yp^5 - 333734*yp^6 + 738413*yp^7 - 949168*yp^8 + 
          738413*yp^9 - 333734*yp^10 + 84671*yp^11 - 6804*yp^12 + 189*yp^13 + 
          6*yp^14 + 23*yp^15 + 12*yp^16)*H[1, -1, -1, 0, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) - (4096*(6 - 3*yp - 38*yp^2 - 193*yp^3 + 
          2108*yp^4 - 37803*yp^5 + 76294*yp^6 - 209809*yp^7 + 166844*yp^8 - 
          209809*yp^9 + 76294*yp^10 - 37803*yp^11 + 2108*yp^12 - 193*yp^13 - 
          38*yp^14 - 3*yp^15 + 6*yp^16)*H[1, -1, -1, 1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) + (1024*(12 + 23*yp + 6*yp^2 + 189*yp^3 - 
          6804*yp^4 + 84671*yp^5 - 333734*yp^6 + 738413*yp^7 - 949168*yp^8 + 
          738413*yp^9 - 333734*yp^10 + 84671*yp^11 - 6804*yp^12 + 189*yp^13 + 
          6*yp^14 + 23*yp^15 + 12*yp^16)*H[1, -1, 0, -1, yp])/
        ((-1 + yp)^6*yp*(1 + yp)^8) - 
       (1024*(1 + 16*yp + 636*yp^2 - 7904*yp^3 + 134948*yp^4 - 490432*yp^5 + 
          1539332*yp^6 - 2614640*yp^7 + 3269302*yp^8 - 2614640*yp^9 + 
          1539332*yp^10 - 490432*yp^11 + 134948*yp^12 - 7904*yp^13 + 
          636*yp^14 + 16*yp^15 + yp^16)*H[1, -1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(12 - 3*yp - 60*yp^2 - 1072*yp^3 + 
          8632*yp^4 - 171428*yp^5 + 470984*yp^6 - 1588112*yp^7 + 
          2469552*yp^8 - 3163442*yp^9 + 2469552*yp^10 - 1588112*yp^11 + 
          470984*yp^12 - 171428*yp^13 + 8632*yp^14 - 1072*yp^15 - 60*yp^16 - 
          3*yp^17 + 12*yp^18)*H[1, -1, 0, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^8) - (4096*(6 - 3*yp - 38*yp^2 - 193*yp^3 + 2108*yp^4 - 
          37803*yp^5 + 76294*yp^6 - 209809*yp^7 + 166844*yp^8 - 209809*yp^9 + 
          76294*yp^10 - 37803*yp^11 + 2108*yp^12 - 193*yp^13 - 38*yp^14 - 
          3*yp^15 + 6*yp^16)*H[1, -1, 1, -1, yp])/((-1 + yp)^6*yp*
         (1 + yp)^8) + (1024*(12 - 3*yp - 60*yp^2 - 1072*yp^3 + 8632*yp^4 - 
          171428*yp^5 + 470984*yp^6 - 1588112*yp^7 + 2469552*yp^8 - 
          3163442*yp^9 + 2469552*yp^10 - 1588112*yp^11 + 470984*yp^12 - 
          171428*yp^13 + 8632*yp^14 - 1072*yp^15 - 60*yp^16 - 3*yp^17 + 
          12*yp^18)*H[1, -1, 1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (2048*(27 - 8*yp - 832*yp^2 + 3720*yp^3 - 87004*yp^4 + 162968*yp^5 - 
          787712*yp^6 + 1144040*yp^7 - 1656830*yp^8 + 1144040*yp^9 - 
          787712*yp^10 + 162968*yp^11 - 87004*yp^12 + 3720*yp^13 - 
          832*yp^14 - 8*yp^15 + 27*yp^16)*H[1, -1, 1, 1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(24 - 9*yp - 80*yp^2 + 680*yp^3 - 
          10872*yp^4 + 65284*yp^5 - 583592*yp^6 + 1272984*yp^7 - 
          3075496*yp^8 + 3089290*yp^9 - 3075496*yp^10 + 1272984*yp^11 - 
          583592*yp^12 + 65284*yp^13 - 10872*yp^14 + 680*yp^15 - 80*yp^16 - 
          9*yp^17 + 24*yp^18)*H[1, 0, -1, -1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^8) - (512*(7 + 24*yp + 568*yp^2 - 12344*yp^3 + 
          209444*yp^4 - 1003496*yp^5 + 2855688*yp^6 - 5603320*yp^7 + 
          6320426*yp^8 - 5603320*yp^9 + 2855688*yp^10 - 1003496*yp^11 + 
          209444*yp^12 - 12344*yp^13 + 568*yp^14 + 24*yp^15 + 7*yp^16)*
         H[1, 0, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (8192*(3 - 2*yp - 13*yp^2 + 14*yp^3 + 184*yp^4 - 18020*yp^5 + 
          52488*yp^6 - 197838*yp^7 + 315978*yp^8 - 403892*yp^9 + 
          315978*yp^10 - 197838*yp^11 + 52488*yp^12 - 18020*yp^13 + 
          184*yp^14 + 14*yp^15 - 13*yp^16 - 2*yp^17 + 3*yp^18)*
         H[1, 0, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (512*(7 + 24*yp + 568*yp^2 - 12344*yp^3 + 209444*yp^4 - 1003496*yp^5 + 
          2855688*yp^6 - 5603320*yp^7 + 6320426*yp^8 - 5603320*yp^9 + 
          2855688*yp^10 - 1003496*yp^11 + 209444*yp^12 - 12344*yp^13 + 
          568*yp^14 + 24*yp^15 + 7*yp^16)*H[1, 0, 0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (2048*yp*(6 - 41*yp + 2342*yp^2 + 
          43294*yp^3 - 131862*yp^4 + 607737*yp^5 - 935446*yp^6 + 
          1352228*yp^7 - 935446*yp^8 + 607737*yp^9 - 131862*yp^10 + 
          43294*yp^11 + 2342*yp^12 - 41*yp^13 + 6*yp^14)*H[1, 0, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) - (512*(7 - 24*yp + 896*yp^2 - 31080*yp^3 - 
          136908*yp^4 + 51400*yp^5 - 2006208*yp^6 + 1880248*yp^7 - 
          4497398*yp^8 + 1880248*yp^9 - 2006208*yp^10 + 51400*yp^11 - 
          136908*yp^12 - 31080*yp^13 + 896*yp^14 - 24*yp^15 + 7*yp^16)*
         H[1, 0, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
       (8192*(3 - 2*yp - 13*yp^2 + 14*yp^3 + 184*yp^4 - 18020*yp^5 + 
          52488*yp^6 - 197838*yp^7 + 315978*yp^8 - 403892*yp^9 + 
          315978*yp^10 - 197838*yp^11 + 52488*yp^12 - 18020*yp^13 + 
          184*yp^14 + 14*yp^15 - 13*yp^16 - 2*yp^17 + 3*yp^18)*
         H[1, 0, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (512*(7 - 24*yp + 896*yp^2 - 31080*yp^3 - 136908*yp^4 + 51400*yp^5 - 
          2006208*yp^6 + 1880248*yp^7 - 4497398*yp^8 + 1880248*yp^9 - 
          2006208*yp^10 + 51400*yp^11 - 136908*yp^12 - 31080*yp^13 + 
          896*yp^14 - 24*yp^15 + 7*yp^16)*H[1, 0, 1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (1024*(24 - 71*yp + 38*yp^2 - 789*yp^3 + 
          34092*yp^4 - 74647*yp^5 + 483706*yp^6 - 469261*yp^7 + 
          1102392*yp^8 - 469261*yp^9 + 483706*yp^10 - 74647*yp^11 + 
          34092*yp^12 - 789*yp^13 + 38*yp^14 - 71*yp^15 + 24*yp^16)*
         H[1, 0, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
       (4096*(11 + 360*yp^2 - 4304*yp^3 + 25620*yp^4 - 190864*yp^5 + 
          291416*yp^6 - 820640*yp^7 + 610370*yp^8 - 820640*yp^9 + 
          291416*yp^10 - 190864*yp^11 + 25620*yp^12 - 4304*yp^13 + 
          360*yp^14 + 11*yp^16)*H[1, 1, -1, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (4096*(3 - 2*yp - 13*yp^2 - 92*yp^3 + 
          1292*yp^4 - 27744*yp^5 + 123404*yp^6 - 341284*yp^7 + 710898*yp^8 - 
          736316*yp^9 + 710898*yp^10 - 341284*yp^11 + 123404*yp^12 - 
          27744*yp^13 + 1292*yp^14 - 92*yp^15 - 13*yp^16 - 2*yp^17 + 3*yp^18)*
         H[1, 1, -1, 0, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (4096*(6 + 7*yp - 26*yp^2 + 176*yp^3 - 1720*yp^4 - 29868*yp^5 + 
          55944*yp^6 - 391152*yp^7 + 601156*yp^8 - 862262*yp^9 + 
          601156*yp^10 - 391152*yp^11 + 55944*yp^12 - 29868*yp^13 - 
          1720*yp^14 + 176*yp^15 - 26*yp^16 + 7*yp^17 + 6*yp^18)*
         H[1, 1, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (4096*(3 - 2*yp - 13*yp^2 - 92*yp^3 + 1292*yp^4 - 27744*yp^5 + 
          123404*yp^6 - 341284*yp^7 + 710898*yp^8 - 736316*yp^9 + 
          710898*yp^10 - 341284*yp^11 + 123404*yp^12 - 27744*yp^13 + 
          1292*yp^14 - 92*yp^15 - 13*yp^16 - 2*yp^17 + 3*yp^18)*
         H[1, 1, 0, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
       (1024*(1 - 8*yp + 800*yp^2 - 17272*yp^3 - 38228*yp^4 + 37016*yp^5 - 
          891616*yp^6 + 1127144*yp^7 - 2139610*yp^8 + 1127144*yp^9 - 
          891616*yp^10 + 37016*yp^11 - 38228*yp^12 - 17272*yp^13 + 
          800*yp^14 - 8*yp^15 + yp^16)*H[1, 1, 0, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^8) + (2048*(6 - 17*yp + 10*yp^2 - 987*yp^3 + 
          21820*yp^4 - 59913*yp^5 + 307798*yp^6 - 346635*yp^7 + 680124*yp^8 - 
          346635*yp^9 + 307798*yp^10 - 59913*yp^11 + 21820*yp^12 - 
          987*yp^13 + 10*yp^14 - 17*yp^15 + 6*yp^16)*H[1, 1, 0, 1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^6) + (4096*(6 + 7*yp - 26*yp^2 + 176*yp^3 - 
          1720*yp^4 - 29868*yp^5 + 55944*yp^6 - 391152*yp^7 + 601156*yp^8 - 
          862262*yp^9 + 601156*yp^10 - 391152*yp^11 + 55944*yp^12 - 
          29868*yp^13 - 1720*yp^14 + 176*yp^15 - 26*yp^16 + 7*yp^17 + 
          6*yp^18)*H[1, 1, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (2048*(6 - 17*yp + 10*yp^2 - 987*yp^3 + 21820*yp^4 - 59913*yp^5 + 
          307798*yp^6 - 346635*yp^7 + 680124*yp^8 - 346635*yp^9 + 
          307798*yp^10 - 59913*yp^11 + 21820*yp^12 - 987*yp^13 + 10*yp^14 - 
          17*yp^15 + 6*yp^16)*H[1, 1, 1, 0, yp])/((-1 + yp)^8*yp*
         (1 + yp)^6) + (8192*(6 + yp - 22*yp^2 - 404*yp^3 + 9068*yp^4 - 
          23564*yp^5 + 132868*yp^6 - 91052*yp^7 + 447904*yp^8 - 97642*yp^9 + 
          447904*yp^10 - 91052*yp^11 + 132868*yp^12 - 23564*yp^13 + 
          9068*yp^14 - 404*yp^15 - 22*yp^16 + yp^17 + 6*yp^18)*
         H[1, 1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
       (128*H[0, 0, 0, yp]*(-105 - (90*I)*Pi - 6208*yp^2 + (1224*I)*Pi*yp^2 - 
          196864*yp^3 - (25056*I)*Pi*yp^3 + 4460532*yp^4 - 
          (2344296*I)*Pi*yp^4 - 19938560*yp^5 + (9583008*I)*Pi*yp^5 + 
          60911872*yp^6 - (34899912*I)*Pi*yp^6 - 100188672*yp^7 + 
          (57681984*I)*Pi*yp^7 + 133771114*yp^8 - (78081660*I)*Pi*yp^8 - 
          100188672*yp^9 + (57681984*I)*Pi*yp^9 + 60911872*yp^10 - 
          (34899912*I)*Pi*yp^10 - 19938560*yp^11 + (9583008*I)*Pi*yp^11 + 
          4460532*yp^12 - (2344296*I)*Pi*yp^12 - 196864*yp^13 - 
          (25056*I)*Pi*yp^13 - 6208*yp^14 + (1224*I)*Pi*yp^14 - 105*yp^16 - 
          (90*I)*Pi*yp^16 - 10848*yp^2*Log[2] - 147456*yp^3*Log[2] + 
          7128384*yp^4*Log[2] - 33079296*yp^5*Log[2] + 109627488*yp^6*
           Log[2] - 193265664*yp^7*Log[2] + 247806336*yp^8*Log[2] - 
          193265664*yp^9*Log[2] + 109627488*yp^10*Log[2] - 
          33079296*yp^11*Log[2] + 7128384*yp^12*Log[2] - 
          147456*yp^13*Log[2] - 10848*yp^14*Log[2]))/(3*(-1 + yp)^8*
         (1 + yp)^8) - (128*H[0, 0, 1, yp]*(105 + (90*I)*Pi - 96*yp - 
          (144*I)*Pi*yp + 896*yp^2 - (1824*I)*Pi*yp^2 + 30784*yp^3 + 
          (238992*I)*Pi*yp^3 - 3511156*yp^4 + (1245240*I)*Pi*yp^4 + 
          11471232*yp^5 - (2688336*I)*Pi*yp^5 - 45410368*yp^6 + 
          (20580768*I)*Pi*yp^6 + 57573024*yp^7 - (27434928*I)*Pi*yp^7 - 
          99029098*yp^8 + (47577564*I)*Pi*yp^8 + 57573024*yp^9 - 
          (27434928*I)*Pi*yp^9 - 45410368*yp^10 + (20580768*I)*Pi*yp^10 + 
          11471232*yp^11 - (2688336*I)*Pi*yp^11 - 3511156*yp^12 + 
          (1245240*I)*Pi*yp^12 + 30784*yp^13 + (238992*I)*Pi*yp^13 + 
          896*yp^14 - (1824*I)*Pi*yp^14 - 96*yp^15 - (144*I)*Pi*yp^15 + 
          105*yp^16 + (90*I)*Pi*yp^16 + 1632*yp^2*Log[2] - 
          112512*yp^3*Log[2] - 6188352*yp^4*Log[2] + 21460608*yp^5*Log[2] - 
          86565984*yp^6*Log[2] + 134365440*yp^7*Log[2] - 
          191981952*yp^8*Log[2] + 134365440*yp^9*Log[2] - 
          86565984*yp^10*Log[2] + 21460608*yp^11*Log[2] - 
          6188352*yp^12*Log[2] - 112512*yp^13*Log[2] + 1632*yp^14*Log[2]))/
        (3*(-1 + yp)^8*(1 + yp)^8) + (128*H[0, 0, -1, yp]*
         (105 + (90*I)*Pi + 96*yp + (144*I)*Pi*yp + 11520*yp^2 - 
          (624*I)*Pi*yp^2 + 362944*yp^3 - (188880*I)*Pi*yp^3 - 5409908*yp^4 + 
          (3443352*I)*Pi*yp^4 + 28405888*yp^5 - (16477680*I)*Pi*yp^5 - 
          76413376*yp^6 + (49219056*I)*Pi*yp^6 + 142804320*yp^7 - 
          (87929040*I)*Pi*yp^7 - 168513130*yp^8 + (108585756*I)*Pi*yp^8 + 
          142804320*yp^9 - (87929040*I)*Pi*yp^9 - 76413376*yp^10 + 
          (49219056*I)*Pi*yp^10 + 28405888*yp^11 - (16477680*I)*Pi*yp^11 - 
          5409908*yp^12 + (3443352*I)*Pi*yp^12 + 362944*yp^13 - 
          (188880*I)*Pi*yp^13 + 11520*yp^14 - (624*I)*Pi*yp^14 + 96*yp^15 + 
          (144*I)*Pi*yp^15 + 105*yp^16 + (90*I)*Pi*yp^16 + 
          20064*yp^2*Log[2] + 407424*yp^3*Log[2] - 8068416*yp^4*Log[2] + 
          44697984*yp^5*Log[2] - 132688992*yp^6*Log[2] + 
          252165888*yp^7*Log[2] - 303630720*yp^8*Log[2] + 
          252165888*yp^9*Log[2] - 132688992*yp^10*Log[2] + 
          44697984*yp^11*Log[2] - 8068416*yp^12*Log[2] + 
          407424*yp^13*Log[2] + 20064*yp^14*Log[2]))/(3*(-1 + yp)^8*
         (1 + yp)^8) - (128*H[1, 0, 0, yp]*(105 + (48*I)*Pi - 856*yp + 
          (192*I)*Pi*yp + 8768*yp^2 - (6960*I)*Pi*yp^2 + 71064*yp^3 + 
          (313728*I)*Pi*yp^3 - 2767348*yp^4 + (529632*I)*Pi*yp^4 + 
          11981640*yp^5 + (1963776*I)*Pi*yp^5 - 40198912*yp^6 + 
          (8130096*I)*Pi*yp^6 + 59382392*yp^7 - (2670912*I)*Pi*yp^7 - 
          88935274*yp^8 + (18083808*I)*Pi*yp^8 + 59382392*yp^9 - 
          (2670912*I)*Pi*yp^9 - 40198912*yp^10 + (8130096*I)*Pi*yp^10 + 
          11981640*yp^11 + (1963776*I)*Pi*yp^11 - 2767348*yp^12 + 
          (529632*I)*Pi*yp^12 + 71064*yp^13 + (313728*I)*Pi*yp^13 + 
          8768*yp^14 - (6960*I)*Pi*yp^14 - 856*yp^15 + (192*I)*Pi*yp^15 + 
          105*yp^16 + (48*I)*Pi*yp^16 - 576*yp*Log[2] + 3936*yp^2*Log[2] - 
          224832*yp^3*Log[2] - 4156224*yp^4*Log[2] + 12658752*yp^5*Log[2] - 
          58342752*yp^6*Log[2] + 89802816*yp^7*Log[2] - 129813888*yp^8*
           Log[2] + 89802816*yp^9*Log[2] - 58342752*yp^10*Log[2] + 
          12658752*yp^11*Log[2] - 4156224*yp^12*Log[2] - 
          224832*yp^13*Log[2] + 3936*yp^14*Log[2] - 576*yp^15*Log[2]))/
        (3*(-1 + yp)^8*(1 + yp)^8) + (128*H[0, -1, 0, yp]*
         (105 + (60*I)*Pi + 96*yp + (288*I)*Pi*yp + 11520*yp^2 + 
          (13968*I)*Pi*yp^2 + 362944*yp^3 - (260448*I)*Pi*yp^3 - 
          5409908*yp^4 + (4232304*I)*Pi*yp^4 + 28405888*yp^5 - 
          (16042656*I)*Pi*yp^5 - 76413376*yp^6 + (51879792*I)*Pi*yp^6 + 
          142804320*yp^7 - (83574048*I)*Pi*yp^7 - 168513130*yp^8 + 
          (111094440*I)*Pi*yp^8 + 142804320*yp^9 - (83574048*I)*Pi*yp^9 - 
          76413376*yp^10 + (51879792*I)*Pi*yp^10 + 28405888*yp^11 - 
          (16042656*I)*Pi*yp^11 - 5409908*yp^12 + (4232304*I)*Pi*yp^12 + 
          362944*yp^13 - (260448*I)*Pi*yp^13 + 11520*yp^14 + 
          (13968*I)*Pi*yp^14 + 96*yp^15 + (288*I)*Pi*yp^15 + 105*yp^16 + 
          (60*I)*Pi*yp^16 - 192*yp*Log[2] + 11616*yp^2*Log[2] + 
          419904*yp^3*Log[2] - 9154368*yp^4*Log[2] + 43088832*yp^5*Log[2] - 
          137902944*yp^6*Log[2] + 244325568*yp^7*Log[2] - 
          309888384*yp^8*Log[2] + 244325568*yp^9*Log[2] - 
          137902944*yp^10*Log[2] + 43088832*yp^11*Log[2] - 
          9154368*yp^12*Log[2] + 419904*yp^13*Log[2] + 11616*yp^14*Log[2] - 
          192*yp^15*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
       (256*H[-1, 0, -1, yp]*((-144*I)*Pi - 527*yp - (228*I)*Pi*yp - 
          1338*yp^2 + (264*I)*Pi*yp^2 - 20157*yp^3 + (2100*I)*Pi*yp^3 - 
          155284*yp^4 + (233040*I)*Pi*yp^4 + 2820881*yp^5 - 
          (2500932*I)*Pi*yp^5 - 11123110*yp^6 + (10449528*I)*Pi*yp^6 + 
          22951355*yp^7 - (20872716*I)*Pi*yp^7 - 31057176*yp^8 + 
          (28622208*I)*Pi*yp^8 + 22951355*yp^9 - (20872716*I)*Pi*yp^9 - 
          11123110*yp^10 + (10449528*I)*Pi*yp^10 + 2820881*yp^11 - 
          (2500932*I)*Pi*yp^11 - 155284*yp^12 + (233040*I)*Pi*yp^12 - 
          20157*yp^13 + (2100*I)*Pi*yp^13 - 1338*yp^14 + (264*I)*Pi*yp^14 - 
          527*yp^15 - (228*I)*Pi*yp^15 - (144*I)*Pi*yp^16 - 84*yp*Log[2] - 
          456*yp^2*Log[2] - 27708*yp^3*Log[2] - 314256*yp^4*Log[2] + 
          4954284*yp^5*Log[2] - 22433208*yp^6*Log[2] + 48600036*yp^7*Log[2] - 
          65292768*yp^8*Log[2] + 48600036*yp^9*Log[2] - 22433208*yp^10*
           Log[2] + 4954284*yp^11*Log[2] - 314256*yp^12*Log[2] - 
          27708*yp^13*Log[2] - 456*yp^14*Log[2] - 84*yp^15*Log[2]))/
        (3*(-1 + yp)^6*yp*(1 + yp)^8) - (128*H[0, 1, 0, yp]*
         (105 + (120*I)*Pi - 96*yp - (288*I)*Pi*yp + 896*yp^2 - 
          (16416*I)*Pi*yp^2 + 30784*yp^3 + (310560*I)*Pi*yp^3 - 
          3511156*yp^4 + (456288*I)*Pi*yp^4 + 11471232*yp^5 - 
          (3123360*I)*Pi*yp^5 - 45410368*yp^6 + (17920032*I)*Pi*yp^6 + 
          57573024*yp^7 - (31789920*I)*Pi*yp^7 - 99029098*yp^8 + 
          (45068880*I)*Pi*yp^8 + 57573024*yp^9 - (31789920*I)*Pi*yp^9 - 
          45410368*yp^10 + (17920032*I)*Pi*yp^10 + 11471232*yp^11 - 
          (3123360*I)*Pi*yp^11 - 3511156*yp^12 + (456288*I)*Pi*yp^12 + 
          30784*yp^13 + (310560*I)*Pi*yp^13 + 896*yp^14 - 
          (16416*I)*Pi*yp^14 - 96*yp^15 - (288*I)*Pi*yp^15 + 105*yp^16 + 
          (120*I)*Pi*yp^16 + 192*yp*Log[2] + 10080*yp^2*Log[2] - 
          124992*yp^3*Log[2] - 5102400*yp^4*Log[2] + 23069760*yp^5*Log[2] - 
          81352032*yp^6*Log[2] + 142205760*yp^7*Log[2] - 
          185724288*yp^8*Log[2] + 142205760*yp^9*Log[2] - 
          81352032*yp^10*Log[2] + 23069760*yp^11*Log[2] - 
          5102400*yp^12*Log[2] - 124992*yp^13*Log[2] + 10080*yp^14*Log[2] + 
          192*yp^15*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
       (128*H[-1, 0, 0, yp]*(105 + (132*I)*Pi + 856*yp - (192*I)*Pi*yp + 
          3648*yp^2 + (4512*I)*Pi*yp^2 + 322664*yp^3 - (263616*I)*Pi*yp^3 - 
          6153716*yp^4 + (4158960*I)*Pi*yp^4 + 27895480*yp^5 - 
          (21129792*I)*Pi*yp^5 - 81624832*yp^6 + (61669728*I)*Pi*yp^6 + 
          140994952*yp^7 - (112693056*I)*Pi*yp^7 - 178606954*yp^8 + 
          (138079512*I)*Pi*yp^8 + 140994952*yp^9 - (112693056*I)*Pi*yp^9 - 
          81624832*yp^10 + (61669728*I)*Pi*yp^10 + 27895480*yp^11 - 
          (21129792*I)*Pi*yp^11 - 6153716*yp^12 + (4158960*I)*Pi*yp^12 + 
          322664*yp^13 - (263616*I)*Pi*yp^13 + 3648*yp^14 + 
          (4512*I)*Pi*yp^14 + 856*yp^15 - (192*I)*Pi*yp^15 + 105*yp^16 + 
          (132*I)*Pi*yp^16 + 576*yp*Log[2] + 17760*yp^2*Log[2] + 
          519744*yp^3*Log[2] - 10100544*yp^4*Log[2] + 53499840*yp^5*Log[2] - 
          160912224*yp^6*Log[2] + 296728512*yp^7*Log[2] - 
          365798784*yp^8*Log[2] + 296728512*yp^9*Log[2] - 
          160912224*yp^10*Log[2] + 53499840*yp^11*Log[2] - 
          10100544*yp^12*Log[2] + 519744*yp^13*Log[2] + 17760*yp^14*Log[2] + 
          576*yp^15*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) - 
       (512*H[0, 1, -1, yp]*(282 + (15*I)*Pi - 192*yp + (24*I)*Pi*yp - 
          1360*yp^2 - (2160*I)*Pi*yp^2 - 78016*yp^3 + (74376*I)*Pi*yp^3 + 
          1209368*yp^4 - (680844*I)*Pi*yp^4 - 5327168*yp^5 + 
          (4089816*I)*Pi*yp^5 + 15629776*yp^6 - (9938640*I)*Pi*yp^6 - 
          27624768*yp^7 + (20805000*I)*Pi*yp^7 + 33957020*yp^8 - 
          (22403718*I)*Pi*yp^8 - 27624768*yp^9 + (20805000*I)*Pi*yp^9 + 
          15629776*yp^10 - (9938640*I)*Pi*yp^10 - 5327168*yp^11 + 
          (4089816*I)*Pi*yp^11 + 1209368*yp^12 - (680844*I)*Pi*yp^12 - 
          78016*yp^13 + (74376*I)*Pi*yp^13 - 1360*yp^14 - (2160*I)*Pi*yp^14 - 
          192*yp^15 + (24*I)*Pi*yp^15 + 282*yp^16 + (15*I)*Pi*yp^16 - 
          30*Log[2] - 48*yp*Log[2] + 6336*yp^2*Log[2] - 200400*yp^3*Log[2] + 
          2127960*yp^4*Log[2] - 11760240*yp^5*Log[2] + 29180352*yp^6*Log[2] - 
          58818192*yp^7*Log[2] + 64772748*yp^8*Log[2] - 
          58818192*yp^9*Log[2] + 29180352*yp^10*Log[2] - 
          11760240*yp^11*Log[2] + 2127960*yp^12*Log[2] - 
          200400*yp^13*Log[2] + 6336*yp^14*Log[2] - 48*yp^15*Log[2] - 
          30*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) - 
       (1024*H[0, -1, 1, yp]*(141 + (15*I)*Pi - 96*yp - (24*I)*Pi*yp - 
          680*yp^2 - (4728*I)*Pi*yp^2 - 39008*yp^3 + (55080*I)*Pi*yp^3 + 
          604684*yp^4 - (537660*I)*Pi*yp^4 - 2663584*yp^5 + 
          (1936152*I)*Pi*yp^5 + 7814888*yp^6 - (5634504*I)*Pi*yp^6 - 
          13812384*yp^7 + (9313752*I)*Pi*yp^7 + 16978510*yp^8 - 
          (11829030*I)*Pi*yp^8 - 13812384*yp^9 + (9313752*I)*Pi*yp^9 + 
          7814888*yp^10 - (5634504*I)*Pi*yp^10 - 2663584*yp^11 + 
          (1936152*I)*Pi*yp^11 + 604684*yp^12 - (537660*I)*Pi*yp^12 - 
          39008*yp^13 + (55080*I)*Pi*yp^13 - 680*yp^14 - (4728*I)*Pi*yp^14 - 
          96*yp^15 - (24*I)*Pi*yp^15 + 141*yp^16 + (15*I)*Pi*yp^16 - 
          15*Log[2] + 24*yp*Log[2] + 5280*yp^2*Log[2] - 103320*yp^3*Log[2] + 
          1335468*yp^4*Log[2] - 5477832*yp^5*Log[2] + 15893664*yp^6*Log[2] - 
          27449016*yp^7*Log[2] + 33950790*yp^8*Log[2] - 
          27449016*yp^9*Log[2] + 15893664*yp^10*Log[2] - 
          5477832*yp^11*Log[2] + 1335468*yp^12*Log[2] - 103320*yp^13*Log[2] + 
          5280*yp^14*Log[2] + 24*yp^15*Log[2] - 15*yp^16*Log[2]))/
        (3*(-1 + yp)^8*(1 + yp)^8) + (256*H[0, 1, 1, yp]*
         (-669 - (150*I)*Pi + 480*yp + (240*I)*Pi*yp + 1824*yp^2 + 
          (20736*I)*Pi*yp^2 + 125248*yp^3 - (459312*I)*Pi*yp^3 + 
          1092420*yp^4 + (905400*I)*Pi*yp^4 - 816896*yp^5 - 
          (5056272*I)*Pi*yp^5 + 14150816*yp^6 + (1957248*I)*Pi*yp^6 - 
          2323488*yp^7 - (9820080*I)*Pi*yp^7 + 31115058*yp^8 - 
          (261444*I)*Pi*yp^8 - 2323488*yp^9 - (9820080*I)*Pi*yp^9 + 
          14150816*yp^10 + (1957248*I)*Pi*yp^10 - 816896*yp^11 - 
          (5056272*I)*Pi*yp^11 + 1092420*yp^12 + (905400*I)*Pi*yp^12 + 
          125248*yp^13 - (459312*I)*Pi*yp^13 + 1824*yp^14 + 
          (20736*I)*Pi*yp^14 + 480*yp^15 + (240*I)*Pi*yp^15 - 669*yp^16 - 
          (150*I)*Pi*yp^16 + 60*Log[2] - 96*yp*Log[2] - 22752*yp^2*Log[2] + 
          525792*yp^3*Log[2] + 846480*yp^4*Log[2] + 450720*yp^5*Log[2] + 
          22991328*yp^6*Log[2] - 24569376*yp^7*Log[2] + 
          56178792*yp^8*Log[2] - 24569376*yp^9*Log[2] + 22991328*yp^10*
           Log[2] + 450720*yp^11*Log[2] + 846480*yp^12*Log[2] + 
          525792*yp^13*Log[2] - 22752*yp^14*Log[2] - 96*yp^15*Log[2] + 
          60*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
       (256*H[0, -1, -1, yp]*(-669 - (120*I)*Pi + 288*yp - (192*I)*Pi*yp - 
          8800*yp^2 + (4944*I)*Pi*yp^2 - 206912*yp^3 + (40128*I)*Pi*yp^3 + 
          2991172*yp^4 - (2081664*I)*Pi*yp^4 - 17751552*yp^5 + 
          (8298048*I)*Pi*yp^5 + 45153824*yp^6 - (29341776*I)*Pi*yp^6 - 
          87554784*yp^7 + (46319040*I)*Pi*yp^7 + 100599090*yp^8 - 
          (63778320*I)*Pi*yp^8 - 87554784*yp^9 + (46319040*I)*Pi*yp^9 + 
          45153824*yp^10 - (29341776*I)*Pi*yp^10 - 17751552*yp^11 + 
          (8298048*I)*Pi*yp^11 + 2991172*yp^12 - (2081664*I)*Pi*yp^12 - 
          206912*yp^13 + (40128*I)*Pi*yp^13 - 8800*yp^14 + 
          (4944*I)*Pi*yp^14 + 288*yp^15 - (192*I)*Pi*yp^15 - 669*yp^16 - 
          (120*I)*Pi*yp^16 + 60*Log[2] + 96*yp*Log[2] - 32736*yp^2*Log[2] - 
          6624*yp^3*Log[2] + 3812496*yp^4*Log[2] - 21177504*yp^5*Log[2] + 
          74328288*yp^6*Log[2] - 134529504*yp^7*Log[2] + 
          174085224*yp^8*Log[2] - 134529504*yp^9*Log[2] + 
          74328288*yp^10*Log[2] - 21177504*yp^11*Log[2] + 
          3812496*yp^12*Log[2] - 6624*yp^13*Log[2] - 32736*yp^14*Log[2] + 
          96*yp^15*Log[2] + 60*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
       (256*H[1, 0, 1, yp]*((-144*I)*Pi - 527*yp + (102*I)*Pi*yp + 668*yp^2 + 
          (528*I)*Pi*yp^2 - 15256*yp^3 + (7680*I)*Pi*yp^3 + 175572*yp^4 - 
          (273504*I)*Pi*yp^4 + 468732*yp^5 - (51192*I)*Pi*yp^5 - 
          495908*yp^6 - (2757024*I)*Pi*yp^6 + 11803992*yp^7 - 
          (3183744*I)*Pi*yp^7 - 4661068*yp^8 - (4440960*I)*Pi*yp^8 + 
          28439206*yp^9 - (8487900*I)*Pi*yp^9 - 4661068*yp^10 - 
          (4440960*I)*Pi*yp^10 + 11803992*yp^11 - (3183744*I)*Pi*yp^11 - 
          495908*yp^12 - (2757024*I)*Pi*yp^12 + 468732*yp^13 - 
          (51192*I)*Pi*yp^13 + 175572*yp^14 - (273504*I)*Pi*yp^14 - 
          15256*yp^15 + (7680*I)*Pi*yp^15 + 668*yp^16 + (528*I)*Pi*yp^16 - 
          527*yp^17 + (102*I)*Pi*yp^17 - (144*I)*Pi*yp^18 - 84*yp*Log[2] + 
          288*yp^2*Log[2] - 10752*yp^3*Log[2] + 372960*yp^4*Log[2] + 
          1642896*yp^5*Log[2] - 616800*yp^6*Log[2] + 24074496*yp^7*Log[2] - 
          22562976*yp^8*Log[2] + 53968776*yp^9*Log[2] - 22562976*yp^10*
           Log[2] + 24074496*yp^11*Log[2] - 616800*yp^12*Log[2] + 
          1642896*yp^13*Log[2] + 372960*yp^14*Log[2] - 10752*yp^15*Log[2] + 
          288*yp^16*Log[2] - 84*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) + (256*H[-1, -1, 0, yp]*((-72*I)*Pi - 527*yp - 
          (18*I)*Pi*yp - 284*yp^2 + (216*I)*Pi*yp^2 - 18008*yp^3 - 
          (1920*I)*Pi*yp^3 - 116308*yp^4 + (236928*I)*Pi*yp^4 + 
          3111292*yp^5 - (3227544*I)*Pi*yp^5 - 16920156*yp^6 + 
          (15078720*I)*Pi*yp^6 + 48018456*yp^7 - (45563136*I)*Pi*yp^7 - 
          88082996*yp^8 + (79056048*I)*Pi*yp^8 + 108017062*yp^9 - 
          (100595628*I)*Pi*yp^9 - 88082996*yp^10 + (79056048*I)*Pi*yp^10 + 
          48018456*yp^11 - (45563136*I)*Pi*yp^11 - 16920156*yp^12 + 
          (15078720*I)*Pi*yp^12 + 3111292*yp^13 - (3227544*I)*Pi*yp^13 - 
          116308*yp^14 + (236928*I)*Pi*yp^14 - 18008*yp^15 - 
          (1920*I)*Pi*yp^15 - 284*yp^16 + (216*I)*Pi*yp^16 - 527*yp^17 - 
          (18*I)*Pi*yp^17 - (72*I)*Pi*yp^18 - 24*yp*Log[2] - 
          192*yp^2*Log[2] - 26880*yp^3*Log[2] - 230208*yp^4*Log[2] + 
          5915616*yp^5*Log[2] - 31318464*yp^6*Log[2] + 100958976*yp^7*
           Log[2] - 181574208*yp^8*Log[2] + 231425136*yp^9*Log[2] - 
          181574208*yp^10*Log[2] + 100958976*yp^11*Log[2] - 
          31318464*yp^12*Log[2] + 5915616*yp^13*Log[2] - 
          230208*yp^14*Log[2] - 26880*yp^15*Log[2] - 192*yp^16*Log[2] - 
          24*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) + 
       (256*H[1, 1, 0, yp]*((-72*I)*Pi - 527*yp - (6*I)*Pi*yp + 668*yp^2 + 
          (312*I)*Pi*yp^2 - 15256*yp^3 + (19008*I)*Pi*yp^3 + 175572*yp^4 - 
          (337248*I)*Pi*yp^4 + 468732*yp^5 + (475128*I)*Pi*yp^5 - 
          495908*yp^6 - (2927712*I)*Pi*yp^6 + 11803992*yp^7 - 
          (1813440*I)*Pi*yp^7 - 4661068*yp^8 - (1847088*I)*Pi*yp^8 + 
          28439206*yp^9 - (7584996*I)*Pi*yp^9 - 4661068*yp^10 - 
          (1847088*I)*Pi*yp^10 + 11803992*yp^11 - (1813440*I)*Pi*yp^11 - 
          495908*yp^12 - (2927712*I)*Pi*yp^12 + 468732*yp^13 + 
          (475128*I)*Pi*yp^13 + 175572*yp^14 - (337248*I)*Pi*yp^14 - 
          15256*yp^15 + (19008*I)*Pi*yp^15 + 668*yp^16 + (312*I)*Pi*yp^16 - 
          527*yp^17 - (6*I)*Pi*yp^17 - (72*I)*Pi*yp^18 - 24*yp*Log[2] + 
          192*yp^2*Log[2] - 19200*yp^3*Log[2] + 414528*yp^4*Log[2] + 
          917472*yp^5*Log[2] - 888384*yp^6*Log[2] + 21398784*yp^7*Log[2] - 
          27051456*yp^8*Log[2] + 51350640*yp^9*Log[2] - 27051456*yp^10*
           Log[2] + 21398784*yp^11*Log[2] - 888384*yp^12*Log[2] + 
          917472*yp^13*Log[2] + 414528*yp^14*Log[2] - 19200*yp^15*Log[2] + 
          192*yp^16*Log[2] - 24*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) - (512*H[-1, 1, 0, yp]*((36*I)*Pi + 211*yp - 
          (57*I)*Pi*yp - 286*yp^2 - (12*I)*Pi*yp^2 + 7180*yp^3 - 
          (1296*I)*Pi*yp^3 - 103178*yp^4 + (13344*I)*Pi*yp^4 + 1521212*yp^5 - 
          (465708*I)*Pi*yp^5 - 5487662*yp^6 + (3025536*I)*Pi*yp^6 + 
          16803188*yp^7 - (8053296*I)*Pi*yp^7 - 26455978*yp^8 + 
          (16818504*I)*Pi*yp^8 + 35294946*yp^9 - (18741942*I)*Pi*yp^9 - 
          26455978*yp^10 + (16818504*I)*Pi*yp^10 + 16803188*yp^11 - 
          (8053296*I)*Pi*yp^11 - 5487662*yp^12 + (3025536*I)*Pi*yp^12 + 
          1521212*yp^13 - (465708*I)*Pi*yp^13 - 103178*yp^14 + 
          (13344*I)*Pi*yp^14 + 7180*yp^15 - (1296*I)*Pi*yp^15 - 286*yp^16 - 
          (12*I)*Pi*yp^16 + 211*yp^17 - (57*I)*Pi*yp^17 + (36*I)*Pi*yp^18 + 
          12*yp*Log[2] - 192*yp^2*Log[2] + 4560*yp^3*Log[2] - 
          144768*yp^4*Log[2] + 2092464*yp^5*Log[2] - 11090688*yp^6*Log[2] + 
          29976624*yp^7*Log[2] - 57577152*yp^8*Log[2] + 
          67186824*yp^9*Log[2] - 57577152*yp^10*Log[2] + 
          29976624*yp^11*Log[2] - 11090688*yp^12*Log[2] + 
          2092464*yp^13*Log[2] - 144768*yp^14*Log[2] + 4560*yp^15*Log[2] - 
          192*yp^16*Log[2] + 12*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) - (512*H[1, -1, 0, yp]*((36*I)*Pi + 211*yp - 
          (21*I)*Pi*yp + 94*yp^2 - (252*I)*Pi*yp^2 + 3244*yp^3 - 
          (6024*I)*Pi*yp^3 - 123318*yp^4 + (11760*I)*Pi*yp^4 + 1149308*yp^5 - 
          (502380*I)*Pi*yp^5 - 5742866*yp^6 + (481968*I)*Pi*yp^6 + 
          14197460*yp^7 - (3158328*I)*Pi*yp^7 - 27360662*yp^8 + 
          (2259000*I)*Pi*yp^8 + 30248034*yp^9 - (5249406*I)*Pi*yp^9 - 
          27360662*yp^10 + (2259000*I)*Pi*yp^10 + 14197460*yp^11 - 
          (3158328*I)*Pi*yp^11 - 5742866*yp^12 + (481968*I)*Pi*yp^12 + 
          1149308*yp^13 - (502380*I)*Pi*yp^13 - 123318*yp^14 + 
          (11760*I)*Pi*yp^14 + 3244*yp^15 - (6024*I)*Pi*yp^15 + 94*yp^16 - 
          (252*I)*Pi*yp^16 + 211*yp^17 - (21*I)*Pi*yp^17 + (36*I)*Pi*yp^18 + 
          12*yp*Log[2] + 192*yp^2*Log[2] + 7632*yp^3*Log[2] - 
          94848*yp^4*Log[2] + 1619376*yp^5*Log[2] - 5885184*yp^6*Log[2] + 
          18471984*yp^7*Log[2] - 31375680*yp^8*Log[2] + 
          39231624*yp^9*Log[2] - 31375680*yp^10*Log[2] + 
          18471984*yp^11*Log[2] - 5885184*yp^12*Log[2] + 
          1619376*yp^13*Log[2] - 94848*yp^14*Log[2] + 7632*yp^15*Log[2] + 
          192*yp^16*Log[2] + 12*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) - (512*H[-1, 0, 1, yp]*((72*I)*Pi + 211*yp - 
          (96*I)*Pi*yp - 286*yp^2 - (192*I)*Pi*yp^2 + 7180*yp^3 - 
          (2928*I)*Pi*yp^3 - 103178*yp^4 + (17256*I)*Pi*yp^4 + 1521212*yp^5 - 
          (597024*I)*Pi*yp^5 - 5487662*yp^6 + (2722680*I)*Pi*yp^6 + 
          16803188*yp^7 - (8698512*I)*Pi*yp^7 - 26455978*yp^8 + 
          (15937944*I)*Pi*yp^8 + 35294946*yp^9 - (19544832*I)*Pi*yp^9 - 
          26455978*yp^10 + (15937944*I)*Pi*yp^10 + 16803188*yp^11 - 
          (8698512*I)*Pi*yp^11 - 5487662*yp^12 + (2722680*I)*Pi*yp^12 + 
          1521212*yp^13 - (597024*I)*Pi*yp^13 - 103178*yp^14 + 
          (17256*I)*Pi*yp^14 + 7180*yp^15 - (2928*I)*Pi*yp^15 - 286*yp^16 - 
          (192*I)*Pi*yp^16 + 211*yp^17 - (96*I)*Pi*yp^17 + (72*I)*Pi*yp^18 + 
          42*yp*Log[2] - 144*yp^2*Log[2] + 4560*yp^3*Log[2] - 
          130224*yp^4*Log[2] + 2272728*yp^5*Log[2] - 10421904*yp^6*Log[2] + 
          31245744*yp^7*Log[2] - 55901232*yp^8*Log[2] + 
          69006588*yp^9*Log[2] - 55901232*yp^10*Log[2] + 
          31245744*yp^11*Log[2] - 10421904*yp^12*Log[2] + 
          2272728*yp^13*Log[2] - 130224*yp^14*Log[2] + 4560*yp^15*Log[2] - 
          144*yp^16*Log[2] + 42*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) - (512*H[1, 0, -1, yp]*((72*I)*Pi + 211*yp - 
          (75*I)*Pi*yp + 94*yp^2 - (360*I)*Pi*yp^2 + 3244*yp^3 - 
          (360*I)*Pi*yp^3 - 123318*yp^4 - (20112*I)*Pi*yp^4 + 1149308*yp^5 - 
          (239220*I)*Pi*yp^5 - 5742866*yp^6 + (396624*I)*Pi*yp^6 + 
          14197460*yp^7 - (2473176*I)*Pi*yp^7 - 27360662*yp^8 + 
          (3555936*I)*Pi*yp^8 + 30248034*yp^9 - (4797954*I)*Pi*yp^9 - 
          27360662*yp^10 + (3555936*I)*Pi*yp^10 + 14197460*yp^11 - 
          (2473176*I)*Pi*yp^11 - 5742866*yp^12 + (396624*I)*Pi*yp^12 + 
          1149308*yp^13 - (239220*I)*Pi*yp^13 - 123318*yp^14 - 
          (20112*I)*Pi*yp^14 + 3244*yp^15 - (360*I)*Pi*yp^15 + 94*yp^16 - 
          (360*I)*Pi*yp^16 + 211*yp^17 - (75*I)*Pi*yp^17 + (72*I)*Pi*yp^18 + 
          42*yp*Log[2] + 144*yp^2*Log[2] + 3408*yp^3*Log[2] - 
          74064*yp^4*Log[2] + 1256664*yp^5*Log[2] - 6020976*yp^6*Log[2] + 
          17134128*yp^7*Log[2] - 33619920*yp^8*Log[2] + 
          37922556*yp^9*Log[2] - 33619920*yp^10*Log[2] + 
          17134128*yp^11*Log[2] - 6020976*yp^12*Log[2] + 
          1256664*yp^13*Log[2] - 74064*yp^14*Log[2] + 3408*yp^15*Log[2] + 
          144*yp^16*Log[2] + 42*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^8) - (512*H[1, 1, 1, yp]*(-156 + (144*I)*Pi + 953*yp + 
          (90*I)*Pi*yp - 248*yp^2 - (672*I)*Pi*yp^2 + 14760*yp^3 - 
          (19008*I)*Pi*yp^3 - 143492*yp^4 + (317232*I)*Pi*yp^4 + 
          369308*yp^5 - (675720*I)*Pi*yp^5 - 1643148*yp^6 + 
          (4027536*I)*Pi*yp^6 - 2612456*yp^7 - (1649472*I)*Pi*yp^7 - 
          8174428*yp^8 + (10991184*I)*Pi*yp^8 - 9176618*yp^9 - 
          (816804*I)*Pi*yp^9 - 8174428*yp^10 + (10991184*I)*Pi*yp^10 - 
          2612456*yp^11 - (1649472*I)*Pi*yp^11 - 1643148*yp^12 + 
          (4027536*I)*Pi*yp^12 + 369308*yp^13 - (675720*I)*Pi*yp^13 - 
          143492*yp^14 + (317232*I)*Pi*yp^14 + 14760*yp^15 - 
          (19008*I)*Pi*yp^15 - 248*yp^16 - (672*I)*Pi*yp^16 + 953*yp^17 + 
          (90*I)*Pi*yp^17 - 156*yp^18 + (144*I)*Pi*yp^18 - 144*Log[2] + 
          120*yp*Log[2] + 432*yp^2*Log[2] + 23616*yp^3*Log[2] - 
          476544*yp^4*Log[2] + 414240*yp^5*Log[2] - 5035008*yp^6*Log[2] - 
          5017152*yp^7*Log[2] - 7071648*yp^8*Log[2] - 16007472*yp^9*Log[2] - 
          7071648*yp^10*Log[2] - 5017152*yp^11*Log[2] - 
          5035008*yp^12*Log[2] + 414240*yp^13*Log[2] - 476544*yp^14*Log[2] + 
          23616*yp^15*Log[2] + 432*yp^16*Log[2] + 120*yp^17*Log[2] - 
          144*yp^18*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (1024*H[1, -1, -1, yp]*(-78 - (36*I)*Pi + 2*yp + (117*I)*Pi*yp + 
          116*yp^2 + (180*I)*Pi*yp^2 - 3492*yp^3 + (360*I)*Pi*yp^3 + 
          139358*yp^4 + (10104*I)*Pi*yp^4 - 730288*yp^5 + 
          (138924*I)*Pi*yp^5 + 4673338*yp^6 + (153288*I)*Pi*yp^6 - 
          9601692*yp^7 + (741720*I)*Pi*yp^7 + 20942914*yp^8 + 
          (1016112*I)*Pi*yp^8 - 20616740*yp^9 + (597054*I)*Pi*yp^9 + 
          20942914*yp^10 + (1016112*I)*Pi*yp^10 - 9601692*yp^11 + 
          (741720*I)*Pi*yp^11 + 4673338*yp^12 + (153288*I)*Pi*yp^12 - 
          730288*yp^13 + (138924*I)*Pi*yp^13 + 139358*yp^14 + 
          (10104*I)*Pi*yp^14 - 3492*yp^15 + (360*I)*Pi*yp^15 + 116*yp^16 + 
          (180*I)*Pi*yp^16 + 2*yp^17 + (117*I)*Pi*yp^17 - 78*yp^18 - 
          (36*I)*Pi*yp^18 - 72*Log[2] + 6*yp*Log[2] + 168*yp^2*Log[2] - 
          1200*yp^3*Log[2] + 43056*yp^4*Log[2] - 590808*yp^5*Log[2] + 
          3059280*yp^6*Log[2] - 8943312*yp^7*Log[2] + 16558368*yp^8*Log[2] - 
          20250972*yp^9*Log[2] + 16558368*yp^10*Log[2] - 
          8943312*yp^11*Log[2] + 3059280*yp^12*Log[2] - 590808*yp^13*Log[2] + 
          43056*yp^14*Log[2] - 1200*yp^15*Log[2] + 168*yp^16*Log[2] + 
          6*yp^17*Log[2] - 72*yp^18*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (1024*H[-1, 1, -1, yp]*(-78 + (36*I)*Pi - 69*yp + (27*I)*Pi*yp + 
          402*yp^2 - (204*I)*Pi*yp^2 + 1112*yp^3 + (2160*I)*Pi*yp^3 + 
          94056*yp^4 - (84384*I)*Pi*yp^4 - 790348*yp^5 + (580548*I)*Pi*yp^5 + 
          4257640*yp^6 - (3539904*I)*Pi*yp^6 - 11034008*yp^7 + 
          (8207184*I)*Pi*yp^7 + 21207020*yp^8 - (16232952*I)*Pi*yp^8 - 
          24325726*yp^9 + (18202818*I)*Pi*yp^9 + 21207020*yp^10 - 
          (16232952*I)*Pi*yp^10 - 11034008*yp^11 + (8207184*I)*Pi*yp^11 + 
          4257640*yp^12 - (3539904*I)*Pi*yp^12 - 790348*yp^13 + 
          (580548*I)*Pi*yp^13 + 94056*yp^14 - (84384*I)*Pi*yp^14 + 
          1112*yp^15 + (2160*I)*Pi*yp^15 + 402*yp^16 - (204*I)*Pi*yp^16 - 
          69*yp^17 + (27*I)*Pi*yp^17 - 78*yp^18 + (36*I)*Pi*yp^18 - 
          72*Log[2] + 78*yp*Log[2] + 360*yp^2*Log[2] - 4128*yp^3*Log[2] + 
          169392*yp^4*Log[2] - 1462104*yp^5*Log[2] + 8798544*yp^6*Log[2] - 
          20989536*yp^7*Log[2] + 41756640*yp^8*Log[2] - 
          47101164*yp^9*Log[2] + 41756640*yp^10*Log[2] - 
          20989536*yp^11*Log[2] + 8798544*yp^12*Log[2] - 
          1462104*yp^13*Log[2] + 169392*yp^14*Log[2] - 4128*yp^15*Log[2] + 
          360*yp^16*Log[2] + 78*yp^17*Log[2] - 72*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^8) + (2048*H[-1, 1, 1, yp]*
         (39 - (36*I)*Pi - 71*yp + (15*I)*Pi*yp - 58*yp^2 + (108*I)*Pi*yp^2 - 
          4146*yp^3 - (432*I)*Pi*yp^3 + 4561*yp^4 + (35520*I)*Pi*yp^4 - 
          365432*yp^5 - (57420*I)*Pi*yp^5 + 615011*yp^6 + 
          (257184*I)*Pi*yp^6 - 2884590*yp^7 - (76944*I)*Pi*yp^7 + 
          2624479*yp^8 - (292776*I)*Pi*yp^8 - 5484610*yp^9 + 
          (269562*I)*Pi*yp^9 + 2624479*yp^10 - (292776*I)*Pi*yp^10 - 
          2884590*yp^11 - (76944*I)*Pi*yp^11 + 615011*yp^12 + 
          (257184*I)*Pi*yp^12 - 365432*yp^13 - (57420*I)*Pi*yp^13 + 
          4561*yp^14 + (35520*I)*Pi*yp^14 - 4146*yp^15 - (432*I)*Pi*yp^15 - 
          58*yp^16 + (108*I)*Pi*yp^16 - 71*yp^17 + (15*I)*Pi*yp^17 + 
          39*yp^18 - (36*I)*Pi*yp^18 + 36*Log[2] - 45*yp*Log[2] - 
          84*yp^2*Log[2] - 216*yp^3*Log[2] - 12312*yp^4*Log[2] - 
          315180*yp^5*Log[2] + 1146072*yp^6*Log[2] - 4493544*yp^7*Log[2] + 
          7910256*yp^8*Log[2] - 10042830*yp^9*Log[2] + 7910256*yp^10*Log[2] - 
          4493544*yp^11*Log[2] + 1146072*yp^12*Log[2] - 315180*yp^13*Log[2] - 
          12312*yp^14*Log[2] - 216*yp^15*Log[2] - 84*yp^16*Log[2] - 
          45*yp^17*Log[2] + 36*yp^18*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) + 
       (1024*H[1, 1, -1, yp]*(78 - (36*I)*Pi - 213*yp - (42*I)*Pi*yp - 
          210*yp^2 + (180*I)*Pi*yp^2 + 248*yp^3 - 16040*yp^4 + 
          (10008*I)*Pi*yp^4 - 419020*yp^5 + (100296*I)*Pi*yp^5 + 
          1069528*yp^6 - (549912*I)*Pi*yp^6 - 4595768*yp^7 + 
          (1731456*I)*Pi*yp^7 + 6417748*yp^8 - (4572048*I)*Pi*yp^8 - 
          9631294*yp^9 + (4200900*I)*Pi*yp^9 + 6417748*yp^10 - 
          (4572048*I)*Pi*yp^10 - 4595768*yp^11 + (1731456*I)*Pi*yp^11 + 
          1069528*yp^12 - (549912*I)*Pi*yp^12 - 419020*yp^13 + 
          (100296*I)*Pi*yp^13 - 16040*yp^14 + (10008*I)*Pi*yp^14 + 
          248*yp^15 - 210*yp^16 + (180*I)*Pi*yp^16 - 213*yp^17 - 
          (42*I)*Pi*yp^17 + 78*yp^18 - (36*I)*Pi*yp^18 + 72*Log[2] - 
          48*yp*Log[2] - 312*yp^2*Log[2] - 2208*yp^3*Log[2] + 
          31008*yp^4*Log[2] - 665856*yp^5*Log[2] + 2961696*yp^6*Log[2] - 
          8190816*yp^7*Log[2] + 17061552*yp^8*Log[2] - 17671584*yp^9*Log[2] + 
          17061552*yp^10*Log[2] - 8190816*yp^11*Log[2] + 
          2961696*yp^12*Log[2] - 665856*yp^13*Log[2] + 31008*yp^14*Log[2] - 
          2208*yp^15*Log[2] - 312*yp^16*Log[2] - 48*yp^17*Log[2] + 
          72*yp^18*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) + 
       (1024*H[-1, -1, 1, yp]*(78 + 69*yp - (66*I)*Pi*yp - 402*yp^2 + 
          (24*I)*Pi*yp^2 - 1112*yp^3 - (3792*I)*Pi*yp^3 - 94056*yp^4 + 
          (88296*I)*Pi*yp^4 + 790348*yp^5 - (711864*I)*Pi*yp^5 - 
          4257640*yp^6 + (3237048*I)*Pi*yp^6 + 11034008*yp^7 - 
          (8852400*I)*Pi*yp^7 - 21207020*yp^8 + (15352392*I)*Pi*yp^8 + 
          24325726*yp^9 - (19005708*I)*Pi*yp^9 - 21207020*yp^10 + 
          (15352392*I)*Pi*yp^10 + 11034008*yp^11 - (8852400*I)*Pi*yp^11 - 
          4257640*yp^12 + (3237048*I)*Pi*yp^12 + 790348*yp^13 - 
          (711864*I)*Pi*yp^13 - 94056*yp^14 + (88296*I)*Pi*yp^14 - 
          1112*yp^15 - (3792*I)*Pi*yp^15 - 402*yp^16 + (24*I)*Pi*yp^16 + 
          69*yp^17 - (66*I)*Pi*yp^17 + 78*yp^18 + 72*Log[2] - 48*yp*Log[2] - 
          312*yp^2*Log[2] + 4128*yp^3*Log[2] - 154848*yp^4*Log[2] + 
          1642368*yp^5*Log[2] - 8129760*yp^6*Log[2] + 22258656*yp^7*Log[2] - 
          40080720*yp^8*Log[2] + 48920928*yp^9*Log[2] - 40080720*yp^10*
           Log[2] + 22258656*yp^11*Log[2] - 8129760*yp^12*Log[2] + 
          1642368*yp^13*Log[2] - 154848*yp^14*Log[2] + 4128*yp^15*Log[2] - 
          312*yp^16*Log[2] - 48*yp^17*Log[2] + 72*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^8) + (1024*H[1, -1, 1, yp]*
         (78 - 213*yp - (96*I)*Pi*yp - 210*yp^2 + (72*I)*Pi*yp^2 + 248*yp^3 + 
          (5664*I)*Pi*yp^3 - 16040*yp^4 - (21864*I)*Pi*yp^4 - 419020*yp^5 + 
          (363456*I)*Pi*yp^5 + 1069528*yp^6 - (635256*I)*Pi*yp^6 - 
          4595768*yp^7 + (2416608*I)*Pi*yp^7 + 6417748*yp^8 - 
          (3275112*I)*Pi*yp^8 - 9631294*yp^9 + (4652352*I)*Pi*yp^9 + 
          6417748*yp^10 - (3275112*I)*Pi*yp^10 - 4595768*yp^11 + 
          (2416608*I)*Pi*yp^11 + 1069528*yp^12 - (635256*I)*Pi*yp^12 - 
          419020*yp^13 + (363456*I)*Pi*yp^13 - 16040*yp^14 - 
          (21864*I)*Pi*yp^14 + 248*yp^15 + (5664*I)*Pi*yp^15 - 210*yp^16 + 
          (72*I)*Pi*yp^16 - 213*yp^17 - (96*I)*Pi*yp^17 + 78*yp^18 + 
          72*Log[2] - 18*yp*Log[2] - 360*yp^2*Log[2] - 6432*yp^3*Log[2] + 
          51792*yp^4*Log[2] - 1028568*yp^5*Log[2] + 2825904*yp^6*Log[2] - 
          9528672*yp^7*Log[2] + 14817312*yp^8*Log[2] - 18980652*yp^9*Log[2] + 
          14817312*yp^10*Log[2] - 9528672*yp^11*Log[2] + 
          2825904*yp^12*Log[2] - 1028568*yp^13*Log[2] + 51792*yp^14*Log[2] - 
          6432*yp^15*Log[2] - 360*yp^16*Log[2] - 18*yp^17*Log[2] + 
          72*yp^18*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) + 
       (512*H[-1, -1, -1, yp]*(156 + (72*I)*Pi + 665*yp - (114*I)*Pi*yp - 
          520*yp^2 - (168*I)*Pi*yp^2 + 15784*yp^3 - (5664*I)*Pi*yp^3 - 
          71804*yp^4 - (60336*I)*Pi*yp^4 - 1530596*yp^5 + 
          (1803816*I)*Pi*yp^5 + 8404876*yp^6 - (8604624*I)*Pi*yp^6 - 
          25950440*yp^7 + (27858336*I)*Pi*yp^7 + 45668956*yp^8 - 
          (48351264*I)*Pi*yp^8 - 59365610*yp^9 + (62584212*I)*Pi*yp^9 + 
          45668956*yp^10 - (48351264*I)*Pi*yp^10 - 25950440*yp^11 + 
          (27858336*I)*Pi*yp^11 + 8404876*yp^12 - (8604624*I)*Pi*yp^12 - 
          1530596*yp^13 + (1803816*I)*Pi*yp^13 - 71804*yp^14 - 
          (60336*I)*Pi*yp^14 + 15784*yp^15 - (5664*I)*Pi*yp^15 - 520*yp^16 - 
          (168*I)*Pi*yp^16 + 665*yp^17 - (114*I)*Pi*yp^17 + 156*yp^18 + 
          (72*I)*Pi*yp^18 + 144*Log[2] - 72*yp*Log[2] - 432*yp^2*Log[2] + 
          35136*yp^3*Log[2] - 79488*yp^4*Log[2] - 2630880*yp^5*Log[2] + 
          15058944*yp^6*Log[2] - 56441664*yp^7*Log[2] + 101412768*yp^8*
           Log[2] - 133583280*yp^9*Log[2] + 101412768*yp^10*Log[2] - 
          56441664*yp^11*Log[2] + 15058944*yp^12*Log[2] - 
          2630880*yp^13*Log[2] - 79488*yp^14*Log[2] + 35136*yp^15*Log[2] - 
          432*yp^16*Log[2] - 72*yp^17*Log[2] + 144*yp^18*Log[2]))/
        (3*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (64*H[0, 0, yp]*(1317 + (1251*I)*Pi + 294*Pi^2 + 1440*yp + 
          (1728*I)*Pi*yp - 432*Pi^2*yp + 22216*yp^2 - (10032*I)*Pi*yp^2 + 
          3912*Pi^2*yp^2 + 694624*yp^3 - (179424*I)*Pi*yp^3 + 
          250896*Pi^2*yp^3 - 17489044*yp^4 + (17230884*I)*Pi*yp^4 + 
          4421016*Pi^2*yp^4 + 75895328*yp^5 - (68444640*I)*Pi*yp^5 - 
          15523344*Pi^2*yp^5 - 281923848*yp^6 + (249639408*I)*Pi*yp^6 + 
          62141880*Pi^2*yp^6 + 384061152*yp^7 - (365094912*I)*Pi*yp^7 - 
          84997200*Pi^2*yp^7 - 605183138*yp^8 + (557058162*I)*Pi*yp^8 + 
          138578052*Pi^2*yp^8 + 384061152*yp^9 - (365094912*I)*Pi*yp^9 - 
          84997200*Pi^2*yp^9 - 281923848*yp^10 + (249639408*I)*Pi*yp^10 + 
          62141880*Pi^2*yp^10 + 75895328*yp^11 - (68444640*I)*Pi*yp^11 - 
          15523344*Pi^2*yp^11 - 17489044*yp^12 + (17230884*I)*Pi*yp^12 + 
          4421016*Pi^2*yp^12 + 694624*yp^13 - (179424*I)*Pi*yp^13 + 
          250896*Pi^2*yp^13 + 22216*yp^14 - (10032*I)*Pi*yp^14 + 
          3912*Pi^2*yp^14 + 1440*yp^15 + (1728*I)*Pi*yp^15 - 432*Pi^2*yp^15 + 
          1317*yp^16 + (1251*I)*Pi*yp^16 + 294*Pi^2*yp^16 + 1260*Log[2] + 
          (1080*I)*Pi*Log[2] + 74496*yp^2*Log[2] - (14688*I)*Pi*yp^2*Log[2] + 
          2362368*yp^3*Log[2] + (300672*I)*Pi*yp^3*Log[2] - 
          53526384*yp^4*Log[2] + (28131552*I)*Pi*yp^4*Log[2] + 
          239262720*yp^5*Log[2] - (114996096*I)*Pi*yp^5*Log[2] - 
          730942464*yp^6*Log[2] + (418798944*I)*Pi*yp^6*Log[2] + 
          1202264064*yp^7*Log[2] - (692183808*I)*Pi*yp^7*Log[2] - 
          1605253368*yp^8*Log[2] + (936979920*I)*Pi*yp^8*Log[2] + 
          1202264064*yp^9*Log[2] - (692183808*I)*Pi*yp^9*Log[2] - 
          730942464*yp^10*Log[2] + (418798944*I)*Pi*yp^10*Log[2] + 
          239262720*yp^11*Log[2] - (114996096*I)*Pi*yp^11*Log[2] - 
          53526384*yp^12*Log[2] + (28131552*I)*Pi*yp^12*Log[2] + 
          2362368*yp^13*Log[2] + (300672*I)*Pi*yp^13*Log[2] + 
          74496*yp^14*Log[2] - (14688*I)*Pi*yp^14*Log[2] + 
          1260*yp^16*Log[2] + (1080*I)*Pi*yp^16*Log[2] + 
          65088*yp^2*Log[2]^2 + 884736*yp^3*Log[2]^2 - 42770304*yp^4*
           Log[2]^2 + 198475776*yp^5*Log[2]^2 - 657764928*yp^6*Log[2]^2 + 
          1159593984*yp^7*Log[2]^2 - 1486838016*yp^8*Log[2]^2 + 
          1159593984*yp^9*Log[2]^2 - 657764928*yp^10*Log[2]^2 + 
          198475776*yp^11*Log[2]^2 - 42770304*yp^12*Log[2]^2 + 
          884736*yp^13*Log[2]^2 + 65088*yp^14*Log[2]^2))/
        (9*(-1 + yp)^8*(1 + yp)^8) - (64*H[0, -1, yp]*(-1317 - (4950*I)*Pi + 
          246*Pi^2 - 8856*yp + (2112*I)*Pi*yp + 240*Pi^2*yp - 4712*yp^2 + 
          (19248*I)*Pi*yp^2 - 95520*Pi^2*yp^2 - 1527432*yp^3 + 
          (1508544*I)*Pi*yp^3 + 1003920*Pi^2*yp^3 + 22247252*yp^4 - 
          (24531816*I)*Pi*yp^4 - 10274808*Pi^2*yp^4 - 121510616*yp^5 + 
          (121696320*I)*Pi*yp^5 + 38028720*Pi^2*yp^5 + 345030312*yp^6 - 
          (360825264*I)*Pi*yp^6 - 101224800*Pi^2*yp^6 - 626586632*yp^7 + 
          (655360704*I)*Pi*yp^7 + 158164944*Pi^2*yp^7 + 736412450*yp^8 - 
          (805324164*I)*Pi*yp^8 - 208954620*Pi^2*yp^8 - 626586632*yp^9 + 
          (655360704*I)*Pi*yp^9 + 158164944*Pi^2*yp^9 + 345030312*yp^10 - 
          (360825264*I)*Pi*yp^10 - 101224800*Pi^2*yp^10 - 121510616*yp^11 + 
          (121696320*I)*Pi*yp^11 + 38028720*Pi^2*yp^11 + 22247252*yp^12 - 
          (24531816*I)*Pi*yp^12 - 10274808*Pi^2*yp^12 - 1527432*yp^13 + 
          (1508544*I)*Pi*yp^13 + 1003920*Pi^2*yp^13 - 4712*yp^14 + 
          (19248*I)*Pi*yp^14 - 95520*Pi^2*yp^14 - 8856*yp^15 + 
          (2112*I)*Pi*yp^15 + 240*Pi^2*yp^15 - 1317*yp^16 - 
          (4950*I)*Pi*yp^16 + 246*Pi^2*yp^16 - 1260*Log[2] - 
          (720*I)*Pi*Log[2] - 1152*yp*Log[2] - (3456*I)*Pi*yp*Log[2] - 
          138240*yp^2*Log[2] - (167616*I)*Pi*yp^2*Log[2] - 
          4355328*yp^3*Log[2] + (3125376*I)*Pi*yp^3*Log[2] + 
          64918896*yp^4*Log[2] - (50787648*I)*Pi*yp^4*Log[2] - 
          340870656*yp^5*Log[2] + (192511872*I)*Pi*yp^5*Log[2] + 
          916960512*yp^6*Log[2] - (622557504*I)*Pi*yp^6*Log[2] - 
          1713651840*yp^7*Log[2] + (1002888576*I)*Pi*yp^7*Log[2] + 
          2022157560*yp^8*Log[2] - (1333133280*I)*Pi*yp^8*Log[2] - 
          1713651840*yp^9*Log[2] + (1002888576*I)*Pi*yp^9*Log[2] + 
          916960512*yp^10*Log[2] - (622557504*I)*Pi*yp^10*Log[2] - 
          340870656*yp^11*Log[2] + (192511872*I)*Pi*yp^11*Log[2] + 
          64918896*yp^12*Log[2] - (50787648*I)*Pi*yp^12*Log[2] - 
          4355328*yp^13*Log[2] + (3125376*I)*Pi*yp^13*Log[2] - 
          138240*yp^14*Log[2] - (167616*I)*Pi*yp^14*Log[2] - 
          1152*yp^15*Log[2] - (3456*I)*Pi*yp^15*Log[2] - 1260*yp^16*Log[2] - 
          (720*I)*Pi*yp^16*Log[2] + 1152*yp*Log[2]^2 - 69696*yp^2*Log[2]^2 - 
          2519424*yp^3*Log[2]^2 + 54926208*yp^4*Log[2]^2 - 
          258532992*yp^5*Log[2]^2 + 827417664*yp^6*Log[2]^2 - 
          1465953408*yp^7*Log[2]^2 + 1859330304*yp^8*Log[2]^2 - 
          1465953408*yp^9*Log[2]^2 + 827417664*yp^10*Log[2]^2 - 
          258532992*yp^11*Log[2]^2 + 54926208*yp^12*Log[2]^2 - 
          2519424*yp^13*Log[2]^2 - 69696*yp^14*Log[2]^2 + 
          1152*yp^15*Log[2]^2))/(9*(-1 + yp)^8*(1 + yp)^8) - 
       (64*H[0, 1, yp]*(1317 - (2448*I)*Pi + 834*Pi^2 - 5976*yp + 
          (5568*I)*Pi*yp - 624*Pi^2*yp + 39720*yp^2 - (816*I)*Pi*yp^2 - 
          87696*Pi^2*yp^2 - 138184*yp^3 + (1149696*I)*Pi*yp^3 + 
          1505712*Pi^2*yp^3 - 12730836*yp^4 + (9929952*I)*Pi*yp^4 - 
          1432776*Pi^2*yp^4 + 30280040*yp^5 - (15192960*I)*Pi*yp^5 + 
          6982032*Pi^2*yp^5 - 218817384*yp^6 + (138453552*I)*Pi*yp^6 + 
          23058960*Pi^2*yp^6 + 141535672*yp^7 - (74829120*I)*Pi*yp^7 - 
          11829456*Pi^2*yp^7 - 473953826*yp^8 + (308792160*I)*Pi*yp^8 + 
          68201484*Pi^2*yp^8 + 141535672*yp^9 - (74829120*I)*Pi*yp^9 - 
          11829456*Pi^2*yp^9 - 218817384*yp^10 + (138453552*I)*Pi*yp^10 + 
          23058960*Pi^2*yp^10 + 30280040*yp^11 - (15192960*I)*Pi*yp^11 + 
          6982032*Pi^2*yp^11 - 12730836*yp^12 + (9929952*I)*Pi*yp^12 - 
          1432776*Pi^2*yp^12 - 138184*yp^13 + (1149696*I)*Pi*yp^13 + 
          1505712*Pi^2*yp^13 + 39720*yp^14 - (816*I)*Pi*yp^14 - 
          87696*Pi^2*yp^14 - 5976*yp^15 + (5568*I)*Pi*yp^15 - 
          624*Pi^2*yp^15 + 1317*yp^16 - (2448*I)*Pi*yp^16 + 834*Pi^2*yp^16 + 
          1260*Log[2] + (1440*I)*Pi*Log[2] - 1152*yp*Log[2] - 
          (3456*I)*Pi*yp*Log[2] + 10752*yp^2*Log[2] - (196992*I)*Pi*yp^2*
           Log[2] + 369408*yp^3*Log[2] + (3726720*I)*Pi*yp^3*Log[2] - 
          42133872*yp^4*Log[2] + (5475456*I)*Pi*yp^4*Log[2] + 
          137654784*yp^5*Log[2] - (37480320*I)*Pi*yp^5*Log[2] - 
          544924416*yp^6*Log[2] + (215040384*I)*Pi*yp^6*Log[2] + 
          690876288*yp^7*Log[2] - (381479040*I)*Pi*yp^7*Log[2] - 
          1188349176*yp^8*Log[2] + (540826560*I)*Pi*yp^8*Log[2] + 
          690876288*yp^9*Log[2] - (381479040*I)*Pi*yp^9*Log[2] - 
          544924416*yp^10*Log[2] + (215040384*I)*Pi*yp^10*Log[2] + 
          137654784*yp^11*Log[2] - (37480320*I)*Pi*yp^11*Log[2] - 
          42133872*yp^12*Log[2] + (5475456*I)*Pi*yp^12*Log[2] + 
          369408*yp^13*Log[2] + (3726720*I)*Pi*yp^13*Log[2] + 
          10752*yp^14*Log[2] - (196992*I)*Pi*yp^14*Log[2] - 
          1152*yp^15*Log[2] - (3456*I)*Pi*yp^15*Log[2] + 1260*yp^16*Log[2] + 
          (1440*I)*Pi*yp^16*Log[2] + 1152*yp*Log[2]^2 + 60480*yp^2*Log[2]^2 - 
          749952*yp^3*Log[2]^2 - 30614400*yp^4*Log[2]^2 + 
          138418560*yp^5*Log[2]^2 - 488112192*yp^6*Log[2]^2 + 
          853234560*yp^7*Log[2]^2 - 1114345728*yp^8*Log[2]^2 + 
          853234560*yp^9*Log[2]^2 - 488112192*yp^10*Log[2]^2 + 
          138418560*yp^11*Log[2]^2 - 30614400*yp^12*Log[2]^2 - 
          749952*yp^13*Log[2]^2 + 60480*yp^14*Log[2]^2 + 
          1152*yp^15*Log[2]^2))/(9*(-1 + yp)^8*(1 + yp)^8) - 
       (64*H[-1, 0, yp]*(144*Pi^2 - 1317*yp - (4098*I)*Pi*yp - 570*Pi^2*yp - 
          8856*yp^2 + (7800*I)*Pi*yp^2 + 1056*Pi^2*yp^2 - 4712*yp^3 - 
          (130464*I)*Pi*yp^3 - 34800*Pi^2*yp^3 - 1527432*yp^4 + 
          (1568808*I)*Pi*yp^4 + 578160*Pi^2*yp^4 + 22247252*yp^5 - 
          (32736792*I)*Pi*yp^5 - 7311576*Pi^2*yp^5 - 121510616*yp^6 + 
          (120559800*I)*Pi*yp^6 + 42347088*Pi^2*yp^6 + 345030312*yp^7 - 
          (406174944*I)*Pi*yp^7 - 108646800*Pi^2*yp^7 - 626586632*yp^8 + 
          (630479016*I)*Pi*yp^8 + 210501264*Pi^2*yp^8 + 736412450*yp^9 - 
          (881942220*I)*Pi*yp^9 - 244983516*Pi^2*yp^9 - 626586632*yp^10 + 
          (630479016*I)*Pi*yp^10 + 210501264*Pi^2*yp^10 + 345030312*yp^11 - 
          (406174944*I)*Pi*yp^11 - 108646800*Pi^2*yp^11 - 121510616*yp^12 + 
          (120559800*I)*Pi*yp^12 + 42347088*Pi^2*yp^12 + 22247252*yp^13 - 
          (32736792*I)*Pi*yp^13 - 7311576*Pi^2*yp^13 - 1527432*yp^14 + 
          (1568808*I)*Pi*yp^14 + 578160*Pi^2*yp^14 - 4712*yp^15 - 
          (130464*I)*Pi*yp^15 - 34800*Pi^2*yp^15 - 8856*yp^16 + 
          (7800*I)*Pi*yp^16 + 1056*Pi^2*yp^16 - 1317*yp^17 - 
          (4098*I)*Pi*yp^17 - 570*Pi^2*yp^17 + 144*Pi^2*yp^18 - 
          1260*yp*Log[2] - (1584*I)*Pi*yp*Log[2] - 10272*yp^2*Log[2] + 
          (2304*I)*Pi*yp^2*Log[2] - 43776*yp^3*Log[2] - (54144*I)*Pi*yp^3*
           Log[2] - 3871968*yp^4*Log[2] + (3163392*I)*Pi*yp^4*Log[2] + 
          73844592*yp^5*Log[2] - (49907520*I)*Pi*yp^5*Log[2] - 
          334745760*yp^6*Log[2] + (253557504*I)*Pi*yp^6*Log[2] + 
          979497984*yp^7*Log[2] - (740036736*I)*Pi*yp^7*Log[2] - 
          1691939424*yp^8*Log[2] + (1352316672*I)*Pi*yp^8*Log[2] + 
          2143283448*yp^9*Log[2] - (1656954144*I)*Pi*yp^9*Log[2] - 
          1691939424*yp^10*Log[2] + (1352316672*I)*Pi*yp^10*Log[2] + 
          979497984*yp^11*Log[2] - (740036736*I)*Pi*yp^11*Log[2] - 
          334745760*yp^12*Log[2] + (253557504*I)*Pi*yp^12*Log[2] + 
          73844592*yp^13*Log[2] - (49907520*I)*Pi*yp^13*Log[2] - 
          3871968*yp^14*Log[2] + (3163392*I)*Pi*yp^14*Log[2] - 
          43776*yp^15*Log[2] - (54144*I)*Pi*yp^15*Log[2] - 
          10272*yp^16*Log[2] + (2304*I)*Pi*yp^16*Log[2] - 1260*yp^17*Log[2] - 
          (1584*I)*Pi*yp^17*Log[2] - 3456*yp^2*Log[2]^2 - 
          106560*yp^3*Log[2]^2 - 3118464*yp^4*Log[2]^2 + 
          60603264*yp^5*Log[2]^2 - 320999040*yp^6*Log[2]^2 + 
          965473344*yp^7*Log[2]^2 - 1780371072*yp^8*Log[2]^2 + 
          2194792704*yp^9*Log[2]^2 - 1780371072*yp^10*Log[2]^2 + 
          965473344*yp^11*Log[2]^2 - 320999040*yp^12*Log[2]^2 + 
          60603264*yp^13*Log[2]^2 - 3118464*yp^14*Log[2]^2 - 
          106560*yp^15*Log[2]^2 - 3456*yp^16*Log[2]^2))/
        (9*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (64*H[1, 0, yp]*(144*Pi^2 + 1317*yp - (1596*I)*Pi*yp + 18*Pi^2*yp - 
          5976*yp^2 + (11256*I)*Pi*yp^2 + 192*Pi^2*yp^2 + 39720*yp^3 - 
          (150528*I)*Pi*yp^3 - 26976*Pi^2*yp^3 - 138184*yp^4 + 
          (1209960*I)*Pi*yp^4 + 1079952*Pi^2*yp^4 - 12730836*yp^5 + 
          (1724976*I)*Pi*yp^5 + 1530456*Pi^2*yp^5 + 30280040*yp^6 - 
          (16329480*I)*Pi*yp^6 + 11300400*Pi^2*yp^6 - 218817384*yp^7 + 
          (93103872*I)*Pi*yp^7 + 15636960*Pi^2*yp^7 + 141535672*yp^8 - 
          (99710808*I)*Pi*yp^8 + 40506864*Pi^2*yp^8 - 473953826*yp^9 + 
          (232174104*I)*Pi*yp^9 + 32172588*Pi^2*yp^9 + 141535672*yp^10 - 
          (99710808*I)*Pi*yp^10 + 40506864*Pi^2*yp^10 - 218817384*yp^11 + 
          (93103872*I)*Pi*yp^11 + 15636960*Pi^2*yp^11 + 30280040*yp^12 - 
          (16329480*I)*Pi*yp^12 + 11300400*Pi^2*yp^12 - 12730836*yp^13 + 
          (1724976*I)*Pi*yp^13 + 1530456*Pi^2*yp^13 - 138184*yp^14 + 
          (1209960*I)*Pi*yp^14 + 1079952*Pi^2*yp^14 + 39720*yp^15 - 
          (150528*I)*Pi*yp^15 - 26976*Pi^2*yp^15 - 5976*yp^16 + 
          (11256*I)*Pi*yp^16 + 192*Pi^2*yp^16 + 1317*yp^17 - 
          (1596*I)*Pi*yp^17 + 18*Pi^2*yp^17 + 144*Pi^2*yp^18 + 
          1260*yp*Log[2] + (576*I)*Pi*yp*Log[2] - 10272*yp^2*Log[2] + 
          (2304*I)*Pi*yp^2*Log[2] + 105216*yp^3*Log[2] - (83520*I)*Pi*yp^3*
           Log[2] + 852768*yp^4*Log[2] + (3764736*I)*Pi*yp^4*Log[2] - 
          33208176*yp^5*Log[2] + (6355584*I)*Pi*yp^5*Log[2] + 
          143779680*yp^6*Log[2] + (23565312*I)*Pi*yp^6*Log[2] - 
          482386944*yp^7*Log[2] + (97561152*I)*Pi*yp^7*Log[2] + 
          712588704*yp^8*Log[2] - (32050944*I)*Pi*yp^8*Log[2] - 
          1067223288*yp^9*Log[2] + (217005696*I)*Pi*yp^9*Log[2] + 
          712588704*yp^10*Log[2] - (32050944*I)*Pi*yp^10*Log[2] - 
          482386944*yp^11*Log[2] + (97561152*I)*Pi*yp^11*Log[2] + 
          143779680*yp^12*Log[2] + (23565312*I)*Pi*yp^12*Log[2] - 
          33208176*yp^13*Log[2] + (6355584*I)*Pi*yp^13*Log[2] + 
          852768*yp^14*Log[2] + (3764736*I)*Pi*yp^14*Log[2] + 
          105216*yp^15*Log[2] - (83520*I)*Pi*yp^15*Log[2] - 
          10272*yp^16*Log[2] + (2304*I)*Pi*yp^16*Log[2] + 1260*yp^17*Log[2] + 
          (576*I)*Pi*yp^17*Log[2] - 3456*yp^2*Log[2]^2 + 
          23616*yp^3*Log[2]^2 - 1348992*yp^4*Log[2]^2 - 
          24937344*yp^5*Log[2]^2 + 75952512*yp^6*Log[2]^2 - 
          350056512*yp^7*Log[2]^2 + 538816896*yp^8*Log[2]^2 - 
          778883328*yp^9*Log[2]^2 + 538816896*yp^10*Log[2]^2 - 
          350056512*yp^11*Log[2]^2 + 75952512*yp^12*Log[2]^2 - 
          24937344*yp^13*Log[2]^2 - 1348992*yp^14*Log[2]^2 + 
          23616*yp^15*Log[2]^2 - 3456*yp^16*Log[2]^2))/
        (9*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (256*H[-1, 1, yp]*((468*I)*Pi + 144*Pi^2 + 129*yp - (1830*I)*Pi*yp + 
          105*Pi^2*yp - 1152*yp^2 + (732*I)*Pi*yp^2 - 264*Pi^2*yp^2 + 
          12400*yp^3 - (82464*I)*Pi*yp^3 - 72*Pi^2*yp^3 - 432000*yp^4 + 
          (255144*I)*Pi*yp^4 - 187944*Pi^2*yp^4 + 5241932*yp^5 - 
          (7113480*I)*Pi*yp^5 + 549564*Pi^2*yp^5 - 24280704*yp^6 + 
          (16029336*I)*Pi*yp^6 - 161016*Pi^2*yp^6 + 69693136*yp^7 - 
          (62701152*I)*Pi*yp^7 - 1240824*Pi^2*yp^7 - 122348928*yp^8 + 
          (73367568*I)*Pi*yp^8 + 5854104*Pi^2*yp^8 + 144230374*yp^9 - 
          (124443300*I)*Pi*yp^9 - 7268298*Pi^2*yp^9 - 122348928*yp^10 + 
          (73367568*I)*Pi*yp^10 + 5854104*Pi^2*yp^10 + 69693136*yp^11 - 
          (62701152*I)*Pi*yp^11 - 1240824*Pi^2*yp^11 - 24280704*yp^12 + 
          (16029336*I)*Pi*yp^12 - 161016*Pi^2*yp^12 + 5241932*yp^13 - 
          (7113480*I)*Pi*yp^13 + 549564*Pi^2*yp^13 - 432000*yp^14 + 
          (255144*I)*Pi*yp^14 - 187944*Pi^2*yp^14 + 12400*yp^15 - 
          (82464*I)*Pi*yp^15 - 72*Pi^2*yp^15 - 1152*yp^16 + 
          (732*I)*Pi*yp^16 - 264*Pi^2*yp^16 + 129*yp^17 - (1830*I)*Pi*yp^17 + 
          105*Pi^2*yp^17 + (468*I)*Pi*yp^18 + 144*Pi^2*yp^18 + 
          (432*I)*Pi*Log[2] + 2532*yp*Log[2] - (684*I)*Pi*yp*Log[2] - 
          3432*yp^2*Log[2] - (144*I)*Pi*yp^2*Log[2] + 86160*yp^3*Log[2] - 
          (15552*I)*Pi*yp^3*Log[2] - 1238136*yp^4*Log[2] + 
          (160128*I)*Pi*yp^4*Log[2] + 18254544*yp^5*Log[2] - 
          (5588496*I)*Pi*yp^5*Log[2] - 65851944*yp^6*Log[2] + 
          (36306432*I)*Pi*yp^6*Log[2] + 201638256*yp^7*Log[2] - 
          (96639552*I)*Pi*yp^7*Log[2] - 317471736*yp^8*Log[2] + 
          (201822048*I)*Pi*yp^8*Log[2] + 423539352*yp^9*Log[2] - 
          (224903304*I)*Pi*yp^9*Log[2] - 317471736*yp^10*Log[2] + 
          (201822048*I)*Pi*yp^10*Log[2] + 201638256*yp^11*Log[2] - 
          (96639552*I)*Pi*yp^11*Log[2] - 65851944*yp^12*Log[2] + 
          (36306432*I)*Pi*yp^12*Log[2] + 18254544*yp^13*Log[2] - 
          (5588496*I)*Pi*yp^13*Log[2] - 1238136*yp^14*Log[2] + 
          (160128*I)*Pi*yp^14*Log[2] + 86160*yp^15*Log[2] - 
          (15552*I)*Pi*yp^15*Log[2] - 3432*yp^16*Log[2] - 
          (144*I)*Pi*yp^16*Log[2] + 2532*yp^17*Log[2] - (684*I)*Pi*yp^17*
           Log[2] + (432*I)*Pi*yp^18*Log[2] + 72*yp*Log[2]^2 - 
          1152*yp^2*Log[2]^2 + 27360*yp^3*Log[2]^2 - 868608*yp^4*Log[2]^2 + 
          12554784*yp^5*Log[2]^2 - 66544128*yp^6*Log[2]^2 + 
          179859744*yp^7*Log[2]^2 - 345462912*yp^8*Log[2]^2 + 
          403120944*yp^9*Log[2]^2 - 345462912*yp^10*Log[2]^2 + 
          179859744*yp^11*Log[2]^2 - 66544128*yp^12*Log[2]^2 + 
          12554784*yp^13*Log[2]^2 - 868608*yp^14*Log[2]^2 + 
          27360*yp^15*Log[2]^2 - 1152*yp^16*Log[2]^2 + 72*yp^17*Log[2]^2))/
        (9*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (256*H[1, -1, yp]*((468*I)*Pi + 72*Pi^2 + 129*yp - (2256*I)*Pi*yp + 
          513*Pi^2*yp - 1152*yp^2 - (2112*I)*Pi*yp^2 - 672*Pi^2*yp^2 + 
          12400*yp^3 - (7608*I)*Pi*yp^3 - 30432*Pi^2*yp^3 - 432000*yp^4 + 
          (225012*I)*Pi*yp^4 + 24936*Pi^2*yp^4 + 5241932*yp^5 - 
          (3010992*I)*Pi*yp^5 - 932052*Pi^2*yp^5 - 24280704*yp^6 + 
          (16597596*I)*Pi*yp^6 - 2320200*Pi^2*yp^6 + 69693136*yp^7 - 
          (40026312*I)*Pi*yp^7 + 2470176*Pi^2*yp^7 - 122348928*yp^8 + 
          (85808412*I)*Pi*yp^8 - 20314056*Pi^2*yp^8 + 144230374*yp^9 - 
          (86134272*I)*Pi*yp^9 + 10746150*Pi^2*yp^9 - 122348928*yp^10 + 
          (85808412*I)*Pi*yp^10 - 20314056*Pi^2*yp^10 + 69693136*yp^11 - 
          (40026312*I)*Pi*yp^11 + 2470176*Pi^2*yp^11 - 24280704*yp^12 + 
          (16597596*I)*Pi*yp^12 - 2320200*Pi^2*yp^12 + 5241932*yp^13 - 
          (3010992*I)*Pi*yp^13 - 932052*Pi^2*yp^13 - 432000*yp^14 + 
          (225012*I)*Pi*yp^14 + 24936*Pi^2*yp^14 + 12400*yp^15 - 
          (7608*I)*Pi*yp^15 - 30432*Pi^2*yp^15 - 1152*yp^16 - 
          (2112*I)*Pi*yp^16 - 672*Pi^2*yp^16 + 129*yp^17 - 
          (2256*I)*Pi*yp^17 + 513*Pi^2*yp^17 + (468*I)*Pi*yp^18 + 
          72*Pi^2*yp^18 + (432*I)*Pi*Log[2] + 2532*yp*Log[2] - 
          (252*I)*Pi*yp*Log[2] + 1128*yp^2*Log[2] - (3024*I)*Pi*yp^2*Log[2] + 
          38928*yp^3*Log[2] - (72288*I)*Pi*yp^3*Log[2] - 
          1479816*yp^4*Log[2] + (141120*I)*Pi*yp^4*Log[2] + 
          13791696*yp^5*Log[2] - (6028560*I)*Pi*yp^5*Log[2] - 
          68914392*yp^6*Log[2] + (5783616*I)*Pi*yp^6*Log[2] + 
          170369520*yp^7*Log[2] - (37899936*I)*Pi*yp^7*Log[2] - 
          328327944*yp^8*Log[2] + (27108000*I)*Pi*yp^8*Log[2] + 
          362976408*yp^9*Log[2] - (62992872*I)*Pi*yp^9*Log[2] - 
          328327944*yp^10*Log[2] + (27108000*I)*Pi*yp^10*Log[2] + 
          170369520*yp^11*Log[2] - (37899936*I)*Pi*yp^11*Log[2] - 
          68914392*yp^12*Log[2] + (5783616*I)*Pi*yp^12*Log[2] + 
          13791696*yp^13*Log[2] - (6028560*I)*Pi*yp^13*Log[2] - 
          1479816*yp^14*Log[2] + (141120*I)*Pi*yp^14*Log[2] + 
          38928*yp^15*Log[2] - (72288*I)*Pi*yp^15*Log[2] + 
          1128*yp^16*Log[2] - (3024*I)*Pi*yp^16*Log[2] + 2532*yp^17*Log[2] - 
          (252*I)*Pi*yp^17*Log[2] + (432*I)*Pi*yp^18*Log[2] + 
          72*yp*Log[2]^2 + 1152*yp^2*Log[2]^2 + 45792*yp^3*Log[2]^2 - 
          569088*yp^4*Log[2]^2 + 9716256*yp^5*Log[2]^2 - 
          35311104*yp^6*Log[2]^2 + 110831904*yp^7*Log[2]^2 - 
          188254080*yp^8*Log[2]^2 + 235389744*yp^9*Log[2]^2 - 
          188254080*yp^10*Log[2]^2 + 110831904*yp^11*Log[2]^2 - 
          35311104*yp^12*Log[2]^2 + 9716256*yp^13*Log[2]^2 - 
          569088*yp^14*Log[2]^2 + 45792*yp^15*Log[2]^2 + 
          1152*yp^16*Log[2]^2 + 72*yp^17*Log[2]^2))/(9*(-1 + yp)^8*yp*
         (1 + yp)^8) - (128*H[1, 1, yp]*((936*I)*Pi + 288*Pi^2 + 1575*yp - 
          (6108*I)*Pi*yp + 1044*Pi^2*yp - 8280*yp^2 + (7032*I)*Pi*yp^2 - 
          1152*Pi^2*yp^2 + 64520*yp^3 - (165744*I)*Pi*yp^3 - 
          87840*Pi^2*yp^3 - 1002184*yp^4 + (1659984*I)*Pi*yp^4 + 
          1129824*Pi^2*yp^4 - 2246972*yp^5 - (4297008*I)*Pi*yp^5 - 
          333648*Pi^2*yp^5 - 18281368*yp^6 + (16865712*I)*Pi*yp^6 + 
          6660000*Pi^2*yp^6 - 79431112*yp^7 + (13051248*I)*Pi*yp^7 + 
          20577312*Pi^2*yp^7 - 103162184*yp^8 + (71906016*I)*Pi*yp^8 - 
          121248*Pi^2*yp^8 - 185493078*yp^9 + (59905560*I)*Pi*yp^9 + 
          53664888*Pi^2*yp^9 - 103162184*yp^10 + (71906016*I)*Pi*yp^10 - 
          121248*Pi^2*yp^10 - 79431112*yp^11 + (13051248*I)*Pi*yp^11 + 
          20577312*Pi^2*yp^11 - 18281368*yp^12 + (16865712*I)*Pi*yp^12 + 
          6660000*Pi^2*yp^12 - 2246972*yp^13 - (4297008*I)*Pi*yp^13 - 
          333648*Pi^2*yp^13 - 1002184*yp^14 + (1659984*I)*Pi*yp^14 + 
          1129824*Pi^2*yp^14 + 64520*yp^15 - (165744*I)*Pi*yp^15 - 
          87840*Pi^2*yp^15 - 8280*yp^16 + (7032*I)*Pi*yp^16 - 
          1152*Pi^2*yp^16 + 1575*yp^17 - (6108*I)*Pi*yp^17 + 
          1044*Pi^2*yp^17 + (936*I)*Pi*yp^18 + 288*Pi^2*yp^18 + 
          (864*I)*Pi*Log[2] + 6324*yp*Log[2] + (72*I)*Pi*yp*Log[2] - 
          8016*yp^2*Log[2] - (3744*I)*Pi*yp^2*Log[2] + 183072*yp^3*Log[2] - 
          (228096*I)*Pi*yp^3*Log[2] - 2106864*yp^4*Log[2] + 
          (4046976*I)*Pi*yp^4*Log[2] - 5624784*yp^5*Log[2] - 
          (5701536*I)*Pi*yp^5*Log[2] + 5950896*yp^6*Log[2] + 
          (35132544*I)*Pi*yp^6*Log[2] - 141647904*yp^7*Log[2] + 
          (21761280*I)*Pi*yp^7*Log[2] + 55932816*yp^8*Log[2] + 
          (22165056*I)*Pi*yp^8*Log[2] - 341270472*yp^9*Log[2] + 
          (91019952*I)*Pi*yp^9*Log[2] + 55932816*yp^10*Log[2] + 
          (22165056*I)*Pi*yp^10*Log[2] - 141647904*yp^11*Log[2] + 
          (21761280*I)*Pi*yp^11*Log[2] + 5950896*yp^12*Log[2] + 
          (35132544*I)*Pi*yp^12*Log[2] - 5624784*yp^13*Log[2] - 
          (5701536*I)*Pi*yp^13*Log[2] - 2106864*yp^14*Log[2] + 
          (4046976*I)*Pi*yp^14*Log[2] + 183072*yp^15*Log[2] - 
          (228096*I)*Pi*yp^15*Log[2] - 8016*yp^16*Log[2] - 
          (3744*I)*Pi*yp^16*Log[2] + 6324*yp^17*Log[2] + 
          (72*I)*Pi*yp^17*Log[2] + (864*I)*Pi*yp^18*Log[2] + 
          144*yp*Log[2]^2 - 1152*yp^2*Log[2]^2 + 115200*yp^3*Log[2]^2 - 
          2487168*yp^4*Log[2]^2 - 5504832*yp^5*Log[2]^2 + 
          5330304*yp^6*Log[2]^2 - 128392704*yp^7*Log[2]^2 + 
          162308736*yp^8*Log[2]^2 - 308103840*yp^9*Log[2]^2 + 
          162308736*yp^10*Log[2]^2 - 128392704*yp^11*Log[2]^2 + 
          5330304*yp^12*Log[2]^2 - 5504832*yp^13*Log[2]^2 - 
          2487168*yp^14*Log[2]^2 + 115200*yp^15*Log[2]^2 - 
          1152*yp^16*Log[2]^2 + 144*yp^17*Log[2]^2))/(9*(-1 + yp)^8*yp*
         (1 + yp)^8) - (128*H[-1, -1, yp]*((936*I)*Pi + 144*Pi^2 + 1575*yp + 
          (438*I)*Pi*yp + 780*Pi^2*yp + 6552*yp^2 - (6336*I)*Pi*yp^2 - 
          1584*Pi^2*yp^2 + 29512*yp^3 - (34464*I)*Pi*yp^3 + 34656*Pi^2*yp^3 + 
          663432*yp^4 - (1058520*I)*Pi*yp^4 - 954048*Pi^2*yp^4 - 
          11763388*yp^5 + (18509832*I)*Pi*yp^5 + 8410704*Pi^2*yp^5 + 
          72949208*yp^6 - (88501128*I)*Pi*yp^6 - 42669120*Pi^2*yp^6 - 
          205644040*yp^7 + (280772640*I)*Pi*yp^7 + 106165152*Pi^2*yp^7 + 
          381888776*yp^8 - (483743880*I)*Pi*yp^8 - 198793056*Pi^2*yp^8 - 
          447951702*yp^9 + (633055620*I)*Pi*yp^9 + 230446920*Pi^2*yp^9 + 
          381888776*yp^10 - (483743880*I)*Pi*yp^10 - 198793056*Pi^2*yp^10 - 
          205644040*yp^11 + (280772640*I)*Pi*yp^11 + 106165152*Pi^2*yp^11 + 
          72949208*yp^12 - (88501128*I)*Pi*yp^12 - 42669120*Pi^2*yp^12 - 
          11763388*yp^13 + (18509832*I)*Pi*yp^13 + 8410704*Pi^2*yp^13 + 
          663432*yp^14 - (1058520*I)*Pi*yp^14 - 954048*Pi^2*yp^14 + 
          29512*yp^15 - (34464*I)*Pi*yp^15 + 34656*Pi^2*yp^15 + 6552*yp^16 - 
          (6336*I)*Pi*yp^16 - 1584*Pi^2*yp^16 + 1575*yp^17 + 
          (438*I)*Pi*yp^17 + 780*Pi^2*yp^17 + (936*I)*Pi*yp^18 + 
          144*Pi^2*yp^18 + (864*I)*Pi*Log[2] + 6324*yp*Log[2] + 
          (216*I)*Pi*yp*Log[2] + 3408*yp^2*Log[2] - (2592*I)*Pi*yp^2*Log[2] + 
          216096*yp^3*Log[2] + (23040*I)*Pi*yp^3*Log[2] + 
          1395696*yp^4*Log[2] - (2843136*I)*Pi*yp^4*Log[2] - 
          37335504*yp^5*Log[2] + (38730528*I)*Pi*yp^5*Log[2] + 
          203041872*yp^6*Log[2] - (180944640*I)*Pi*yp^6*Log[2] - 
          576221472*yp^7*Log[2] + (546757632*I)*Pi*yp^7*Log[2] + 
          1056995952*yp^8*Log[2] - (948672576*I)*Pi*yp^8*Log[2] - 
          1296204744*yp^9*Log[2] + (1207147536*I)*Pi*yp^9*Log[2] + 
          1056995952*yp^10*Log[2] - (948672576*I)*Pi*yp^10*Log[2] - 
          576221472*yp^11*Log[2] + (546757632*I)*Pi*yp^11*Log[2] + 
          203041872*yp^12*Log[2] - (180944640*I)*Pi*yp^12*Log[2] - 
          37335504*yp^13*Log[2] + (38730528*I)*Pi*yp^13*Log[2] + 
          1395696*yp^14*Log[2] - (2843136*I)*Pi*yp^14*Log[2] + 
          216096*yp^15*Log[2] + (23040*I)*Pi*yp^15*Log[2] + 
          3408*yp^16*Log[2] - (2592*I)*Pi*yp^16*Log[2] + 6324*yp^17*Log[2] + 
          (216*I)*Pi*yp^17*Log[2] + (864*I)*Pi*yp^18*Log[2] + 
          144*yp*Log[2]^2 + 1152*yp^2*Log[2]^2 + 161280*yp^3*Log[2]^2 + 
          1381248*yp^4*Log[2]^2 - 35493696*yp^5*Log[2]^2 + 
          187910784*yp^6*Log[2]^2 - 605753856*yp^7*Log[2]^2 + 
          1089445248*yp^8*Log[2]^2 - 1388550816*yp^9*Log[2]^2 + 
          1089445248*yp^10*Log[2]^2 - 605753856*yp^11*Log[2]^2 + 
          187910784*yp^12*Log[2]^2 - 35493696*yp^13*Log[2]^2 + 
          1381248*yp^14*Log[2]^2 + 161280*yp^15*Log[2]^2 + 
          1152*yp^16*Log[2]^2 + 144*yp^17*Log[2]^2))/(9*(-1 + yp)^8*yp*
         (1 + yp)^8) + ((98304*yp^2*(17 + 78*yp - 833*yp^2 + 1540*yp^3 - 
            833*yp^4 + 78*yp^5 + 17*yp^6)*H[-1, -1, -1, yp])/
          ((-1 + yp)^2*(1 + yp)^8) - (65536*yp^2*(11 + 97*yp - 1835*yp^2 + 
            8088*yp^3 - 17408*yp^4 + 23502*yp^5 - 17408*yp^6 + 8088*yp^7 - 
            1835*yp^8 + 97*yp^9 + 11*yp^10)*H[-1, -1, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^8) + (32768*yp^2*(7 - 358*yp + 4211*yp^2 - 
            16536*yp^3 + 32774*yp^4 - 45828*yp^5 + 32774*yp^6 - 16536*yp^7 + 
            4211*yp^8 - 358*yp^9 + 7*yp^10)*H[-1, -1, 1, yp])/
          ((-1 + yp)^6*(1 + yp)^8) - (65536*yp^2*(11 + 97*yp - 1835*yp^2 + 
            8088*yp^3 - 17408*yp^4 + 23502*yp^5 - 17408*yp^6 + 8088*yp^7 - 
            1835*yp^8 + 97*yp^9 + 11*yp^10)*H[-1, 0, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^8) + (16384*yp^2*(13 + 406*yp - 8350*yp^2 + 
            43806*yp^3 - 129789*yp^4 + 235340*yp^5 - 295140*yp^6 + 
            235340*yp^7 - 129789*yp^8 + 43806*yp^9 - 8350*yp^10 + 406*yp^11 + 
            13*yp^12)*H[-1, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 20096*yp^3 + 58951*yp^4 - 
            102528*yp^5 + 131500*yp^6 - 102528*yp^7 + 58951*yp^8 - 
            20096*yp^9 + 4314*yp^10 - 256*yp^11 + 9*yp^12)*H[-1, 0, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (32768*yp^2*(7 - 358*yp + 4211*yp^2 - 
            16536*yp^3 + 32774*yp^4 - 45828*yp^5 + 32774*yp^6 - 16536*yp^7 + 
            4211*yp^8 - 358*yp^9 + 7*yp^10)*H[-1, 1, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^8) - (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 
            20096*yp^3 + 58951*yp^4 - 102528*yp^5 + 131500*yp^6 - 
            102528*yp^7 + 58951*yp^8 - 20096*yp^9 + 4314*yp^10 - 256*yp^11 + 
            9*yp^12)*H[-1, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(11 - 140*yp + 3694*yp^2 - 14876*yp^3 + 47845*yp^4 - 
            77144*yp^5 + 105796*yp^6 - 77144*yp^7 + 47845*yp^8 - 14876*yp^9 + 
            3694*yp^10 - 140*yp^11 + 11*yp^12)*H[-1, 1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (65536*yp^2*(11 + 97*yp - 1835*yp^2 + 
            8088*yp^3 - 17408*yp^4 + 23502*yp^5 - 17408*yp^6 + 8088*yp^7 - 
            1835*yp^8 + 97*yp^9 + 11*yp^10)*H[0, -1, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^8) + (16384*yp^2*(13 + 406*yp - 8350*yp^2 + 
            43806*yp^3 - 129789*yp^4 + 235340*yp^5 - 295140*yp^6 + 
            235340*yp^7 - 129789*yp^8 + 43806*yp^9 - 8350*yp^10 + 406*yp^11 + 
            13*yp^12)*H[0, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 20096*yp^3 + 58951*yp^4 - 
            102528*yp^5 + 131500*yp^6 - 102528*yp^7 + 58951*yp^8 - 
            20096*yp^9 + 4314*yp^10 - 256*yp^11 + 9*yp^12)*H[0, -1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (16384*yp^2*(13 + 406*yp - 8350*yp^2 + 
            43806*yp^3 - 129789*yp^4 + 235340*yp^5 - 295140*yp^6 + 
            235340*yp^7 - 129789*yp^8 + 43806*yp^9 - 8350*yp^10 + 406*yp^11 + 
            13*yp^12)*H[0, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (49152*yp^2*(3 + 64*yp - 2370*yp^2 + 11456*yp^3 - 35859*yp^4 + 
            62208*yp^5 - 81244*yp^6 + 62208*yp^7 - 35859*yp^8 + 11456*yp^9 - 
            2370*yp^10 + 64*yp^11 + 3*yp^12)*H[0, 0, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (16384*yp^2*(5 - 22*yp - 5870*yp^2 + 
            24930*yp^3 - 85365*yp^4 + 137908*yp^5 - 192324*yp^6 + 
            137908*yp^7 - 85365*yp^8 + 24930*yp^9 - 5870*yp^10 - 22*yp^11 + 
            5*yp^12)*H[0, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 20096*yp^3 + 58951*yp^4 - 
            102528*yp^5 + 131500*yp^6 - 102528*yp^7 + 58951*yp^8 - 
            20096*yp^9 + 4314*yp^10 - 256*yp^11 + 9*yp^12)*H[0, 1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (16384*yp^2*(5 - 22*yp - 5870*yp^2 + 
            24930*yp^3 - 85365*yp^4 + 137908*yp^5 - 192324*yp^6 + 
            137908*yp^7 - 85365*yp^8 + 24930*yp^9 - 5870*yp^10 - 22*yp^11 + 
            5*yp^12)*H[0, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (65536*yp^2*(7 - 139*yp - 778*yp^2 + 2417*yp^3 - 13207*yp^4 + 
            17690*yp^5 - 30412*yp^6 + 17690*yp^7 - 13207*yp^8 + 2417*yp^9 - 
            778*yp^10 - 139*yp^11 + 7*yp^12)*H[0, 1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (32768*yp^2*(7 - 358*yp + 4211*yp^2 - 
            16536*yp^3 + 32774*yp^4 - 45828*yp^5 + 32774*yp^6 - 16536*yp^7 + 
            4211*yp^8 - 358*yp^9 + 7*yp^10)*H[1, -1, -1, yp])/
          ((-1 + yp)^6*(1 + yp)^8) - (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 
            20096*yp^3 + 58951*yp^4 - 102528*yp^5 + 131500*yp^6 - 
            102528*yp^7 + 58951*yp^8 - 20096*yp^9 + 4314*yp^10 - 256*yp^11 + 
            9*yp^12)*H[1, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(11 - 140*yp + 3694*yp^2 - 14876*yp^3 + 47845*yp^4 - 
            77144*yp^5 + 105796*yp^6 - 77144*yp^7 + 47845*yp^8 - 14876*yp^9 + 
            3694*yp^10 - 140*yp^11 + 11*yp^12)*H[1, -1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (32768*yp^2*(9 - 256*yp + 4314*yp^2 - 
            20096*yp^3 + 58951*yp^4 - 102528*yp^5 + 131500*yp^6 - 
            102528*yp^7 + 58951*yp^8 - 20096*yp^9 + 4314*yp^10 - 256*yp^11 + 
            9*yp^12)*H[1, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (16384*yp^2*(5 - 22*yp - 5870*yp^2 + 24930*yp^3 - 85365*yp^4 + 
            137908*yp^5 - 192324*yp^6 + 137908*yp^7 - 85365*yp^8 + 
            24930*yp^9 - 5870*yp^10 - 22*yp^11 + 5*yp^12)*H[1, 0, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (65536*yp^2*(7 - 139*yp - 778*yp^2 + 
            2417*yp^3 - 13207*yp^4 + 17690*yp^5 - 30412*yp^6 + 17690*yp^7 - 
            13207*yp^8 + 2417*yp^9 - 778*yp^10 - 139*yp^11 + 7*yp^12)*
           H[1, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(11 - 140*yp + 3694*yp^2 - 14876*yp^3 + 47845*yp^4 - 
            77144*yp^5 + 105796*yp^6 - 77144*yp^7 + 47845*yp^8 - 14876*yp^9 + 
            3694*yp^10 - 140*yp^11 + 11*yp^12)*H[1, 1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (65536*yp^2*(7 - 139*yp - 778*yp^2 + 
            2417*yp^3 - 13207*yp^4 + 17690*yp^5 - 30412*yp^6 + 17690*yp^7 - 
            13207*yp^8 + 2417*yp^9 - 778*yp^10 - 139*yp^11 + 7*yp^12)*
           H[1, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (98304*yp^2*(13 - 258*yp + 697*yp^2 - 2872*yp^3 + 3386*yp^4 - 
            6028*yp^5 + 3386*yp^6 - 2872*yp^7 + 697*yp^8 - 258*yp^9 + 
            13*yp^10)*H[1, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^6) + 
         (256*H[-1, -1, yp]*(-51 - (42*I)*Pi + 18*yp - (132*I)*Pi*yp - 
            5393*yp^2 + (1746*I)*Pi*yp^2 - 149644*yp^3 + (119448*I)*Pi*yp^3 + 
            1584485*yp^4 - (1510266*I)*Pi*yp^4 - 5942386*yp^5 + 
            (6201924*I)*Pi*yp^5 + 11548639*yp^6 - (12966702*I)*Pi*yp^6 - 
            15496744*yp^7 + (17389392*I)*Pi*yp^7 + 11548639*yp^8 - 
            (12966702*I)*Pi*yp^8 - 5942386*yp^9 + (6201924*I)*Pi*yp^9 + 
            1584485*yp^10 - (1510266*I)*Pi*yp^10 - 149644*yp^11 + 
            (119448*I)*Pi*yp^11 - 5393*yp^12 + (1746*I)*Pi*yp^12 + 18*yp^13 - 
            (132*I)*Pi*yp^13 - 51*yp^14 - (42*I)*Pi*yp^14 - 
            16896*yp^2*Log[2] - 148992*yp^3*Log[2] + 2818560*yp^4*Log[2] - 
            12423168*yp^5*Log[2] + 26738688*yp^6*Log[2] - 36099072*yp^7*
             Log[2] + 26738688*yp^8*Log[2] - 12423168*yp^9*Log[2] + 
            2818560*yp^10*Log[2] - 148992*yp^11*Log[2] - 16896*yp^12*Log[2]))/
          (3*(-1 + yp)^6*(1 + yp)^8) + (256*H[1, 1, yp]*(-51 - (42*I)*Pi - 
            120*yp + (48*I)*Pi*yp - 4712*yp^2 + (11568*I)*Pi*yp^2 + 
            124504*yp^3 - (221040*I)*Pi*yp^3 + 497516*yp^4 + 
            (216360*I)*Pi*yp^4 - 1599544*yp^5 - (1469136*I)*Pi*yp^5 + 
            9349928*yp^6 - (1398960*I)*Pi*yp^6 - 9076136*yp^7 - 
            (1848816*I)*Pi*yp^7 + 22126606*yp^8 - (4735740*I)*Pi*yp^8 - 
            9076136*yp^9 - (1848816*I)*Pi*yp^9 + 9349928*yp^10 - 
            (1398960*I)*Pi*yp^10 - 1599544*yp^11 - (1469136*I)*Pi*yp^11 + 
            497516*yp^12 + (216360*I)*Pi*yp^12 + 124504*yp^13 - 
            (221040*I)*Pi*yp^13 - 4712*yp^14 + (11568*I)*Pi*yp^14 - 
            120*yp^15 + (48*I)*Pi*yp^15 - 51*yp^16 - (42*I)*Pi*yp^16 - 
            10752*yp^2*Log[2] + 213504*yp^3*Log[2] + 1195008*yp^4*Log[2] - 
            3712512*yp^5*Log[2] + 20285952*yp^6*Log[2] - 27171840*yp^7*
             Log[2] + 46712832*yp^8*Log[2] - 27171840*yp^9*Log[2] + 
            20285952*yp^10*Log[2] - 3712512*yp^11*Log[2] + 
            1195008*yp^12*Log[2] + 213504*yp^13*Log[2] - 10752*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) + (128*H[0, 0, yp]*(-129 - (102*I)*Pi + 
            1880*yp^2 + (2544*I)*Pi*yp^2 - 154112*yp^3 + (14208*I)*Pi*yp^3 + 
            2831876*yp^4 - (2087592*I)*Pi*yp^4 - 12493312*yp^5 + 
            (9916800*I)*Pi*yp^5 + 36818408*yp^6 - (31938672*I)*Pi*yp^6 - 
            58131456*yp^7 + (54359808*I)*Pi*yp^7 + 80472698*yp^8 - 
            (72330468*I)*Pi*yp^8 - 58131456*yp^9 + (54359808*I)*Pi*yp^9 + 
            36818408*yp^10 - (31938672*I)*Pi*yp^10 - 12493312*yp^11 + 
            (9916800*I)*Pi*yp^11 + 2831876*yp^12 - (2087592*I)*Pi*yp^12 - 
            154112*yp^13 + (14208*I)*Pi*yp^13 + 1880*yp^14 + 
            (2544*I)*Pi*yp^14 - 129*yp^16 - (102*I)*Pi*yp^16 - 
            6912*yp^2*Log[2] - 147456*yp^3*Log[2] + 5460480*yp^4*Log[2] - 
            26394624*yp^5*Log[2] + 82619136*yp^6*Log[2] - 143327232*yp^7*
             Log[2] + 187186176*yp^8*Log[2] - 143327232*yp^9*Log[2] + 
            82619136*yp^10*Log[2] - 26394624*yp^11*Log[2] + 
            5460480*yp^12*Log[2] - 147456*yp^13*Log[2] - 6912*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (512*H[-1, 1, yp]*(-39 - (30*I)*Pi + 
            3488*yp^2 - (2112*I)*Pi*yp^2 - 73472*yp^3 + (33408*I)*Pi*yp^3 + 
            821964*yp^4 - (661032*I)*Pi*yp^4 - 3531520*yp^5 + 
            (2990208*I)*Pi*yp^5 + 9817248*yp^6 - (8899392*I)*Pi*yp^6 - 
            15662592*yp^7 + (15260928*I)*Pi*yp^7 + 21182006*yp^8 - 
            (19803252*I)*Pi*yp^8 - 15662592*yp^9 + (15260928*I)*Pi*yp^9 + 
            9817248*yp^10 - (8899392*I)*Pi*yp^10 - 3531520*yp^11 + 
            (2990208*I)*Pi*yp^11 + 821964*yp^12 - (661032*I)*Pi*yp^12 - 
            73472*yp^13 + (33408*I)*Pi*yp^13 + 3488*yp^14 - 
            (2112*I)*Pi*yp^14 - 39*yp^16 - (30*I)*Pi*yp^16 + 
            3456*yp^2*Log[2] - 98304*yp^3*Log[2] + 1656576*yp^4*Log[2] - 
            7716864*yp^5*Log[2] + 22637184*yp^6*Log[2] - 39370752*yp^7*
             Log[2] + 50496000*yp^8*Log[2] - 39370752*yp^9*Log[2] + 
            22637184*yp^10*Log[2] - 7716864*yp^11*Log[2] + 
            1656576*yp^12*Log[2] - 98304*yp^13*Log[2] + 3456*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (512*H[1, -1, yp]*(-39 - (30*I)*Pi + 
            3488*yp^2 - (2112*I)*Pi*yp^2 - 73472*yp^3 + (33408*I)*Pi*yp^3 + 
            821964*yp^4 - (661032*I)*Pi*yp^4 - 3531520*yp^5 + 
            (2990208*I)*Pi*yp^5 + 9817248*yp^6 - (8899392*I)*Pi*yp^6 - 
            15662592*yp^7 + (15260928*I)*Pi*yp^7 + 21182006*yp^8 - 
            (19803252*I)*Pi*yp^8 - 15662592*yp^9 + (15260928*I)*Pi*yp^9 + 
            9817248*yp^10 - (8899392*I)*Pi*yp^10 - 3531520*yp^11 + 
            (2990208*I)*Pi*yp^11 + 821964*yp^12 - (661032*I)*Pi*yp^12 - 
            73472*yp^13 + (33408*I)*Pi*yp^13 + 3488*yp^14 - 
            (2112*I)*Pi*yp^14 - 39*yp^16 - (30*I)*Pi*yp^16 + 
            3456*yp^2*Log[2] - 98304*yp^3*Log[2] + 1656576*yp^4*Log[2] - 
            7716864*yp^5*Log[2] + 22637184*yp^6*Log[2] - 39370752*yp^7*
             Log[2] + 50496000*yp^8*Log[2] - 39370752*yp^9*Log[2] + 
            22637184*yp^10*Log[2] - 7716864*yp^11*Log[2] + 
            1656576*yp^12*Log[2] - 98304*yp^13*Log[2] + 3456*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (128*H[0, 1, yp]*(129 + (102*I)*Pi + 
            120*yp - (48*I)*Pi*yp - 2264*yp^2 - (7344*I)*Pi*yp^2 + 
            22440*yp^3 + (154224*I)*Pi*yp^3 - 2141444*yp^4 + 
            (1105704*I)*Pi*yp^4 + 8662584*yp^5 - (4511280*I)*Pi*yp^5 - 
            28984424*yp^6 + (19197744*I)*Pi*yp^6 + 40401320*yp^7 - 
            (28673040*I)*Pi*yp^7 - 64490618*yp^8 + (44342244*I)*Pi*yp^8 + 
            40401320*yp^9 - (28673040*I)*Pi*yp^9 - 28984424*yp^10 + 
            (19197744*I)*Pi*yp^10 + 8662584*yp^11 - (4511280*I)*Pi*yp^11 - 
            2141444*yp^12 + (1105704*I)*Pi*yp^12 + 22440*yp^13 + 
            (154224*I)*Pi*yp^13 - 2264*yp^14 - (7344*I)*Pi*yp^14 + 
            120*yp^15 - (48*I)*Pi*yp^15 + 129*yp^16 + (102*I)*Pi*yp^16 + 
            3840*yp^2*Log[2] - 16896*yp^3*Log[2] - 4508160*yp^4*Log[2] + 
            19146240*yp^5*Log[2] - 65560320*yp^6*Log[2] + 105913344*yp^7*
             Log[2] - 147704832*yp^8*Log[2] + 105913344*yp^9*Log[2] - 
            65560320*yp^10*Log[2] + 19146240*yp^11*Log[2] - 
            4508160*yp^12*Log[2] - 16896*yp^13*Log[2] + 3840*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (128*H[1, 0, yp]*(129 + (102*I)*Pi + 
            120*yp - (48*I)*Pi*yp - 2264*yp^2 - (7344*I)*Pi*yp^2 + 
            22440*yp^3 + (154224*I)*Pi*yp^3 - 2141444*yp^4 + 
            (1105704*I)*Pi*yp^4 + 8662584*yp^5 - (4511280*I)*Pi*yp^5 - 
            28984424*yp^6 + (19197744*I)*Pi*yp^6 + 40401320*yp^7 - 
            (28673040*I)*Pi*yp^7 - 64490618*yp^8 + (44342244*I)*Pi*yp^8 + 
            40401320*yp^9 - (28673040*I)*Pi*yp^9 - 28984424*yp^10 + 
            (19197744*I)*Pi*yp^10 + 8662584*yp^11 - (4511280*I)*Pi*yp^11 - 
            2141444*yp^12 + (1105704*I)*Pi*yp^12 + 22440*yp^13 + 
            (154224*I)*Pi*yp^13 - 2264*yp^14 - (7344*I)*Pi*yp^14 + 
            120*yp^15 - (48*I)*Pi*yp^15 + 129*yp^16 + (102*I)*Pi*yp^16 + 
            3840*yp^2*Log[2] - 16896*yp^3*Log[2] - 4508160*yp^4*Log[2] + 
            19146240*yp^5*Log[2] - 65560320*yp^6*Log[2] + 105913344*yp^7*
             Log[2] - 147704832*yp^8*Log[2] + 105913344*yp^9*Log[2] - 
            65560320*yp^10*Log[2] + 19146240*yp^11*Log[2] - 
            4508160*yp^12*Log[2] - 16896*yp^13*Log[2] + 3840*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) + (128*H[-1, 0, yp]*(129 + (102*I)*Pi - 
            120*yp + (48*I)*Pi*yp - 1496*yp^2 + (2256*I)*Pi*yp^2 + 
            285784*yp^3 - (182640*I)*Pi*yp^3 - 3522308*yp^4 + 
            (3069480*I)*Pi*yp^4 + 16324040*yp^5 - (15322320*I)*Pi*yp^5 - 
            44652392*yp^6 + (44679600*I)*Pi*yp^6 + 75861592*yp^7 - 
            (80046576*I)*Pi*yp^7 - 96454778*yp^8 + (100318692*I)*Pi*yp^8 + 
            75861592*yp^9 - (80046576*I)*Pi*yp^9 - 44652392*yp^10 + 
            (44679600*I)*Pi*yp^10 + 16324040*yp^11 - (15322320*I)*Pi*yp^11 - 
            3522308*yp^12 + (3069480*I)*Pi*yp^12 + 285784*yp^13 - 
            (182640*I)*Pi*yp^13 - 1496*yp^14 + (2256*I)*Pi*yp^14 - 
            120*yp^15 + (48*I)*Pi*yp^15 + 129*yp^16 + (102*I)*Pi*yp^16 + 
            9984*yp^2*Log[2] + 311808*yp^3*Log[2] - 6412800*yp^4*Log[2] + 
            33643008*yp^5*Log[2] - 99677952*yp^6*Log[2] + 180741120*yp^7*
             Log[2] - 226667520*yp^8*Log[2] + 180741120*yp^9*Log[2] - 
            99677952*yp^10*Log[2] + 33643008*yp^11*Log[2] - 
            6412800*yp^12*Log[2] + 311808*yp^13*Log[2] + 9984*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) + (128*H[0, -1, yp]*(129 + (102*I)*Pi - 
            120*yp + (48*I)*Pi*yp - 1496*yp^2 + (2256*I)*Pi*yp^2 + 
            285784*yp^3 - (182640*I)*Pi*yp^3 - 3522308*yp^4 + 
            (3069480*I)*Pi*yp^4 + 16324040*yp^5 - (15322320*I)*Pi*yp^5 - 
            44652392*yp^6 + (44679600*I)*Pi*yp^6 + 75861592*yp^7 - 
            (80046576*I)*Pi*yp^7 - 96454778*yp^8 + (100318692*I)*Pi*yp^8 + 
            75861592*yp^9 - (80046576*I)*Pi*yp^9 - 44652392*yp^10 + 
            (44679600*I)*Pi*yp^10 + 16324040*yp^11 - (15322320*I)*Pi*yp^11 - 
            3522308*yp^12 + (3069480*I)*Pi*yp^12 + 285784*yp^13 - 
            (182640*I)*Pi*yp^13 - 1496*yp^14 + (2256*I)*Pi*yp^14 - 
            120*yp^15 + (48*I)*Pi*yp^15 + 129*yp^16 + (102*I)*Pi*yp^16 + 
            9984*yp^2*Log[2] + 311808*yp^3*Log[2] - 6412800*yp^4*Log[2] + 
            33643008*yp^5*Log[2] - 99677952*yp^6*Log[2] + 180741120*yp^7*
             Log[2] - 226667520*yp^8*Log[2] + 180741120*yp^9*Log[2] - 
            99677952*yp^10*Log[2] + 33643008*yp^11*Log[2] - 
            6412800*yp^12*Log[2] + 311808*yp^13*Log[2] + 9984*yp^14*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (128*H[1, yp]*(522 + (111*I)*Pi + 
            222*Pi^2 + 1692*yp + (816*I)*Pi*yp - 144*Pi^2*yp - 11048*yp^2 - 
            (19416*I)*Pi*yp^2 - 21168*Pi^2*yp^2 + 115252*yp^3 + 
            (487632*I)*Pi*yp^3 + 478800*Pi^2*yp^3 - 3664856*yp^4 + 
            (2682852*I)*Pi*yp^4 - 375864*Pi^2*yp^4 + 18760124*yp^5 - 
            (11510160*I)*Pi*yp^5 + 1830000*Pi^2*yp^5 - 63816920*yp^6 + 
            (51907608*I)*Pi*yp^6 + 5063472*Pi^2*yp^6 + 87520628*yp^7 - 
            (61919856*I)*Pi*yp^7 + 247248*Pi^2*yp^7 - 145312868*yp^8 + 
            (122461914*I)*Pi*yp^8 + 15439284*Pi^2*yp^8 + 87520628*yp^9 - 
            (61919856*I)*Pi*yp^9 + 247248*Pi^2*yp^9 - 63816920*yp^10 + 
            (51907608*I)*Pi*yp^10 + 5063472*Pi^2*yp^10 + 18760124*yp^11 - 
            (11510160*I)*Pi*yp^11 + 1830000*Pi^2*yp^11 - 3664856*yp^12 + 
            (2682852*I)*Pi*yp^12 - 375864*Pi^2*yp^12 + 115252*yp^13 + 
            (487632*I)*Pi*yp^13 + 478800*Pi^2*yp^13 - 11048*yp^14 - 
            (19416*I)*Pi*yp^14 - 21168*Pi^2*yp^14 + 1692*yp^15 + 
            (816*I)*Pi*yp^15 - 144*Pi^2*yp^15 + 522*yp^16 + 
            (111*I)*Pi*yp^16 + 222*Pi^2*yp^16 + 774*Log[2] + 
            (612*I)*Pi*Log[2] + 720*yp*Log[2] - (288*I)*Pi*yp*Log[2] - 
            13584*yp^2*Log[2] - (44064*I)*Pi*yp^2*Log[2] + 
            134640*yp^3*Log[2] + (925344*I)*Pi*yp^3*Log[2] - 
            12848664*yp^4*Log[2] + (6634224*I)*Pi*yp^4*Log[2] + 
            51975504*yp^5*Log[2] - (27067680*I)*Pi*yp^5*Log[2] - 
            173906544*yp^6*Log[2] + (115186464*I)*Pi*yp^6*Log[2] + 
            242407920*yp^7*Log[2] - (172038240*I)*Pi*yp^7*Log[2] - 
            386943708*yp^8*Log[2] + (266053464*I)*Pi*yp^8*Log[2] + 
            242407920*yp^9*Log[2] - (172038240*I)*Pi*yp^9*Log[2] - 
            173906544*yp^10*Log[2] + (115186464*I)*Pi*yp^10*Log[2] + 
            51975504*yp^11*Log[2] - (27067680*I)*Pi*yp^11*Log[2] - 
            12848664*yp^12*Log[2] + (6634224*I)*Pi*yp^12*Log[2] + 
            134640*yp^13*Log[2] + (925344*I)*Pi*yp^13*Log[2] - 
            13584*yp^14*Log[2] - (44064*I)*Pi*yp^14*Log[2] + 
            720*yp^15*Log[2] - (288*I)*Pi*yp^15*Log[2] + 774*yp^16*Log[2] + 
            (612*I)*Pi*yp^16*Log[2] + 11520*yp^2*Log[2]^2 - 
            50688*yp^3*Log[2]^2 - 13524480*yp^4*Log[2]^2 + 
            57438720*yp^5*Log[2]^2 - 196680960*yp^6*Log[2]^2 + 
            317740032*yp^7*Log[2]^2 - 443114496*yp^8*Log[2]^2 + 
            317740032*yp^9*Log[2]^2 - 196680960*yp^10*Log[2]^2 + 
            57438720*yp^11*Log[2]^2 - 13524480*yp^12*Log[2]^2 - 
            50688*yp^13*Log[2]^2 + 11520*yp^14*Log[2]^2))/
          (9*(-1 + yp)^8*(1 + yp)^8) + (256*H[-1, yp]*(261 + (15*I)*Pi + 
            138*Pi^2 + 450*yp - (12*I)*Pi*yp - 14644*yp^2 + 
            (13008*I)*Pi*yp^2 + 7056*Pi^2*yp^2 + 323478*yp^3 - 
            (420132*I)*Pi*yp^3 - 141888*Pi^2*yp^3 - 3196972*yp^4 + 
            (4679604*I)*Pi*yp^4 + 2003928*Pi^2*yp^4 + 15634098*yp^5 - 
            (21092940*I)*Pi*yp^5 - 9716544*Pi^2*yp^5 - 41998540*yp^6 + 
            (57715440*I)*Pi*yp^6 + 27501552*Pi^2*yp^6 + 71614454*yp^7 - 
            (97041540*I)*Pi*yp^7 - 48337536*Pi^2*yp^7 - 90623410*yp^8 + 
            (124089594*I)*Pi*yp^8 + 61298748*Pi^2*yp^8 + 71614454*yp^9 - 
            (97041540*I)*Pi*yp^9 - 48337536*Pi^2*yp^9 - 41998540*yp^10 + 
            (57715440*I)*Pi*yp^10 + 27501552*Pi^2*yp^10 + 15634098*yp^11 - 
            (21092940*I)*Pi*yp^11 - 9716544*Pi^2*yp^11 - 3196972*yp^12 + 
            (4679604*I)*Pi*yp^12 + 2003928*Pi^2*yp^12 + 323478*yp^13 - 
            (420132*I)*Pi*yp^13 - 141888*Pi^2*yp^13 - 14644*yp^14 + 
            (13008*I)*Pi*yp^14 + 7056*Pi^2*yp^14 + 450*yp^15 - 
            (12*I)*Pi*yp^15 + 261*yp^16 + (15*I)*Pi*yp^16 + 138*Pi^2*yp^16 + 
            387*Log[2] + (306*I)*Pi*Log[2] - 360*yp*Log[2] + 
            (144*I)*Pi*yp*Log[2] - 4488*yp^2*Log[2] + (6768*I)*Pi*yp^2*
             Log[2] + 857352*yp^3*Log[2] - (547920*I)*Pi*yp^3*Log[2] - 
            10566924*yp^4*Log[2] + (9208440*I)*Pi*yp^4*Log[2] + 
            48972120*yp^5*Log[2] - (45966960*I)*Pi*yp^5*Log[2] - 
            133957176*yp^6*Log[2] + (134038800*I)*Pi*yp^6*Log[2] + 
            227584776*yp^7*Log[2] - (240139728*I)*Pi*yp^7*Log[2] - 
            289364334*yp^8*Log[2] + (300956076*I)*Pi*yp^8*Log[2] + 
            227584776*yp^9*Log[2] - (240139728*I)*Pi*yp^9*Log[2] - 
            133957176*yp^10*Log[2] + (134038800*I)*Pi*yp^10*Log[2] + 
            48972120*yp^11*Log[2] - (45966960*I)*Pi*yp^11*Log[2] - 
            10566924*yp^12*Log[2] + (9208440*I)*Pi*yp^12*Log[2] + 
            857352*yp^13*Log[2] - (547920*I)*Pi*yp^13*Log[2] - 
            4488*yp^14*Log[2] + (6768*I)*Pi*yp^14*Log[2] - 360*yp^15*Log[2] + 
            (144*I)*Pi*yp^15*Log[2] + 387*yp^16*Log[2] + (306*I)*Pi*yp^16*
             Log[2] + 14976*yp^2*Log[2]^2 + 467712*yp^3*Log[2]^2 - 
            9619200*yp^4*Log[2]^2 + 50464512*yp^5*Log[2]^2 - 
            149516928*yp^6*Log[2]^2 + 271111680*yp^7*Log[2]^2 - 
            340001280*yp^8*Log[2]^2 + 271111680*yp^9*Log[2]^2 - 
            149516928*yp^10*Log[2]^2 + 50464512*yp^11*Log[2]^2 - 
            9619200*yp^12*Log[2]^2 + 467712*yp^13*Log[2]^2 + 
            14976*yp^14*Log[2]^2))/(9*(-1 + yp)^8*(1 + yp)^8) - 
         (64*H[0, yp]*(1044 + (141*I)*Pi + 498*Pi^2 + 2592*yp + 
            (792*I)*Pi*yp - 144*Pi^2*yp - 40336*yp^2 + (6600*I)*Pi*yp^2 - 
            7056*Pi^2*yp^2 + 762208*yp^3 - (352632*I)*Pi*yp^3 + 
            195024*Pi^2*yp^3 - 10058800*yp^4 + (12042060*I)*Pi*yp^4 + 
            3631992*Pi^2*yp^4 + 50028320*yp^5 - (53696040*I)*Pi*yp^5 - 
            17603088*Pi^2*yp^5 - 147814000*yp^6 + (167338488*I)*Pi*yp^6 + 
            60066576*Pi^2*yp^6 + 230749536*yp^7 - (256002936*I)*Pi*yp^7 - 
            96427824*Pi^2*yp^7 - 326559688*yp^8 + (370641102*I)*Pi*yp^8 + 
            138036780*Pi^2*yp^8 + 230749536*yp^9 - (256002936*I)*Pi*yp^9 - 
            96427824*Pi^2*yp^9 - 147814000*yp^10 + (167338488*I)*Pi*yp^10 + 
            60066576*Pi^2*yp^10 + 50028320*yp^11 - (53696040*I)*Pi*yp^11 - 
            17603088*Pi^2*yp^11 - 10058800*yp^12 + (12042060*I)*Pi*yp^12 + 
            3631992*Pi^2*yp^12 + 762208*yp^13 - (352632*I)*Pi*yp^13 + 
            195024*Pi^2*yp^13 - 40336*yp^14 + (6600*I)*Pi*yp^14 - 
            7056*Pi^2*yp^14 + 2592*yp^15 + (792*I)*Pi*yp^15 - 
            144*Pi^2*yp^15 + 1044*yp^16 + (141*I)*Pi*yp^16 + 498*Pi^2*yp^16 + 
            1548*Log[2] + (1224*I)*Pi*Log[2] - 22560*yp^2*Log[2] - 
            (30528*I)*Pi*yp^2*Log[2] + 1849344*yp^3*Log[2] - 
            (170496*I)*Pi*yp^3*Log[2] - 33982512*yp^4*Log[2] + 
            (25051104*I)*Pi*yp^4*Log[2] + 149919744*yp^5*Log[2] - 
            (119001600*I)*Pi*yp^5*Log[2] - 441820896*yp^6*Log[2] + 
            (383264064*I)*Pi*yp^6*Log[2] + 697577472*yp^7*Log[2] - 
            (652317696*I)*Pi*yp^7*Log[2] - 965672376*yp^8*Log[2] + 
            (867965616*I)*Pi*yp^8*Log[2] + 697577472*yp^9*Log[2] - 
            (652317696*I)*Pi*yp^9*Log[2] - 441820896*yp^10*Log[2] + 
            (383264064*I)*Pi*yp^10*Log[2] + 149919744*yp^11*Log[2] - 
            (119001600*I)*Pi*yp^11*Log[2] - 33982512*yp^12*Log[2] + 
            (25051104*I)*Pi*yp^12*Log[2] + 1849344*yp^13*Log[2] - 
            (170496*I)*Pi*yp^13*Log[2] - 22560*yp^14*Log[2] - 
            (30528*I)*Pi*yp^14*Log[2] + 1548*yp^16*Log[2] + 
            (1224*I)*Pi*yp^16*Log[2] + 41472*yp^2*Log[2]^2 + 
            884736*yp^3*Log[2]^2 - 32762880*yp^4*Log[2]^2 + 
            158367744*yp^5*Log[2]^2 - 495714816*yp^6*Log[2]^2 + 
            859963392*yp^7*Log[2]^2 - 1123117056*yp^8*Log[2]^2 + 
            859963392*yp^9*Log[2]^2 - 495714816*yp^10*Log[2]^2 + 
            158367744*yp^11*Log[2]^2 - 32762880*yp^12*Log[2]^2 + 
            884736*yp^13*Log[2]^2 + 41472*yp^14*Log[2]^2))/
          (9*(-1 + yp)^8*(1 + yp)^8) + (32*(-1290 + (1738*I)*Pi - 867*Pi^2 + 
            (390*I)*Pi^3 - 3264*yp - (1800*I)*Pi*yp - 3336*Pi^2*yp - 
            (144*I)*Pi^3*yp + 55024*yp^2 - (52224*I)*Pi*yp^2 + 
            7272*Pi^2*yp^2 - (6000*I)*Pi^3*yp^2 - 797760*yp^3 + 
            (755112*I)*Pi*yp^3 - 307800*Pi^2*yp^3 + (329808*I)*Pi^3*yp^3 + 
            8932392*yp^4 - (14253256*I)*Pi*yp^4 - 5924532*Pi^2*yp^4 + 
            (207144*I)*Pi^3*yp^4 - 43265728*yp^5 + (77494584*I)*Pi*yp^5 + 
            29046072*Pi^2*yp^5 - (2205072*I)*Pi^3*yp^5 + 123470224*yp^6 - 
            (243944832*I)*Pi*yp^6 - 104025768*Pi^2*yp^6 + (11482608*I)*Pi^3*
             yp^6 - 177182784*yp^7 + (375195688*I)*Pi*yp^7 + 
            145263144*Pi^2*yp^7 - (10707504*I)*Pi^3*yp^7 + 265666756*yp^8 - 
            (548987140*I)*Pi*yp^8 - 241354578*Pi^2*yp^8 + (30109092*I)*Pi^3*
             yp^8 - 177182784*yp^9 + (375195688*I)*Pi*yp^9 + 
            145263144*Pi^2*yp^9 - (10707504*I)*Pi^3*yp^9 + 123470224*yp^10 - 
            (243944832*I)*Pi*yp^10 - 104025768*Pi^2*yp^10 + 
            (11482608*I)*Pi^3*yp^10 - 43265728*yp^11 + (77494584*I)*Pi*
             yp^11 + 29046072*Pi^2*yp^11 - (2205072*I)*Pi^3*yp^11 + 
            8932392*yp^12 - (14253256*I)*Pi*yp^12 - 5924532*Pi^2*yp^12 + 
            (207144*I)*Pi^3*yp^12 - 797760*yp^13 + (755112*I)*Pi*yp^13 - 
            307800*Pi^2*yp^13 + (329808*I)*Pi^3*yp^13 + 55024*yp^14 - 
            (52224*I)*Pi*yp^14 + 7272*Pi^2*yp^14 - (6000*I)*Pi^3*yp^14 - 
            3264*yp^15 - (1800*I)*Pi*yp^15 - 3336*Pi^2*yp^15 - 
            (144*I)*Pi^3*yp^15 - 1290*yp^16 + (1738*I)*Pi*yp^16 - 
            867*Pi^2*yp^16 + (390*I)*Pi^3*yp^16 - 4176*Log[2] - 
            (564*I)*Pi*Log[2] - 1992*Pi^2*Log[2] - 10368*yp*Log[2] - 
            (3168*I)*Pi*yp*Log[2] + 576*Pi^2*yp*Log[2] + 161344*yp^2*Log[2] - 
            (26400*I)*Pi*yp^2*Log[2] + 28224*Pi^2*yp^2*Log[2] - 
            3048832*yp^3*Log[2] + (1410528*I)*Pi*yp^3*Log[2] - 
            780096*Pi^2*yp^3*Log[2] + 40235200*yp^4*Log[2] - 
            (48168240*I)*Pi*yp^4*Log[2] - 14527968*Pi^2*yp^4*Log[2] - 
            200113280*yp^5*Log[2] + (214784160*I)*Pi*yp^5*Log[2] + 
            70412352*Pi^2*yp^5*Log[2] + 591256000*yp^6*Log[2] - 
            (669353952*I)*Pi*yp^6*Log[2] - 240266304*Pi^2*yp^6*Log[2] - 
            922998144*yp^7*Log[2] + (1024011744*I)*Pi*yp^7*Log[2] + 
            385711296*Pi^2*yp^7*Log[2] + 1306238752*yp^8*Log[2] - 
            (1482564408*I)*Pi*yp^8*Log[2] - 552147120*Pi^2*yp^8*Log[2] - 
            922998144*yp^9*Log[2] + (1024011744*I)*Pi*yp^9*Log[2] + 
            385711296*Pi^2*yp^9*Log[2] + 591256000*yp^10*Log[2] - 
            (669353952*I)*Pi*yp^10*Log[2] - 240266304*Pi^2*yp^10*Log[2] - 
            200113280*yp^11*Log[2] + (214784160*I)*Pi*yp^11*Log[2] + 
            70412352*Pi^2*yp^11*Log[2] + 40235200*yp^12*Log[2] - 
            (48168240*I)*Pi*yp^12*Log[2] - 14527968*Pi^2*yp^12*Log[2] - 
            3048832*yp^13*Log[2] + (1410528*I)*Pi*yp^13*Log[2] - 
            780096*Pi^2*yp^13*Log[2] + 161344*yp^14*Log[2] - 
            (26400*I)*Pi*yp^14*Log[2] + 28224*Pi^2*yp^14*Log[2] - 
            10368*yp^15*Log[2] - (3168*I)*Pi*yp^15*Log[2] + 
            576*Pi^2*yp^15*Log[2] - 4176*yp^16*Log[2] - (564*I)*Pi*yp^16*
             Log[2] - 1992*Pi^2*yp^16*Log[2] - 3096*Log[2]^2 - 
            (2448*I)*Pi*Log[2]^2 + 45120*yp^2*Log[2]^2 + (61056*I)*Pi*yp^2*
             Log[2]^2 - 3698688*yp^3*Log[2]^2 + (340992*I)*Pi*yp^3*Log[2]^2 + 
            67965024*yp^4*Log[2]^2 - (50102208*I)*Pi*yp^4*Log[2]^2 - 
            299839488*yp^5*Log[2]^2 + (238003200*I)*Pi*yp^5*Log[2]^2 + 
            883641792*yp^6*Log[2]^2 - (766528128*I)*Pi*yp^6*Log[2]^2 - 
            1395154944*yp^7*Log[2]^2 + (1304635392*I)*Pi*yp^7*Log[2]^2 + 
            1931344752*yp^8*Log[2]^2 - (1735931232*I)*Pi*yp^8*Log[2]^2 - 
            1395154944*yp^9*Log[2]^2 + (1304635392*I)*Pi*yp^9*Log[2]^2 + 
            883641792*yp^10*Log[2]^2 - (766528128*I)*Pi*yp^10*Log[2]^2 - 
            299839488*yp^11*Log[2]^2 + (238003200*I)*Pi*yp^11*Log[2]^2 + 
            67965024*yp^12*Log[2]^2 - (50102208*I)*Pi*yp^12*Log[2]^2 - 
            3698688*yp^13*Log[2]^2 + (340992*I)*Pi*yp^13*Log[2]^2 + 
            45120*yp^14*Log[2]^2 + (61056*I)*Pi*yp^14*Log[2]^2 - 
            3096*yp^16*Log[2]^2 - (2448*I)*Pi*yp^16*Log[2]^2 - 
            55296*yp^2*Log[2]^3 - 1179648*yp^3*Log[2]^3 + 43683840*yp^4*
             Log[2]^3 - 211156992*yp^5*Log[2]^3 + 660953088*yp^6*Log[2]^3 - 
            1146617856*yp^7*Log[2]^3 + 1497489408*yp^8*Log[2]^3 - 
            1146617856*yp^9*Log[2]^3 + 660953088*yp^10*Log[2]^3 - 
            211156992*yp^11*Log[2]^3 + 43683840*yp^12*Log[2]^3 - 
            1179648*yp^13*Log[2]^3 - 55296*yp^14*Log[2]^3))/
          (9*(-1 + yp)^8*(1 + yp)^8))*Log[u2m2] + 
       ((-262144*yp^3*(5 - 82*yp + 171*yp^2 - 316*yp^3 + 171*yp^4 - 82*yp^5 + 
            5*yp^6)*H[-1, -1, yp])/((-1 + yp)^4*(1 + yp)^8) + 
         (131072*yp^3*(9 - 204*yp + 1029*yp^2 - 3024*yp^3 + 5362*yp^4 - 
            6856*yp^5 + 5362*yp^6 - 3024*yp^7 + 1029*yp^8 - 204*yp^9 + 
            9*yp^10)*H[-1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (524288*yp^3*(2 - 51*yp + 250*yp^2 - 756*yp^3 + 1284*yp^4 - 
            1714*yp^5 + 1284*yp^6 - 756*yp^7 + 250*yp^8 - 51*yp^9 + 2*yp^10)*
           H[-1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (131072*yp^3*(9 - 204*yp + 1029*yp^2 - 3024*yp^3 + 5362*yp^4 - 
            6856*yp^5 + 5362*yp^6 - 3024*yp^7 + 1029*yp^8 - 204*yp^9 + 
            9*yp^10)*H[0, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (524288*yp^3*(2 - 51*yp + 250*yp^2 - 756*yp^3 + 1284*yp^4 - 
            1714*yp^5 + 1284*yp^6 - 756*yp^7 + 250*yp^8 - 51*yp^9 + 2*yp^10)*
           H[0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (131072*yp^3*(7 - 204*yp + 971*yp^2 - 3024*yp^3 + 4910*yp^4 - 
            6856*yp^5 + 4910*yp^6 - 3024*yp^7 + 971*yp^8 - 204*yp^9 + 
            7*yp^10)*H[0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (524288*yp^3*(2 - 51*yp + 250*yp^2 - 756*yp^3 + 1284*yp^4 - 
            1714*yp^5 + 1284*yp^6 - 756*yp^7 + 250*yp^8 - 51*yp^9 + 2*yp^10)*
           H[1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (131072*yp^3*(7 - 204*yp + 971*yp^2 - 3024*yp^3 + 4910*yp^4 - 
            6856*yp^5 + 4910*yp^6 - 3024*yp^7 + 971*yp^8 - 204*yp^9 + 
            7*yp^10)*H[1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (262144*yp^3*(3 - 102*yp + 471*yp^2 - 1512*yp^3 + 2342*yp^4 - 
            3428*yp^5 + 2342*yp^6 - 1512*yp^7 + 471*yp^8 - 102*yp^9 + 
            3*yp^10)*H[1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (512*H[0, yp]*(-9 - (6*I)*Pi + 344*yp^2 - (48*I)*Pi*yp^2 - 
            9728*yp^3 + (5760*I)*Pi*yp^3 + 143396*yp^4 - (153960*I)*Pi*yp^4 - 
            675328*yp^5 + (756864*I)*Pi*yp^5 + 1823720*yp^6 - 
            (2283600*I)*Pi*yp^6 - 2853888*yp^7 + (3857664*I)*Pi*yp^7 + 
            3962186*yp^8 - (5151780*I)*Pi*yp^8 - 2853888*yp^9 + 
            (3857664*I)*Pi*yp^9 + 1823720*yp^10 - (2283600*I)*Pi*yp^10 - 
            675328*yp^11 + (756864*I)*Pi*yp^11 + 143396*yp^12 - 
            (153960*I)*Pi*yp^12 - 9728*yp^13 + (5760*I)*Pi*yp^13 + 
            344*yp^14 - (48*I)*Pi*yp^14 - 9*yp^16 - (6*I)*Pi*yp^16 - 
            12288*yp^3*Log[2] + 313344*yp^4*Log[2] - 1536000*yp^5*Log[2] + 
            4644864*yp^6*Log[2] - 7888896*yp^7*Log[2] + 10530816*yp^8*
             Log[2] - 7888896*yp^9*Log[2] + 4644864*yp^10*Log[2] - 
            1536000*yp^11*Log[2] + 313344*yp^12*Log[2] - 12288*yp^13*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (512*H[1, yp]*(9 + (6*I)*Pi - 
            344*yp^2 + (48*I)*Pi*yp^2 + 9280*yp^3 - (4992*I)*Pi*yp^3 - 
            143396*yp^4 + (153960*I)*Pi*yp^4 + 662336*yp^5 - 
            (734592*I)*Pi*yp^5 - 1823720*yp^6 + (2283600*I)*Pi*yp^6 + 
            2752640*yp^7 - (3684096*I)*Pi*yp^7 - 3962186*yp^8 + 
            (5151780*I)*Pi*yp^8 + 2752640*yp^9 - (3684096*I)*Pi*yp^9 - 
            1823720*yp^10 + (2283600*I)*Pi*yp^10 + 662336*yp^11 - 
            (734592*I)*Pi*yp^11 - 143396*yp^12 + (153960*I)*Pi*yp^12 + 
            9280*yp^13 - (4992*I)*Pi*yp^13 - 344*yp^14 + (48*I)*Pi*yp^14 + 
            9*yp^16 + (6*I)*Pi*yp^16 + 10752*yp^3*Log[2] - 
            313344*yp^4*Log[2] + 1491456*yp^5*Log[2] - 4644864*yp^6*Log[2] + 
            7541760*yp^7*Log[2] - 10530816*yp^8*Log[2] + 7541760*yp^9*
             Log[2] - 4644864*yp^10*Log[2] + 1491456*yp^11*Log[2] - 
            313344*yp^12*Log[2] + 10752*yp^13*Log[2]))/(3*(-1 + yp)^8*
           (1 + yp)^8) + (512*H[-1, yp]*(9 + (6*I)*Pi - 344*yp^2 + 
            (48*I)*Pi*yp^2 + 10176*yp^3 - (6528*I)*Pi*yp^3 - 143396*yp^4 + 
            (153960*I)*Pi*yp^4 + 688320*yp^5 - (779136*I)*Pi*yp^5 - 
            1823720*yp^6 + (2283600*I)*Pi*yp^6 + 2955136*yp^7 - 
            (4031232*I)*Pi*yp^7 - 3962186*yp^8 + (5151780*I)*Pi*yp^8 + 
            2955136*yp^9 - (4031232*I)*Pi*yp^9 - 1823720*yp^10 + 
            (2283600*I)*Pi*yp^10 + 688320*yp^11 - (779136*I)*Pi*yp^11 - 
            143396*yp^12 + (153960*I)*Pi*yp^12 + 10176*yp^13 - 
            (6528*I)*Pi*yp^13 - 344*yp^14 + (48*I)*Pi*yp^14 + 9*yp^16 + 
            (6*I)*Pi*yp^16 + 13824*yp^3*Log[2] - 313344*yp^4*Log[2] + 
            1580544*yp^5*Log[2] - 4644864*yp^6*Log[2] + 8236032*yp^7*Log[2] - 
            10530816*yp^8*Log[2] + 8236032*yp^9*Log[2] - 4644864*yp^10*
             Log[2] + 1580544*yp^11*Log[2] - 313344*yp^12*Log[2] + 
            13824*yp^13*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (128*(27 - (66*I)*Pi + 72*Pi^2 + 576*yp - 5720*yp^2 + 
            (4464*I)*Pi*yp^2 + 576*Pi^2*yp^2 + 68800*yp^3 - 
            (114048*I)*Pi*yp^3 - 32256*Pi^2*yp^3 - 702476*yp^4 + 
            (1701768*I)*Pi*yp^4 + 907488*Pi^2*yp^4 + 2968640*yp^5 - 
            (8025984*I)*Pi*yp^5 - 4474368*Pi^2*yp^5 - 7772264*yp^6 + 
            (21612816*I)*Pi*yp^6 + 13468608*Pi^2*yp^6 + 10331328*yp^7 - 
            (33639168*I)*Pi*yp^7 - 22625280*Pi^2*yp^7 - 16265886*yp^8 + 
            (46750836*I)*Pi*yp^8 + 30228912*Pi^2*yp^8 + 10331328*yp^9 - 
            (33639168*I)*Pi*yp^9 - 22625280*Pi^2*yp^9 - 7772264*yp^10 + 
            (21612816*I)*Pi*yp^10 + 13468608*Pi^2*yp^10 + 2968640*yp^11 - 
            (8025984*I)*Pi*yp^11 - 4474368*Pi^2*yp^11 - 702476*yp^12 + 
            (1701768*I)*Pi*yp^12 + 907488*Pi^2*yp^12 + 68800*yp^13 - 
            (114048*I)*Pi*yp^13 - 32256*Pi^2*yp^13 - 5720*yp^14 + 
            (4464*I)*Pi*yp^14 + 576*Pi^2*yp^14 + 576*yp^15 + 27*yp^16 - 
            (66*I)*Pi*yp^16 + 72*Pi^2*yp^16 + 216*Log[2] + 
            (144*I)*Pi*Log[2] - 8256*yp^2*Log[2] + (1152*I)*Pi*yp^2*Log[2] + 
            233472*yp^3*Log[2] - (138240*I)*Pi*yp^3*Log[2] - 
            3441504*yp^4*Log[2] + (3695040*I)*Pi*yp^4*Log[2] + 
            16207872*yp^5*Log[2] - (18164736*I)*Pi*yp^5*Log[2] - 
            43769280*yp^6*Log[2] + (54806400*I)*Pi*yp^6*Log[2] + 
            68493312*yp^7*Log[2] - (92583936*I)*Pi*yp^7*Log[2] - 
            95092464*yp^8*Log[2] + (123642720*I)*Pi*yp^8*Log[2] + 
            68493312*yp^9*Log[2] - (92583936*I)*Pi*yp^9*Log[2] - 
            43769280*yp^10*Log[2] + (54806400*I)*Pi*yp^10*Log[2] + 
            16207872*yp^11*Log[2] - (18164736*I)*Pi*yp^11*Log[2] - 
            3441504*yp^12*Log[2] + (3695040*I)*Pi*yp^12*Log[2] + 
            233472*yp^13*Log[2] - (138240*I)*Pi*yp^13*Log[2] - 
            8256*yp^14*Log[2] + (1152*I)*Pi*yp^14*Log[2] + 216*yp^16*Log[2] + 
            (144*I)*Pi*yp^16*Log[2] + 147456*yp^3*Log[2]^2 - 
            3760128*yp^4*Log[2]^2 + 18432000*yp^5*Log[2]^2 - 
            55738368*yp^6*Log[2]^2 + 94666752*yp^7*Log[2]^2 - 
            126369792*yp^8*Log[2]^2 + 94666752*yp^9*Log[2]^2 - 
            55738368*yp^10*Log[2]^2 + 18432000*yp^11*Log[2]^2 - 
            3760128*yp^12*Log[2]^2 + 147456*yp^13*Log[2]^2))/
          (9*(-1 + yp)^8*(1 + yp)^8))*Log[u2m2]^2 + 
       ((-1024*(15 + 88*yp + 1184*yp^2 + 1832*yp^3 - 84524*yp^4 + 
            815224*yp^5 - 2105824*yp^6 + 4753416*yp^7 - 5189958*yp^8 + 
            4753416*yp^9 - 2105824*yp^10 + 815224*yp^11 - 84524*yp^12 + 
            1832*yp^13 + 1184*yp^14 + 88*yp^15 + 15*yp^16)*H[-1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (512*(27 + 88*yp + 1296*yp^2 + 
            10536*yp^3 - 275772*yp^4 + 1518200*yp^5 - 4471376*yp^6 + 
            8760328*yp^7 - 10300222*yp^8 + 8760328*yp^9 - 4471376*yp^10 + 
            1518200*yp^11 - 275772*yp^12 + 10536*yp^13 + 1296*yp^14 + 
            88*yp^15 + 27*yp^16)*H[-1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (4096*(3 + 28*yp^2 + 2176*yp^3 - 47812*yp^4 + 175744*yp^5 - 
            591388*yp^6 + 1001728*yp^7 - 1277566*yp^8 + 1001728*yp^9 - 
            591388*yp^10 + 175744*yp^11 - 47812*yp^12 + 2176*yp^13 + 
            28*yp^14 + 3*yp^16)*H[-1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (512*(27 + 88*yp + 1296*yp^2 + 10536*yp^3 - 275772*yp^4 + 
            1518200*yp^5 - 4471376*yp^6 + 8760328*yp^7 - 10300222*yp^8 + 
            8760328*yp^9 - 4471376*yp^10 + 1518200*yp^11 - 275772*yp^12 + 
            10536*yp^13 + 1296*yp^14 + 88*yp^15 + 27*yp^16)*H[0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (512*(27 + 464*yp^2 + 9216*yp^3 - 
            303548*yp^4 + 1254400*yp^5 - 4328208*yp^6 + 7387136*yp^7 - 
            9742910*yp^8 + 7387136*yp^9 - 4328208*yp^10 + 1254400*yp^11 - 
            303548*yp^12 + 9216*yp^13 + 464*yp^14 + 27*yp^16)*H[0, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (512*(27 - 88*yp - 368*yp^2 + 
            7896*yp^3 - 331324*yp^4 + 990600*yp^5 - 4185040*yp^6 + 
            6013944*yp^7 - 9185598*yp^8 + 6013944*yp^9 - 4185040*yp^10 + 
            990600*yp^11 - 331324*yp^12 + 7896*yp^13 - 368*yp^14 - 88*yp^15 + 
            27*yp^16)*H[0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (4096*(3 + 28*yp^2 + 2176*yp^3 - 47812*yp^4 + 175744*yp^5 - 
            591388*yp^6 + 1001728*yp^7 - 1277566*yp^8 + 1001728*yp^9 - 
            591388*yp^10 + 175744*yp^11 - 47812*yp^12 + 2176*yp^13 + 
            28*yp^14 + 3*yp^16)*H[1, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (512*(27 - 88*yp - 368*yp^2 + 7896*yp^3 - 331324*yp^4 + 
            990600*yp^5 - 4185040*yp^6 + 6013944*yp^7 - 9185598*yp^8 + 
            6013944*yp^9 - 4185040*yp^10 + 990600*yp^11 - 331324*yp^12 + 
            7896*yp^13 - 368*yp^14 - 88*yp^15 + 27*yp^16)*H[1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (1024*(15 - 88*yp - 480*yp^2 - 
            808*yp^3 - 140076*yp^4 + 287624*yp^5 - 1819488*yp^6 + 
            2007032*yp^7 - 4075334*yp^8 + 2007032*yp^9 - 1819488*yp^10 + 
            287624*yp^11 - 140076*yp^12 - 808*yp^13 - 480*yp^14 - 88*yp^15 + 
            15*yp^16)*H[1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (256*H[0, yp]*(-241 + (51*I)*Pi - 384*yp - (264*I)*Pi*yp - 
            5600*yp^2 - (144*I)*Pi*yp^2 - 110592*yp^3 + (56712*I)*Pi*yp^3 + 
            2201876*yp^4 - (1694556*I)*Pi*yp^4 - 8308480*yp^5 + 
            (6706584*I)*Pi*yp^5 + 27006880*yp^6 - (23314608*I)*Pi*yp^6 - 
            38766464*yp^7 + (39046632*I)*Pi*yp^7 + 57461818*yp^8 - 
            (51824430*I)*Pi*yp^8 - 38766464*yp^9 + (39046632*I)*Pi*yp^9 + 
            27006880*yp^10 - (23314608*I)*Pi*yp^10 - 8308480*yp^11 + 
            (6706584*I)*Pi*yp^11 + 2201876*yp^12 - (1694556*I)*Pi*yp^12 - 
            110592*yp^13 + (56712*I)*Pi*yp^13 - 5600*yp^14 - 
            (144*I)*Pi*yp^14 - 384*yp^15 - (264*I)*Pi*yp^15 - 241*yp^16 + 
            (51*I)*Pi*yp^16 - 324*Log[2] - 5568*yp^2*Log[2] - 
            110592*yp^3*Log[2] + 3642576*yp^4*Log[2] - 15052800*yp^5*Log[2] + 
            51938496*yp^6*Log[2] - 88645632*yp^7*Log[2] + 116914920*yp^8*
             Log[2] - 88645632*yp^9*Log[2] + 51938496*yp^10*Log[2] - 
            15052800*yp^11*Log[2] + 3642576*yp^12*Log[2] - 
            110592*yp^13*Log[2] - 5568*yp^14*Log[2] - 324*yp^16*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) - (256*H[1, yp]*(241 - (60*I)*Pi + 
            1468*yp + (384*I)*Pi*yp - 512*yp^2 + (5184*I)*Pi*yp^2 + 
            88148*yp^3 - (3840*I)*Pi*yp^3 - 2261716*yp^4 + 
            (1566000*I)*Pi*yp^4 + 7149724*yp^5 - (4236288*I)*Pi*yp^5 - 
            26941888*yp^6 + (20170944*I)*Pi*yp^6 + 33917268*yp^7 - 
            (27217536*I)*Pi*yp^7 - 57459898*yp^8 + (44596248*I)*Pi*yp^8 + 
            33917268*yp^9 - (27217536*I)*Pi*yp^9 - 26941888*yp^10 + 
            (20170944*I)*Pi*yp^10 + 7149724*yp^11 - (4236288*I)*Pi*yp^11 - 
            2261716*yp^12 + (1566000*I)*Pi*yp^12 + 88148*yp^13 - 
            (3840*I)*Pi*yp^13 - 512*yp^14 + (5184*I)*Pi*yp^14 + 1468*yp^15 + 
            (384*I)*Pi*yp^15 + 241*yp^16 - (60*I)*Pi*yp^16 + 324*Log[2] - 
            1056*yp*Log[2] - 4416*yp^2*Log[2] + 94752*yp^3*Log[2] - 
            3975888*yp^4*Log[2] + 11887200*yp^5*Log[2] - 50220480*yp^6*
             Log[2] + 72167328*yp^7*Log[2] - 110227176*yp^8*Log[2] + 
            72167328*yp^9*Log[2] - 50220480*yp^10*Log[2] + 
            11887200*yp^11*Log[2] - 3975888*yp^12*Log[2] + 
            94752*yp^13*Log[2] - 4416*yp^14*Log[2] - 1056*yp^15*Log[2] + 
            324*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
         (256*H[-1, yp]*(241 - (42*I)*Pi - 700*yp + (144*I)*Pi*yp + 
            11712*yp^2 - (4896*I)*Pi*yp^2 + 133036*yp^3 - (109584*I)*Pi*
             yp^3 - 2142036*yp^4 + (1823112*I)*Pi*yp^4 + 9467236*yp^5 - 
            (9176880*I)*Pi*yp^5 - 27071872*yp^6 + (26458272*I)*Pi*yp^6 + 
            43615660*yp^7 - (50875728*I)*Pi*yp^7 - 57463738*yp^8 + 
            (59052612*I)*Pi*yp^8 + 43615660*yp^9 - (50875728*I)*Pi*yp^9 - 
            27071872*yp^10 + (26458272*I)*Pi*yp^10 + 9467236*yp^11 - 
            (9176880*I)*Pi*yp^11 - 2142036*yp^12 + (1823112*I)*Pi*yp^12 + 
            133036*yp^13 - (109584*I)*Pi*yp^13 + 11712*yp^14 - 
            (4896*I)*Pi*yp^14 - 700*yp^15 + (144*I)*Pi*yp^15 + 241*yp^16 - 
            (42*I)*Pi*yp^16 + 324*Log[2] + 1056*yp*Log[2] + 
            15552*yp^2*Log[2] + 126432*yp^3*Log[2] - 3309264*yp^4*Log[2] + 
            18218400*yp^5*Log[2] - 53656512*yp^6*Log[2] + 105123936*yp^7*
             Log[2] - 123602664*yp^8*Log[2] + 105123936*yp^9*Log[2] - 
            53656512*yp^10*Log[2] + 18218400*yp^11*Log[2] - 
            3309264*yp^12*Log[2] + 126432*yp^13*Log[2] + 15552*yp^14*Log[2] + 
            1056*yp^15*Log[2] + 324*yp^16*Log[2]))/(3*(-1 + yp)^8*
           (1 + yp)^8) - (64*(4315 + (2154*I)*Pi + 222*Pi^2 + 16320*yp - 
            (9384*I)*Pi*yp + 720*Pi^2*yp + 6744*yp^2 - (70944*I)*Pi*yp^2 + 
            24672*Pi^2*yp^2 + 511552*yp^3 - (1019064*I)*Pi*yp^3 - 
            205008*Pi^2*yp^3 - 17558956*yp^4 + (24665208*I)*Pi*yp^4 + 
            9213672*Pi^2*yp^4 + 56465088*yp^5 - (91706856*I)*Pi*yp^5 - 
            31633008*Pi^2*yp^5 - 279051288*yp^6 + (306328992*I)*Pi*yp^6 + 
            121017120*Pi^2*yp^6 + 243030848*yp^7 - (437319864*I)*Pi*yp^7 - 
            176960400*Pi^2*yp^7 - 600474334*yp^8 + (656209212*I)*Pi*yp^8 + 
            266398068*Pi^2*yp^8 + 243030848*yp^9 - (437319864*I)*Pi*yp^9 - 
            176960400*Pi^2*yp^9 - 279051288*yp^10 + (306328992*I)*Pi*yp^10 + 
            121017120*Pi^2*yp^10 + 56465088*yp^11 - (91706856*I)*Pi*yp^11 - 
            31633008*Pi^2*yp^11 - 17558956*yp^12 + (24665208*I)*Pi*yp^12 + 
            9213672*Pi^2*yp^12 + 511552*yp^13 - (1019064*I)*Pi*yp^13 - 
            205008*Pi^2*yp^13 + 6744*yp^14 - (70944*I)*Pi*yp^14 + 
            24672*Pi^2*yp^14 + 16320*yp^15 - (9384*I)*Pi*yp^15 + 
            720*Pi^2*yp^15 + 4315*yp^16 + (2154*I)*Pi*yp^16 + 
            222*Pi^2*yp^16 + 5784*Log[2] - (1224*I)*Pi*Log[2] + 
            9216*yp*Log[2] + (6336*I)*Pi*yp*Log[2] + 134400*yp^2*Log[2] + 
            (3456*I)*Pi*yp^2*Log[2] + 2654208*yp^3*Log[2] - 
            (1361088*I)*Pi*yp^3*Log[2] - 52845024*yp^4*Log[2] + 
            (40669344*I)*Pi*yp^4*Log[2] + 199403520*yp^5*Log[2] - 
            (160958016*I)*Pi*yp^5*Log[2] - 648165120*yp^6*Log[2] + 
            (559550592*I)*Pi*yp^6*Log[2] + 930395136*yp^7*Log[2] - 
            (937119168*I)*Pi*yp^7*Log[2] - 1379083632*yp^8*Log[2] + 
            (1243786320*I)*Pi*yp^8*Log[2] + 930395136*yp^9*Log[2] - 
            (937119168*I)*Pi*yp^9*Log[2] - 648165120*yp^10*Log[2] + 
            (559550592*I)*Pi*yp^10*Log[2] + 199403520*yp^11*Log[2] - 
            (160958016*I)*Pi*yp^11*Log[2] - 52845024*yp^12*Log[2] + 
            (40669344*I)*Pi*yp^12*Log[2] + 2654208*yp^13*Log[2] - 
            (1361088*I)*Pi*yp^13*Log[2] + 134400*yp^14*Log[2] + 
            (3456*I)*Pi*yp^14*Log[2] + 9216*yp^15*Log[2] + (6336*I)*Pi*yp^15*
             Log[2] + 5784*yp^16*Log[2] - (1224*I)*Pi*yp^16*Log[2] + 
            3888*Log[2]^2 + 66816*yp^2*Log[2]^2 + 1327104*yp^3*Log[2]^2 - 
            43710912*yp^4*Log[2]^2 + 180633600*yp^5*Log[2]^2 - 
            623261952*yp^6*Log[2]^2 + 1063747584*yp^7*Log[2]^2 - 
            1402979040*yp^8*Log[2]^2 + 1063747584*yp^9*Log[2]^2 - 
            623261952*yp^10*Log[2]^2 + 180633600*yp^11*Log[2]^2 - 
            43710912*yp^12*Log[2]^2 + 1327104*yp^13*Log[2]^2 + 
            66816*yp^14*Log[2]^2 + 3888*yp^16*Log[2]^2))/
          (9*(-1 + yp)^8*(1 + yp)^8) + 
         ((4096*(3 + 2*yp + 64*yp^2 + 550*yp^3 - 19260*yp^4 + 94338*yp^5 - 
              299392*yp^6 + 519510*yp^7 - 689934*yp^8 + 519510*yp^9 - 
              299392*yp^10 + 94338*yp^11 - 19260*yp^12 + 550*yp^13 + 
              64*yp^14 + 2*yp^15 + 3*yp^16)*H[-1, yp])/((-1 + yp)^8*
             (1 + yp)^8) - (4096*(3 + 32*yp^2 + 640*yp^3 - 21244*yp^4 + 
              90240*yp^5 - 301408*yp^6 + 498944*yp^7 - 681870*yp^8 + 
              498944*yp^9 - 301408*yp^10 + 90240*yp^11 - 21244*yp^12 + 
              640*yp^13 + 32*yp^14 + 3*yp^16)*H[0, yp])/((-1 + yp)^8*
             (1 + yp)^8) - (4096*(3 - 2*yp + 730*yp^3 - 23228*yp^4 + 
              86142*yp^5 - 303424*yp^6 + 478378*yp^7 - 673806*yp^8 + 
              478378*yp^9 - 303424*yp^10 + 86142*yp^11 - 23228*yp^12 + 
              730*yp^13 - 2*yp^15 + 3*yp^16)*H[1, yp])/((-1 + yp)^8*
             (1 + yp)^8) + (512*(-103 + (45*I)*Pi - 96*yp - (24*I)*Pi*yp + 
              264*yp^2 + (120*I)*Pi*yp^2 - 29984*yp^3 + (17208*I)*Pi*yp^3 + 
              563932*yp^4 - (519636*I)*Pi*yp^4 - 2205280*yp^5 + 
              (2151144*I)*Pi*yp^5 + 6799800*yp^6 - (7133112*I)*Pi*yp^6 - 
              9954336*yp^7 + (11692536*I)*Pi*yp^7 + 14828950*yp^8 - 
              (15955506*I)*Pi*yp^8 - 9954336*yp^9 + (11692536*I)*Pi*yp^9 + 
              6799800*yp^10 - (7133112*I)*Pi*yp^10 - 2205280*yp^11 + 
              (2151144*I)*Pi*yp^11 + 563932*yp^12 - (519636*I)*Pi*yp^12 - 
              29984*yp^13 + (17208*I)*Pi*yp^13 + 264*yp^14 + (120*I)*Pi*yp^
                14 - 96*yp^15 - (24*I)*Pi*yp^15 - 103*yp^16 + 
              (45*I)*Pi*yp^16 - 144*Log[2] - 1536*yp^2*Log[2] - 
              30720*yp^3*Log[2] + 1019712*yp^4*Log[2] - 4331520*yp^5*Log[2] + 
              14467584*yp^6*Log[2] - 23949312*yp^7*Log[2] + 32729760*yp^8*Log[
                2] - 23949312*yp^9*Log[2] + 14467584*yp^10*Log[2] - 
              4331520*yp^11*Log[2] + 1019712*yp^12*Log[2] - 30720*yp^13*Log[
                2] - 1536*yp^14*Log[2] - 144*yp^16*Log[2]))/
            (3*(-1 + yp)^8*(1 + yp)^8))*Log[u2m2] - 
         (2048*(1 + 8*yp^2 + 256*yp^3 - 6980*yp^4 + 32000*yp^5 - 
            103240*yp^6 + 164352*yp^7 - 238330*yp^8 + 164352*yp^9 - 
            103240*yp^10 + 32000*yp^11 - 6980*yp^12 + 256*yp^13 + 8*yp^14 + 
            yp^16)*Log[u2m2]^2)/((-1 + yp)^8*(1 + yp)^8))*Log[x]^2 + 
       ((16384*(2 + 7*yp + 37*yp^2 + 61*yp^3 - 10198*yp^4 + 43231*yp^5 - 
            151701*yp^6 + 267997*yp^7 - 348024*yp^8 + 267997*yp^9 - 
            151701*yp^10 + 43231*yp^11 - 10198*yp^12 + 61*yp^13 + 37*yp^14 + 
            7*yp^15 + 2*yp^16)*H[-1, yp])/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (16384*(2 + 19*yp^2 + 232*yp^3 - 11674*yp^4 + 39496*yp^5 - 
            158435*yp^6 + 242896*yp^7 - 356144*yp^8 + 242896*yp^9 - 
            158435*yp^10 + 39496*yp^11 - 11674*yp^12 + 232*yp^13 + 19*yp^14 + 
            2*yp^16)*H[0, yp])/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (16384*(2 - 7*yp + yp^2 + 403*yp^3 - 13150*yp^4 + 35761*yp^5 - 
            165169*yp^6 + 217795*yp^7 - 364264*yp^8 + 217795*yp^9 - 
            165169*yp^10 + 35761*yp^11 - 13150*yp^12 + 403*yp^13 + yp^14 - 
            7*yp^15 + 2*yp^16)*H[1, yp])/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (512*(541 + 336*yp + (336*I)*Pi*yp - 568*yp^2 - (1392*I)*Pi*yp^2 + 
            69744*yp^3 - (23184*I)*Pi*yp^3 - 1277300*yp^4 + 
            (1125792*I)*Pi*yp^4 + 4241104*yp^5 - (3744816*I)*Pi*yp^5 - 
            14950408*yp^6 + (14942832*I)*Pi*yp^6 + 19281776*yp^7 - 
            (22577808*I)*Pi*yp^7 - 31507666*yp^8 + (33139392*I)*Pi*yp^8 + 
            19281776*yp^9 - (22577808*I)*Pi*yp^9 - 14950408*yp^10 + 
            (14942832*I)*Pi*yp^10 + 4241104*yp^11 - (3744816*I)*Pi*yp^11 - 
            1277300*yp^12 + (1125792*I)*Pi*yp^12 + 69744*yp^13 - 
            (23184*I)*Pi*yp^13 - 568*yp^14 - (1392*I)*Pi*yp^14 + 336*yp^15 + 
            (336*I)*Pi*yp^15 + 541*yp^16 + 384*Log[2] + 3648*yp^2*Log[2] + 
            44544*yp^3*Log[2] - 2241408*yp^4*Log[2] + 7583232*yp^5*Log[2] - 
            30419520*yp^6*Log[2] + 46636032*yp^7*Log[2] - 68379648*yp^8*
             Log[2] + 46636032*yp^9*Log[2] - 30419520*yp^10*Log[2] + 
            7583232*yp^11*Log[2] - 2241408*yp^12*Log[2] + 
            44544*yp^13*Log[2] + 3648*yp^14*Log[2] + 384*yp^16*Log[2]))/
          (9*(-1 + yp)^8*(1 + yp)^8) - (1024*(7 + 72*yp^2 + 768*yp^3 - 
            29884*yp^4 + 116480*yp^5 - 415752*yp^6 + 669184*yp^7 - 
            943894*yp^8 + 669184*yp^9 - 415752*yp^10 + 116480*yp^11 - 
            29884*yp^12 + 768*yp^13 + 72*yp^14 + 7*yp^16)*Log[u2m2])/
          ((-1 + yp)^8*(1 + yp)^8))*Log[x]^3 - 
       (8192*(3 + 5*yp^2 + 192*yp^3 - 6522*yp^4 + 18368*yp^5 - 85365*yp^6 + 
          116608*yp^7 - 193074*yp^8 + 116608*yp^9 - 85365*yp^10 + 
          18368*yp^11 - 6522*yp^12 + 192*yp^13 + 5*yp^14 + 3*yp^16)*Log[x]^4)/
        (3*(-1 + yp)^8*(1 + yp)^8) + (16*H[0, yp]*(-31551 - (900*I)*Pi - 
          18582*Pi^2 + (612*I)*Pi^3 - 16128*yp - (100368*I)*Pi*yp - 
          23616*Pi^2*yp + (1440*I)*Pi^3*yp + 1528*yp^2 + (727776*I)*Pi*yp^2 - 
          22464*Pi^2*yp^2 + (22464*I)*Pi^3*yp^2 - 6989568*yp^3 + 
          (971088*I)*Pi*yp^3 - 4870656*Pi^2*yp^3 - (105120*I)*Pi^3*yp^3 + 
          136306588*yp^4 - (132703728*I)*Pi*yp^4 - 45335112*Pi^2*yp^4 + 
          (20485296*I)*Pi^3*yp^4 - 579326208*yp^5 + (476887152*I)*Pi*yp^5 + 
          84057984*Pi^2*yp^5 - (95281632*I)*Pi^3*yp^5 + 1854044104*yp^6 - 
          (2194569696*I)*Pi*yp^6 - 788395968*Pi^2*yp^6 + (288182592*I)*Pi^3*
           yp^6 - 2607761664*yp^7 + (2515205712*I)*Pi*yp^7 + 
          477630144*Pi^2*yp^7 - (410683680*I)*Pi^3*yp^7 + 4208212934*yp^8 - 
          (4724715288*I)*Pi*yp^8 - 1808485188*Pi^2*yp^8 + 
          (654278616*I)*Pi^3*yp^8 - 2607761664*yp^9 + (2515205712*I)*Pi*
           yp^9 + 477630144*Pi^2*yp^9 - (410683680*I)*Pi^3*yp^9 + 
          1854044104*yp^10 - (2194569696*I)*Pi*yp^10 - 788395968*Pi^2*yp^10 + 
          (288182592*I)*Pi^3*yp^10 - 579326208*yp^11 + (476887152*I)*Pi*
           yp^11 + 84057984*Pi^2*yp^11 - (95281632*I)*Pi^3*yp^11 + 
          136306588*yp^12 - (132703728*I)*Pi*yp^12 - 45335112*Pi^2*yp^12 + 
          (20485296*I)*Pi^3*yp^12 - 6989568*yp^13 + (971088*I)*Pi*yp^13 - 
          4870656*Pi^2*yp^13 - (105120*I)*Pi^3*yp^13 + 1528*yp^14 + 
          (727776*I)*Pi*yp^14 - 22464*Pi^2*yp^14 + (22464*I)*Pi^3*yp^14 - 
          16128*yp^15 - (100368*I)*Pi*yp^15 - 23616*Pi^2*yp^15 + 
          (1440*I)*Pi^3*yp^15 - 31551*yp^16 - (900*I)*Pi*yp^16 - 
          18582*Pi^2*yp^16 + (612*I)*Pi^3*yp^16 - 31608*Log[2] - 
          (30024*I)*Pi*Log[2] - 7056*Pi^2*Log[2] - 34560*yp*Log[2] - 
          (41472*I)*Pi*yp*Log[2] + 10368*Pi^2*yp*Log[2] - 
          533184*yp^2*Log[2] + (240768*I)*Pi*yp^2*Log[2] - 
          93888*Pi^2*yp^2*Log[2] - 16670976*yp^3*Log[2] + 
          (4306176*I)*Pi*yp^3*Log[2] - 6021504*Pi^2*yp^3*Log[2] + 
          419737056*yp^4*Log[2] - (413541216*I)*Pi*yp^4*Log[2] - 
          106104384*Pi^2*yp^4*Log[2] - 1821487872*yp^5*Log[2] + 
          (1642671360*I)*Pi*yp^5*Log[2] + 372560256*Pi^2*yp^5*Log[2] + 
          6766172352*yp^6*Log[2] - (5991345792*I)*Pi*yp^6*Log[2] - 
          1491405120*Pi^2*yp^6*Log[2] - 9217467648*yp^7*Log[2] + 
          (8762277888*I)*Pi*yp^7*Log[2] + 2039932800*Pi^2*yp^7*Log[2] + 
          14524395312*yp^8*Log[2] - (13369395888*I)*Pi*yp^8*Log[2] - 
          3325873248*Pi^2*yp^8*Log[2] - 9217467648*yp^9*Log[2] + 
          (8762277888*I)*Pi*yp^9*Log[2] + 2039932800*Pi^2*yp^9*Log[2] + 
          6766172352*yp^10*Log[2] - (5991345792*I)*Pi*yp^10*Log[2] - 
          1491405120*Pi^2*yp^10*Log[2] - 1821487872*yp^11*Log[2] + 
          (1642671360*I)*Pi*yp^11*Log[2] + 372560256*Pi^2*yp^11*Log[2] + 
          419737056*yp^12*Log[2] - (413541216*I)*Pi*yp^12*Log[2] - 
          106104384*Pi^2*yp^12*Log[2] - 16670976*yp^13*Log[2] + 
          (4306176*I)*Pi*yp^13*Log[2] - 6021504*Pi^2*yp^13*Log[2] - 
          533184*yp^14*Log[2] + (240768*I)*Pi*yp^14*Log[2] - 
          93888*Pi^2*yp^14*Log[2] - 34560*yp^15*Log[2] - (41472*I)*Pi*yp^15*
           Log[2] + 10368*Pi^2*yp^15*Log[2] - 31608*yp^16*Log[2] - 
          (30024*I)*Pi*yp^16*Log[2] - 7056*Pi^2*yp^16*Log[2] - 
          15120*Log[2]^2 - (12960*I)*Pi*Log[2]^2 - 893952*yp^2*Log[2]^2 + 
          (176256*I)*Pi*yp^2*Log[2]^2 - 28348416*yp^3*Log[2]^2 - 
          (3608064*I)*Pi*yp^3*Log[2]^2 + 642316608*yp^4*Log[2]^2 - 
          (337578624*I)*Pi*yp^4*Log[2]^2 - 2871152640*yp^5*Log[2]^2 + 
          (1379953152*I)*Pi*yp^5*Log[2]^2 + 8771309568*yp^6*Log[2]^2 - 
          (5025587328*I)*Pi*yp^6*Log[2]^2 - 14427168768*yp^7*Log[2]^2 + 
          (8306205696*I)*Pi*yp^7*Log[2]^2 + 19263040416*yp^8*Log[2]^2 - 
          (11243759040*I)*Pi*yp^8*Log[2]^2 - 14427168768*yp^9*Log[2]^2 + 
          (8306205696*I)*Pi*yp^9*Log[2]^2 + 8771309568*yp^10*Log[2]^2 - 
          (5025587328*I)*Pi*yp^10*Log[2]^2 - 2871152640*yp^11*Log[2]^2 + 
          (1379953152*I)*Pi*yp^11*Log[2]^2 + 642316608*yp^12*Log[2]^2 - 
          (337578624*I)*Pi*yp^12*Log[2]^2 - 28348416*yp^13*Log[2]^2 - 
          (3608064*I)*Pi*yp^13*Log[2]^2 - 893952*yp^14*Log[2]^2 + 
          (176256*I)*Pi*yp^14*Log[2]^2 - 15120*yp^16*Log[2]^2 - 
          (12960*I)*Pi*yp^16*Log[2]^2 - 520704*yp^2*Log[2]^3 - 
          7077888*yp^3*Log[2]^3 + 342162432*yp^4*Log[2]^3 - 
          1587806208*yp^5*Log[2]^3 + 5262119424*yp^6*Log[2]^3 - 
          9276751872*yp^7*Log[2]^3 + 11894704128*yp^8*Log[2]^3 - 
          9276751872*yp^9*Log[2]^3 + 5262119424*yp^10*Log[2]^3 - 
          1587806208*yp^11*Log[2]^3 + 342162432*yp^12*Log[2]^3 - 
          7077888*yp^13*Log[2]^3 - 520704*yp^14*Log[2]^3 - 14688*Zeta[3] - 
          103680*yp^2*Zeta[3] - 165888*yp^3*Zeta[3] - 11138688*yp^4*Zeta[3] + 
          191600640*yp^5*Zeta[3] - 260395776*yp^6*Zeta[3] + 
          1167519744*yp^7*Zeta[3] - 645779520*yp^8*Zeta[3] + 
          1167519744*yp^9*Zeta[3] - 260395776*yp^10*Zeta[3] + 
          191600640*yp^11*Zeta[3] - 11138688*yp^12*Zeta[3] - 
          165888*yp^13*Zeta[3] - 103680*yp^14*Zeta[3] - 14688*yp^16*Zeta[3]))/
        (27*(-1 + yp)^8*(1 + yp)^8) + 
       (16*H[-1, yp]*(-3744*Pi^2 + (864*I)*Pi^3 + 31551*yp + 
          (11898*I)*Pi*yp + 53196*Pi^2*yp + (5184*I)*Pi^3*yp + 114600*yp^2 - 
          (110208*I)*Pi*yp^2 + 15216*Pi^2*yp^2 + (1440*I)*Pi^3*yp^2 - 
          38008*yp^3 - (22896*I)*Pi*yp^3 + 1457664*Pi^2*yp^3 - 
          (229248*I)*Pi^3*yp^3 + 17068536*yp^4 - (15580416*I)*Pi*yp^4 - 
          6529488*Pi^2*yp^4 + (1092672*I)*Pi^3*yp^4 - 185107612*yp^5 + 
          (218350104*I)*Pi*yp^5 + 125096976*Pi^2*yp^5 - (2428416*I)*Pi^3*
           yp^5 + 997531688*yp^6 - (1126175232*I)*Pi*yp^6 - 
          325758192*Pi^2*yp^6 + (65566656*I)*Pi^3*yp^6 - 2595742024*yp^7 + 
          (3267056880*I)*Pi*yp^7 + 1454572800*Pi^2*yp^7 - 
          (70881408*I)*Pi^3*yp^7 + 4444565048*yp^8 - (6002082432*I)*Pi*yp^8 - 
          1688854032*Pi^2*yp^8 + (235328256*I)*Pi^3*yp^8 - 5781520838*yp^9 + 
          (6977365980*I)*Pi*yp^9 + 3125949000*Pi^2*yp^9 - 
          (192670848*I)*Pi^3*yp^9 + 4444565048*yp^10 - (6002082432*I)*Pi*
           yp^10 - 1688854032*Pi^2*yp^10 + (235328256*I)*Pi^3*yp^10 - 
          2595742024*yp^11 + (3267056880*I)*Pi*yp^11 + 1454572800*Pi^2*
           yp^11 - (70881408*I)*Pi^3*yp^11 + 997531688*yp^12 - 
          (1126175232*I)*Pi*yp^12 - 325758192*Pi^2*yp^12 + 
          (65566656*I)*Pi^3*yp^12 - 185107612*yp^13 + (218350104*I)*Pi*
           yp^13 + 125096976*Pi^2*yp^13 - (2428416*I)*Pi^3*yp^13 + 
          17068536*yp^14 - (15580416*I)*Pi*yp^14 - 6529488*Pi^2*yp^14 + 
          (1092672*I)*Pi^3*yp^14 - 38008*yp^15 - (22896*I)*Pi*yp^15 + 
          1457664*Pi^2*yp^15 - (229248*I)*Pi^3*yp^15 + 114600*yp^16 - 
          (110208*I)*Pi*yp^16 + 15216*Pi^2*yp^16 + (1440*I)*Pi^3*yp^16 + 
          31551*yp^17 + (11898*I)*Pi*yp^17 + 53196*Pi^2*yp^17 + 
          (5184*I)*Pi^3*yp^17 - 3744*Pi^2*yp^18 + (864*I)*Pi^3*yp^18 - 
          3456*Pi^2*Log[2] + 31608*yp*Log[2] + (98352*I)*Pi*yp*Log[2] + 
          13680*Pi^2*yp*Log[2] + 212544*yp^2*Log[2] - (187200*I)*Pi*yp^2*
           Log[2] - 25344*Pi^2*yp^2*Log[2] + 113088*yp^3*Log[2] + 
          (3131136*I)*Pi*yp^3*Log[2] + 835200*Pi^2*yp^3*Log[2] + 
          36658368*yp^4*Log[2] - (37651392*I)*Pi*yp^4*Log[2] - 
          13875840*Pi^2*yp^4*Log[2] - 533934048*yp^5*Log[2] + 
          (785683008*I)*Pi*yp^5*Log[2] + 175477824*Pi^2*yp^5*Log[2] + 
          2916254784*yp^6*Log[2] - (2893435200*I)*Pi*yp^6*Log[2] - 
          1016330112*Pi^2*yp^6*Log[2] - 8280727488*yp^7*Log[2] + 
          (9748198656*I)*Pi*yp^7*Log[2] + 2607523200*Pi^2*yp^7*Log[2] + 
          15038079168*yp^8*Log[2] - (15131496384*I)*Pi*yp^8*Log[2] - 
          5052030336*Pi^2*yp^8*Log[2] - 17673898800*yp^9*Log[2] + 
          (21166613280*I)*Pi*yp^9*Log[2] + 5879604384*Pi^2*yp^9*Log[2] + 
          15038079168*yp^10*Log[2] - (15131496384*I)*Pi*yp^10*Log[2] - 
          5052030336*Pi^2*yp^10*Log[2] - 8280727488*yp^11*Log[2] + 
          (9748198656*I)*Pi*yp^11*Log[2] + 2607523200*Pi^2*yp^11*Log[2] + 
          2916254784*yp^12*Log[2] - (2893435200*I)*Pi*yp^12*Log[2] - 
          1016330112*Pi^2*yp^12*Log[2] - 533934048*yp^13*Log[2] + 
          (785683008*I)*Pi*yp^13*Log[2] + 175477824*Pi^2*yp^13*Log[2] + 
          36658368*yp^14*Log[2] - (37651392*I)*Pi*yp^14*Log[2] - 
          13875840*Pi^2*yp^14*Log[2] + 113088*yp^15*Log[2] + 
          (3131136*I)*Pi*yp^15*Log[2] + 835200*Pi^2*yp^15*Log[2] + 
          212544*yp^16*Log[2] - (187200*I)*Pi*yp^16*Log[2] - 
          25344*Pi^2*yp^16*Log[2] + 31608*yp^17*Log[2] + (98352*I)*Pi*yp^17*
           Log[2] + 13680*Pi^2*yp^17*Log[2] - 3456*Pi^2*yp^18*Log[2] + 
          15120*yp*Log[2]^2 + (19008*I)*Pi*yp*Log[2]^2 + 
          123264*yp^2*Log[2]^2 - (27648*I)*Pi*yp^2*Log[2]^2 + 
          525312*yp^3*Log[2]^2 + (649728*I)*Pi*yp^3*Log[2]^2 + 
          46463616*yp^4*Log[2]^2 - (37960704*I)*Pi*yp^4*Log[2]^2 - 
          886135104*yp^5*Log[2]^2 + (598890240*I)*Pi*yp^5*Log[2]^2 + 
          4016949120*yp^6*Log[2]^2 - (3042690048*I)*Pi*yp^6*Log[2]^2 - 
          11753975808*yp^7*Log[2]^2 + (8880440832*I)*Pi*yp^7*Log[2]^2 + 
          20303273088*yp^8*Log[2]^2 - (16227800064*I)*Pi*yp^8*Log[2]^2 - 
          25719401376*yp^9*Log[2]^2 + (19883449728*I)*Pi*yp^9*Log[2]^2 + 
          20303273088*yp^10*Log[2]^2 - (16227800064*I)*Pi*yp^10*Log[2]^2 - 
          11753975808*yp^11*Log[2]^2 + (8880440832*I)*Pi*yp^11*Log[2]^2 + 
          4016949120*yp^12*Log[2]^2 - (3042690048*I)*Pi*yp^12*Log[2]^2 - 
          886135104*yp^13*Log[2]^2 + (598890240*I)*Pi*yp^13*Log[2]^2 + 
          46463616*yp^14*Log[2]^2 - (37960704*I)*Pi*yp^14*Log[2]^2 + 
          525312*yp^15*Log[2]^2 + (649728*I)*Pi*yp^15*Log[2]^2 + 
          123264*yp^16*Log[2]^2 - (27648*I)*Pi*yp^16*Log[2]^2 + 
          15120*yp^17*Log[2]^2 + (19008*I)*Pi*yp^17*Log[2]^2 + 
          27648*yp^2*Log[2]^3 + 852480*yp^3*Log[2]^3 + 24947712*yp^4*
           Log[2]^3 - 484826112*yp^5*Log[2]^3 + 2567992320*yp^6*Log[2]^3 - 
          7723786752*yp^7*Log[2]^3 + 14242968576*yp^8*Log[2]^3 - 
          17558341632*yp^9*Log[2]^3 + 14242968576*yp^10*Log[2]^3 - 
          7723786752*yp^11*Log[2]^3 + 2567992320*yp^12*Log[2]^3 - 
          484826112*yp^13*Log[2]^3 + 24947712*yp^14*Log[2]^3 + 
          852480*yp^15*Log[2]^3 + 27648*yp^16*Log[2]^3 - 20736*Zeta[3] + 
          28512*yp*Zeta[3] + 89856*yp^2*Zeta[3] + 338688*yp^3*Zeta[3] - 
          5971968*yp^4*Zeta[3] + 107768448*yp^5*Zeta[3] - 
          242528256*yp^6*Zeta[3] + 1159716096*yp^7*Zeta[3] - 
          1195458048*yp^8*Zeta[3] + 2390506560*yp^9*Zeta[3] - 
          1195458048*yp^10*Zeta[3] + 1159716096*yp^11*Zeta[3] - 
          242528256*yp^12*Zeta[3] + 107768448*yp^13*Zeta[3] - 
          5971968*yp^14*Zeta[3] + 338688*yp^15*Zeta[3] + 
          89856*yp^16*Zeta[3] + 28512*yp^17*Zeta[3] - 20736*yp^18*Zeta[3]))/
        (27*(-1 + yp)^8*yp*(1 + yp)^8) - 
       (16*H[1, yp]*(3744*Pi^2 - (864*I)*Pi^3 + 31551*yp - (10098*I)*Pi*yp - 
          16032*Pi^2*yp - (6408*I)*Pi^3*yp - 82344*yp^2 + 
          (310944*I)*Pi*yp^2 + 32016*Pi^2*yp^2 - (4320*I)*Pi^3*yp^2 + 
          34952*yp^3 - (1432656*I)*Pi*yp^3 - 1412736*Pi^2*yp^3 + 
          (184320*I)*Pi^3*yp^3 - 3089400*yp^4 + (13638240*I)*Pi*yp^4 + 
          16270800*Pi^2*yp^4 - (882432*I)*Pi^3*yp^4 - 87505564*yp^5 + 
          (47057352*I)*Pi*yp^5 - 34426752*Pi^2*yp^5 - (38542176*I)*Pi^3*
           yp^5 + 161120728*yp^6 + (172400928*I)*Pi*yp^6 + 
          157642224*Pi^2*yp^6 + (124996608*I)*Pi^3*yp^6 - 1112346184*yp^7 + 
          (1122082512*I)*Pi*yp^7 + 122219136*Pi^2*yp^7 - (505483776*I)*Pi^3*
           yp^7 + 770958280*yp^8 + (971671008*I)*Pi*yp^8 + 
          733593744*Pi^2*yp^8 + (586039104*I)*Pi^3*yp^8 - 2634905030*yp^9 + 
          (2472064596*I)*Pi*yp^9 + 491021376*Pi^2*yp^9 - (1115886384*I)*Pi^3*
           yp^9 + 770958280*yp^10 + (971671008*I)*Pi*yp^10 + 
          733593744*Pi^2*yp^10 + (586039104*I)*Pi^3*yp^10 - 
          1112346184*yp^11 + (1122082512*I)*Pi*yp^11 + 122219136*Pi^2*yp^11 - 
          (505483776*I)*Pi^3*yp^11 + 161120728*yp^12 + (172400928*I)*Pi*
           yp^12 + 157642224*Pi^2*yp^12 + (124996608*I)*Pi^3*yp^12 - 
          87505564*yp^13 + (47057352*I)*Pi*yp^13 - 34426752*Pi^2*yp^13 - 
          (38542176*I)*Pi^3*yp^13 - 3089400*yp^14 + (13638240*I)*Pi*yp^14 + 
          16270800*Pi^2*yp^14 - (882432*I)*Pi^3*yp^14 + 34952*yp^15 - 
          (1432656*I)*Pi*yp^15 - 1412736*Pi^2*yp^15 + (184320*I)*Pi^3*yp^15 - 
          82344*yp^16 + (310944*I)*Pi*yp^16 + 32016*Pi^2*yp^16 - 
          (4320*I)*Pi^3*yp^16 + 31551*yp^17 - (10098*I)*Pi*yp^17 - 
          16032*Pi^2*yp^17 - (6408*I)*Pi^3*yp^17 + 3744*Pi^2*yp^18 - 
          (864*I)*Pi^3*yp^18 + 3456*Pi^2*Log[2] + 31608*yp*Log[2] - 
          (38304*I)*Pi*yp*Log[2] + 432*Pi^2*yp*Log[2] - 143424*yp^2*Log[2] + 
          (270144*I)*Pi*yp^2*Log[2] + 4608*Pi^2*yp^2*Log[2] + 
          953280*yp^3*Log[2] - (3612672*I)*Pi*yp^3*Log[2] - 
          647424*Pi^2*yp^3*Log[2] - 3316416*yp^4*Log[2] + 
          (29039040*I)*Pi*yp^4*Log[2] + 25918848*Pi^2*yp^4*Log[2] - 
          305540064*yp^5*Log[2] + (41399424*I)*Pi*yp^5*Log[2] + 
          36730944*Pi^2*yp^5*Log[2] + 726720960*yp^6*Log[2] - 
          (391907520*I)*Pi*yp^6*Log[2] + 271209600*Pi^2*yp^6*Log[2] - 
          5251617216*yp^7*Log[2] + (2234492928*I)*Pi*yp^7*Log[2] + 
          375287040*Pi^2*yp^7*Log[2] + 3396856128*yp^8*Log[2] - 
          (2393059392*I)*Pi*yp^8*Log[2] + 972164736*Pi^2*yp^8*Log[2] - 
          11374891824*yp^9*Log[2] + (5572178496*I)*Pi*yp^9*Log[2] + 
          772142112*Pi^2*yp^9*Log[2] + 3396856128*yp^10*Log[2] - 
          (2393059392*I)*Pi*yp^10*Log[2] + 972164736*Pi^2*yp^10*Log[2] - 
          5251617216*yp^11*Log[2] + (2234492928*I)*Pi*yp^11*Log[2] + 
          375287040*Pi^2*yp^11*Log[2] + 726720960*yp^12*Log[2] - 
          (391907520*I)*Pi*yp^12*Log[2] + 271209600*Pi^2*yp^12*Log[2] - 
          305540064*yp^13*Log[2] + (41399424*I)*Pi*yp^13*Log[2] + 
          36730944*Pi^2*yp^13*Log[2] - 3316416*yp^14*Log[2] + 
          (29039040*I)*Pi*yp^14*Log[2] + 25918848*Pi^2*yp^14*Log[2] + 
          953280*yp^15*Log[2] - (3612672*I)*Pi*yp^15*Log[2] - 
          647424*Pi^2*yp^15*Log[2] - 143424*yp^16*Log[2] + 
          (270144*I)*Pi*yp^16*Log[2] + 4608*Pi^2*yp^16*Log[2] + 
          31608*yp^17*Log[2] - (38304*I)*Pi*yp^17*Log[2] + 
          432*Pi^2*yp^17*Log[2] + 3456*Pi^2*yp^18*Log[2] + 
          15120*yp*Log[2]^2 + (6912*I)*Pi*yp*Log[2]^2 - 
          123264*yp^2*Log[2]^2 + (27648*I)*Pi*yp^2*Log[2]^2 + 
          1262592*yp^3*Log[2]^2 - (1002240*I)*Pi*yp^3*Log[2]^2 + 
          10233216*yp^4*Log[2]^2 + (45176832*I)*Pi*yp^4*Log[2]^2 - 
          398498112*yp^5*Log[2]^2 + (76267008*I)*Pi*yp^5*Log[2]^2 + 
          1725356160*yp^6*Log[2]^2 + (282783744*I)*Pi*yp^6*Log[2]^2 - 
          5788643328*yp^7*Log[2]^2 + (1170733824*I)*Pi*yp^7*Log[2]^2 + 
          8551064448*yp^8*Log[2]^2 - (384611328*I)*Pi*yp^8*Log[2]^2 - 
          12806679456*yp^9*Log[2]^2 + (2604068352*I)*Pi*yp^9*Log[2]^2 + 
          8551064448*yp^10*Log[2]^2 - (384611328*I)*Pi*yp^10*Log[2]^2 - 
          5788643328*yp^11*Log[2]^2 + (1170733824*I)*Pi*yp^11*Log[2]^2 + 
          1725356160*yp^12*Log[2]^2 + (282783744*I)*Pi*yp^12*Log[2]^2 - 
          398498112*yp^13*Log[2]^2 + (76267008*I)*Pi*yp^13*Log[2]^2 + 
          10233216*yp^14*Log[2]^2 + (45176832*I)*Pi*yp^14*Log[2]^2 + 
          1262592*yp^15*Log[2]^2 - (1002240*I)*Pi*yp^15*Log[2]^2 - 
          123264*yp^16*Log[2]^2 + (27648*I)*Pi*yp^16*Log[2]^2 + 
          15120*yp^17*Log[2]^2 + (6912*I)*Pi*yp^17*Log[2]^2 - 
          27648*yp^2*Log[2]^3 + 188928*yp^3*Log[2]^3 - 10791936*yp^4*
           Log[2]^3 - 199498752*yp^5*Log[2]^3 + 607620096*yp^6*Log[2]^3 - 
          2800452096*yp^7*Log[2]^3 + 4310535168*yp^8*Log[2]^3 - 
          6231066624*yp^9*Log[2]^3 + 4310535168*yp^10*Log[2]^3 - 
          2800452096*yp^11*Log[2]^3 + 607620096*yp^12*Log[2]^3 - 
          199498752*yp^13*Log[2]^3 - 10791936*yp^14*Log[2]^3 + 
          188928*yp^15*Log[2]^3 - 27648*yp^16*Log[2]^3 + 20736*Zeta[3] + 
          864*yp*Zeta[3] - 89856*yp^2*Zeta[3] - 131328*yp^3*Zeta[3] + 
          6303744*yp^4*Zeta[3] - 85491072*yp^5*Zeta[3] - 
          140673024*yp^6*Zeta[3] - 638924544*yp^7*Zeta[3] - 
          1139581440*yp^8*Zeta[3] - 1098947520*yp^9*Zeta[3] - 
          1139581440*yp^10*Zeta[3] - 638924544*yp^11*Zeta[3] - 
          140673024*yp^12*Zeta[3] - 85491072*yp^13*Zeta[3] + 
          6303744*yp^14*Zeta[3] - 131328*yp^15*Zeta[3] - 
          89856*yp^16*Zeta[3] + 864*yp^17*Zeta[3] + 20736*yp^18*Zeta[3]))/
        (27*(-1 + yp)^8*yp*(1 + yp)^8) + 
       (8*(-1082865 + (737805*I)*Pi - 347520*Pi^2 + (70020*I)*Pi^3 + 
          52452*Pi^4 - 1255680*yp - (2983320*I)*Pi*yp - 4471920*Pi^2*yp - 
          (554400*I)*Pi^3*yp + 51840*Pi^4*yp + 26160920*yp^2 - 
          (6322440*I)*Pi*yp^2 + 14575680*Pi^2*yp^2 + (1172160*I)*Pi^3*yp^2 - 
          551952*Pi^4*yp^2 - 146801920*yp^3 - (8308680*I)*Pi*yp^3 - 
          63566160*Pi^2*yp^3 + (52359840*I)*Pi^3*yp^3 - 29428416*Pi^4*yp^3 + 
          4118278340*yp^4 - (1993184340*I)*Pi*yp^4 - 722762880*Pi^2*yp^4 + 
          (195021360*I)*Pi^3*yp^4 + 371330064*Pi^4*yp^4 - 17503189760*yp^5 + 
          (6482767080*I)*Pi*yp^5 - 545447280*Pi^2*yp^5 + (318843360*I)*Pi^3*
           yp^5 - 2168563392*Pi^4*yp^5 + 78377651240*yp^6 - 
          (28304971320*I)*Pi*yp^6 - 10604496960*Pi^2*yp^6 + 
          (3505112640*I)*Pi^3*yp^6 + 5830303248*Pi^4*yp^6 - 
          80200554240*yp^7 + (31715696760*I)*Pi*yp^7 - 4355781840*Pi^2*yp^7 + 
          (5763520800*I)*Pi^3*yp^7 - 10050345216*Pi^4*yp^7 + 
          184121996250*yp^8 - (69786877170*I)*Pi*yp^8 - 22847400960*Pi^2*
           yp^8 + (7413626520*I)*Pi^3*yp^8 + 13314058776*Pi^4*yp^8 - 
          80200554240*yp^9 + (31715696760*I)*Pi*yp^9 - 4355781840*Pi^2*yp^9 + 
          (5763520800*I)*Pi^3*yp^9 - 10050345216*Pi^4*yp^9 + 
          78377651240*yp^10 - (28304971320*I)*Pi*yp^10 - 
          10604496960*Pi^2*yp^10 + (3505112640*I)*Pi^3*yp^10 + 
          5830303248*Pi^4*yp^10 - 17503189760*yp^11 + (6482767080*I)*Pi*
           yp^11 - 545447280*Pi^2*yp^11 + (318843360*I)*Pi^3*yp^11 - 
          2168563392*Pi^4*yp^11 + 4118278340*yp^12 - (1993184340*I)*Pi*
           yp^12 - 722762880*Pi^2*yp^12 + (195021360*I)*Pi^3*yp^12 + 
          371330064*Pi^4*yp^12 - 146801920*yp^13 - (8308680*I)*Pi*yp^13 - 
          63566160*Pi^2*yp^13 + (52359840*I)*Pi^3*yp^13 - 
          29428416*Pi^4*yp^13 + 26160920*yp^14 - (6322440*I)*Pi*yp^14 + 
          14575680*Pi^2*yp^14 + (1172160*I)*Pi^3*yp^14 - 551952*Pi^4*yp^14 - 
          1255680*yp^15 - (2983320*I)*Pi*yp^15 - 4471920*Pi^2*yp^15 - 
          (554400*I)*Pi^3*yp^15 + 51840*Pi^4*yp^15 - 1082865*yp^16 + 
          (737805*I)*Pi*yp^16 - 347520*Pi^2*yp^16 + (70020*I)*Pi^3*yp^16 + 
          52452*Pi^4*yp^16 - 1893060*Log[2] - (54000*I)*Pi*Log[2] - 
          1011240*Pi^2*Log[2] + (36720*I)*Pi^3*Log[2] - 967680*yp*Log[2] - 
          (6022080*I)*Pi*yp*Log[2] - 1416960*Pi^2*yp*Log[2] + 
          (86400*I)*Pi^3*yp*Log[2] + 91680*yp^2*Log[2] + (43666560*I)*Pi*yp^2*
           Log[2] - 5495040*Pi^2*yp^2*Log[2] + (1347840*I)*Pi^3*yp^2*Log[2] - 
          419374080*yp^3*Log[2] + (58265280*I)*Pi*yp^3*Log[2] - 
          305510400*Pi^2*yp^3*Log[2] - (6307200*I)*Pi^3*yp^3*Log[2] + 
          8178395280*yp^4*Log[2] - (7962223680*I)*Pi*yp^4*Log[2] - 
          2723839200*Pi^2*yp^4*Log[2] + (1229117760*I)*Pi^3*yp^4*Log[2] - 
          34759572480*yp^5*Log[2] + (28613229120*I)*Pi*yp^5*Log[2] + 
          4658618880*Pi^2*yp^5*Log[2] - (5716897920*I)*Pi^3*yp^5*Log[2] + 
          111242646240*yp^6*Log[2] - (131674181760*I)*Pi*yp^6*Log[2] - 
          49376528640*Pi^2*yp^6*Log[2] + (17290955520*I)*Pi^3*yp^6*Log[2] - 
          156465699840*yp^7*Log[2] + (150912342720*I)*Pi*yp^7*Log[2] + 
          23959860480*Pi^2*yp^7*Log[2] - (24641020800*I)*Pi^3*yp^7*Log[2] + 
          252492776040*yp^8*Log[2] - (283482917280*I)*Pi*yp^8*Log[2] - 
          114540176880*Pi^2*yp^8*Log[2] + (39256716960*I)*Pi^3*yp^8*Log[2] - 
          156465699840*yp^9*Log[2] + (150912342720*I)*Pi*yp^9*Log[2] + 
          23959860480*Pi^2*yp^9*Log[2] - (24641020800*I)*Pi^3*yp^9*Log[2] + 
          111242646240*yp^10*Log[2] - (131674181760*I)*Pi*yp^10*Log[2] - 
          49376528640*Pi^2*yp^10*Log[2] + (17290955520*I)*Pi^3*yp^10*Log[2] - 
          34759572480*yp^11*Log[2] + (28613229120*I)*Pi*yp^11*Log[2] + 
          4658618880*Pi^2*yp^11*Log[2] - (5716897920*I)*Pi^3*yp^11*Log[2] + 
          8178395280*yp^12*Log[2] - (7962223680*I)*Pi*yp^12*Log[2] - 
          2723839200*Pi^2*yp^12*Log[2] + (1229117760*I)*Pi^3*yp^12*Log[2] - 
          419374080*yp^13*Log[2] + (58265280*I)*Pi*yp^13*Log[2] - 
          305510400*Pi^2*yp^13*Log[2] - (6307200*I)*Pi^3*yp^13*Log[2] + 
          91680*yp^14*Log[2] + (43666560*I)*Pi*yp^14*Log[2] - 
          5495040*Pi^2*yp^14*Log[2] + (1347840*I)*Pi^3*yp^14*Log[2] - 
          967680*yp^15*Log[2] - (6022080*I)*Pi*yp^15*Log[2] - 
          1416960*Pi^2*yp^15*Log[2] + (86400*I)*Pi^3*yp^15*Log[2] - 
          1893060*yp^16*Log[2] - (54000*I)*Pi*yp^16*Log[2] - 
          1011240*Pi^2*yp^16*Log[2] + (36720*I)*Pi^3*yp^16*Log[2] - 
          948240*Log[2]^2 - (900720*I)*Pi*Log[2]^2 - 211680*Pi^2*Log[2]^2 - 
          1036800*yp*Log[2]^2 - (1244160*I)*Pi*yp*Log[2]^2 + 
          311040*Pi^2*yp*Log[2]^2 - 15995520*yp^2*Log[2]^2 + 
          (7223040*I)*Pi*yp^2*Log[2]^2 - 2816640*Pi^2*yp^2*Log[2]^2 - 
          500129280*yp^3*Log[2]^2 + (129185280*I)*Pi*yp^3*Log[2]^2 - 
          180645120*Pi^2*yp^3*Log[2]^2 + 12592111680*yp^4*Log[2]^2 - 
          (12406236480*I)*Pi*yp^4*Log[2]^2 - 3183131520*Pi^2*yp^4*Log[2]^2 - 
          54644636160*yp^5*Log[2]^2 + (49280140800*I)*Pi*yp^5*Log[2]^2 + 
          11176807680*Pi^2*yp^5*Log[2]^2 + 202985170560*yp^6*Log[2]^2 - 
          (179740373760*I)*Pi*yp^6*Log[2]^2 - 44742153600*Pi^2*yp^6*
           Log[2]^2 - 276524029440*yp^7*Log[2]^2 + (262868336640*I)*Pi*yp^7*
           Log[2]^2 + 61197984000*Pi^2*yp^7*Log[2]^2 + 435731859360*yp^8*
           Log[2]^2 - (401081876640*I)*Pi*yp^8*Log[2]^2 - 
          99776197440*Pi^2*yp^8*Log[2]^2 - 276524029440*yp^9*Log[2]^2 + 
          (262868336640*I)*Pi*yp^9*Log[2]^2 + 61197984000*Pi^2*yp^9*
           Log[2]^2 + 202985170560*yp^10*Log[2]^2 - (179740373760*I)*Pi*yp^10*
           Log[2]^2 - 44742153600*Pi^2*yp^10*Log[2]^2 - 54644636160*yp^11*
           Log[2]^2 + (49280140800*I)*Pi*yp^11*Log[2]^2 + 
          11176807680*Pi^2*yp^11*Log[2]^2 + 12592111680*yp^12*Log[2]^2 - 
          (12406236480*I)*Pi*yp^12*Log[2]^2 - 3183131520*Pi^2*yp^12*
           Log[2]^2 - 500129280*yp^13*Log[2]^2 + (129185280*I)*Pi*yp^13*
           Log[2]^2 - 180645120*Pi^2*yp^13*Log[2]^2 - 15995520*yp^14*
           Log[2]^2 + (7223040*I)*Pi*yp^14*Log[2]^2 - 2816640*Pi^2*yp^14*
           Log[2]^2 - 1036800*yp^15*Log[2]^2 - (1244160*I)*Pi*yp^15*
           Log[2]^2 + 311040*Pi^2*yp^15*Log[2]^2 - 948240*yp^16*Log[2]^2 - 
          (900720*I)*Pi*yp^16*Log[2]^2 - 211680*Pi^2*yp^16*Log[2]^2 - 
          302400*Log[2]^3 - (259200*I)*Pi*Log[2]^3 - 17879040*yp^2*Log[2]^3 + 
          (3525120*I)*Pi*yp^2*Log[2]^3 - 566968320*yp^3*Log[2]^3 - 
          (72161280*I)*Pi*yp^3*Log[2]^3 + 12846332160*yp^4*Log[2]^3 - 
          (6751572480*I)*Pi*yp^4*Log[2]^3 - 57423052800*yp^5*Log[2]^3 + 
          (27599063040*I)*Pi*yp^5*Log[2]^3 + 175426191360*yp^6*Log[2]^3 - 
          (100511746560*I)*Pi*yp^6*Log[2]^3 - 288543375360*yp^7*Log[2]^3 + 
          (166124113920*I)*Pi*yp^7*Log[2]^3 + 385260808320*yp^8*Log[2]^3 - 
          (224875180800*I)*Pi*yp^8*Log[2]^3 - 288543375360*yp^9*Log[2]^3 + 
          (166124113920*I)*Pi*yp^9*Log[2]^3 + 175426191360*yp^10*Log[2]^3 - 
          (100511746560*I)*Pi*yp^10*Log[2]^3 - 57423052800*yp^11*Log[2]^3 + 
          (27599063040*I)*Pi*yp^11*Log[2]^3 + 12846332160*yp^12*Log[2]^3 - 
          (6751572480*I)*Pi*yp^12*Log[2]^3 - 566968320*yp^13*Log[2]^3 - 
          (72161280*I)*Pi*yp^13*Log[2]^3 - 17879040*yp^14*Log[2]^3 + 
          (3525120*I)*Pi*yp^14*Log[2]^3 - 302400*yp^16*Log[2]^3 - 
          (259200*I)*Pi*yp^16*Log[2]^3 - 7810560*yp^2*Log[2]^4 - 
          106168320*yp^3*Log[2]^4 + 5132436480*yp^4*Log[2]^4 - 
          23817093120*yp^5*Log[2]^4 + 78931791360*yp^6*Log[2]^4 - 
          139151278080*yp^7*Log[2]^4 + 178420561920*yp^8*Log[2]^4 - 
          139151278080*yp^9*Log[2]^4 + 78931791360*yp^10*Log[2]^4 - 
          23817093120*yp^11*Log[2]^4 + 5132436480*yp^12*Log[2]^4 - 
          106168320*yp^13*Log[2]^4 - 7810560*yp^14*Log[2]^4 + 
          2501280*Zeta[3] + (984960*I)*Pi*Zeta[3] - 1969920*yp*Zeta[3] - 
          25954560*yp^2*Zeta[3] - (8294400*I)*Pi*yp^2*Zeta[3] + 
          159701760*yp^3*Zeta[3] + (249661440*I)*Pi*yp^3*Zeta[3] - 
          1184906880*yp^4*Zeta[3] - (1109583360*I)*Pi*yp^4*Zeta[3] + 
          14520142080*yp^5*Zeta[3] + (1188587520*I)*Pi*yp^5*Zeta[3] - 
          11204386560*yp^6*Zeta[3] - (9331200000*I)*Pi*yp^6*Zeta[3] + 
          69407435520*yp^7*Zeta[3] - (1013575680*I)*Pi*yp^7*Zeta[3] - 
          22737913920*yp^8*Zeta[3] - (17324409600*I)*Pi*yp^8*Zeta[3] + 
          69407435520*yp^9*Zeta[3] - (1013575680*I)*Pi*yp^9*Zeta[3] - 
          11204386560*yp^10*Zeta[3] - (9331200000*I)*Pi*yp^10*Zeta[3] + 
          14520142080*yp^11*Zeta[3] + (1188587520*I)*Pi*yp^11*Zeta[3] - 
          1184906880*yp^12*Zeta[3] - (1109583360*I)*Pi*yp^12*Zeta[3] + 
          159701760*yp^13*Zeta[3] + (249661440*I)*Pi*yp^13*Zeta[3] - 
          25954560*yp^14*Zeta[3] - (8294400*I)*Pi*yp^14*Zeta[3] - 
          1969920*yp^15*Zeta[3] + 2501280*yp^16*Zeta[3] + 
          (984960*I)*Pi*yp^16*Zeta[3] - 881280*Log[2]*Zeta[3] - 
          6220800*yp^2*Log[2]*Zeta[3] - 9953280*yp^3*Log[2]*Zeta[3] - 
          668321280*yp^4*Log[2]*Zeta[3] + 11496038400*yp^5*Log[2]*Zeta[3] - 
          15623746560*yp^6*Log[2]*Zeta[3] + 70051184640*yp^7*Log[2]*Zeta[3] - 
          38746771200*yp^8*Log[2]*Zeta[3] + 70051184640*yp^9*Log[2]*Zeta[3] - 
          15623746560*yp^10*Log[2]*Zeta[3] + 11496038400*yp^11*Log[2]*
           Zeta[3] - 668321280*yp^12*Log[2]*Zeta[3] - 9953280*yp^13*Log[2]*
           Zeta[3] - 6220800*yp^14*Log[2]*Zeta[3] - 881280*yp^16*Log[2]*
           Zeta[3]))/(405*(-1 + yp)^8*(1 + yp)^8) + 
       Log[x]*((2048*(12 + 29*yp + 34*yp^2 + 2119*yp^3 - 2380*yp^4 - 
            71043*yp^5 + 515902*yp^6 - 1164001*yp^7 + 1684416*yp^8 - 
            1164001*yp^9 + 515902*yp^10 - 71043*yp^11 - 2380*yp^12 + 
            2119*yp^13 + 34*yp^14 + 29*yp^15 + 12*yp^16)*H[-1, -1, -1, yp])/
          ((-1 + yp)^6*yp*(1 + yp)^8) - (1024*(13 + 58*yp + 1975*yp^2 + 
            9396*yp^3 - 211955*yp^4 + 1018406*yp^5 - 2280401*yp^6 + 
            3056088*yp^7 - 2280401*yp^8 + 1018406*yp^9 - 211955*yp^10 + 
            9396*yp^11 + 1975*yp^12 + 58*yp^13 + 13*yp^14)*H[-1, -1, 0, yp])/
          ((-1 + yp)^6*(1 + yp)^8) + (8192*(3 + 4*yp - 6*yp^2 + 36*yp^3 - 
            2944*yp^4 + 35228*yp^5 - 125626*yp^6 + 279100*yp^7 - 
            342918*yp^8 + 279100*yp^9 - 125626*yp^10 + 35228*yp^11 - 
            2944*yp^12 + 36*yp^13 - 6*yp^14 + 4*yp^15 + 3*yp^16)*
           H[-1, -1, 1, yp])/((-1 + yp)^6*yp*(1 + yp)^8) - 
         (1024*(13 + 58*yp + 1975*yp^2 + 9396*yp^3 - 211955*yp^4 + 
            1018406*yp^5 - 2280401*yp^6 + 3056088*yp^7 - 2280401*yp^8 + 
            1018406*yp^9 - 211955*yp^10 + 9396*yp^11 + 1975*yp^12 + 
            58*yp^13 + 13*yp^14)*H[-1, 0, -1, yp])/((-1 + yp)^6*(1 + yp)^8) + 
         (512*(15 + 40*yp + 1472*yp^2 + 21080*yp^3 - 527340*yp^4 + 
            2673672*yp^5 - 8338688*yp^6 + 15262072*yp^7 - 18971078*yp^8 + 
            15262072*yp^9 - 8338688*yp^10 + 2673672*yp^11 - 527340*yp^12 + 
            21080*yp^13 + 1472*yp^14 + 40*yp^15 + 15*yp^16)*H[-1, 0, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (2048*(1 + 4*yp - 200*yp^2 + 7788*yp^3 - 
            149284*yp^4 + 610980*yp^5 - 1904760*yp^6 + 3313388*yp^7 - 
            4149050*yp^8 + 3313388*yp^9 - 1904760*yp^10 + 610980*yp^11 - 
            149284*yp^12 + 7788*yp^13 - 200*yp^14 + 4*yp^15 + yp^16)*
           H[-1, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (8192*(3 + 4*yp - 6*yp^2 + 36*yp^3 - 2944*yp^4 + 35228*yp^5 - 
            125626*yp^6 + 279100*yp^7 - 342918*yp^8 + 279100*yp^9 - 
            125626*yp^10 + 35228*yp^11 - 2944*yp^12 + 36*yp^13 - 6*yp^14 + 
            4*yp^15 + 3*yp^16)*H[-1, 1, -1, yp])/((-1 + yp)^6*yp*
           (1 + yp)^8) + (2048*(1 + 4*yp - 200*yp^2 + 7788*yp^3 - 
            149284*yp^4 + 610980*yp^5 - 1904760*yp^6 + 3313388*yp^7 - 
            4149050*yp^8 + 3313388*yp^9 - 1904760*yp^10 + 610980*yp^11 - 
            149284*yp^12 + 7788*yp^13 - 200*yp^14 + 4*yp^15 + yp^16)*
           H[-1, 1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (4096*(6 - 3*yp - 18*yp^2 - 96*yp^3 + 1744*yp^4 - 66980*yp^5 + 
            212928*yp^6 - 773600*yp^7 + 1259900*yp^8 - 1660978*yp^9 + 
            1259900*yp^10 - 773600*yp^11 + 212928*yp^12 - 66980*yp^13 + 
            1744*yp^14 - 96*yp^15 - 18*yp^16 - 3*yp^17 + 6*yp^18)*
           H[-1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
         (1024*(15 + 24*yp + 1760*yp^2 + 8872*yp^3 - 200748*yp^4 + 
            1524600*yp^5 - 4310560*yp^6 + 8952264*yp^7 - 10379590*yp^8 + 
            8952264*yp^9 - 4310560*yp^10 + 1524600*yp^11 - 200748*yp^12 + 
            8872*yp^13 + 1760*yp^14 + 24*yp^15 + 15*yp^16)*H[0, -1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (512*(15 + 24*yp + 1536*yp^2 + 
            26024*yp^3 - 502636*yp^4 + 2742904*yp^5 - 8143168*yp^6 + 
            15581128*yp^7 - 18625222*yp^8 + 15581128*yp^9 - 8143168*yp^10 + 
            2742904*yp^11 - 502636*yp^12 + 26024*yp^13 + 1536*yp^14 + 
            24*yp^15 + 15*yp^16)*H[0, -1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(7 - 536*yp + 9434*yp^2 - 38072*yp^3 + 119769*yp^4 - 
            207152*yp^5 + 257676*yp^6 - 207152*yp^7 + 119769*yp^8 - 
            38072*yp^9 + 9434*yp^10 - 536*yp^11 + 7*yp^12)*H[0, -1, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (512*(15 + 24*yp + 1536*yp^2 + 
            26024*yp^3 - 502636*yp^4 + 2742904*yp^5 - 8143168*yp^6 + 
            15581128*yp^7 - 18625222*yp^8 + 15581128*yp^9 - 8143168*yp^10 + 
            2742904*yp^11 - 502636*yp^12 + 26024*yp^13 + 1536*yp^14 + 
            24*yp^15 + 15*yp^16)*H[0, 0, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (512*(15 + 768*yp^2 + 11776*yp^3 - 461164*yp^4 + 2053632*yp^5 - 
            6925888*yp^6 + 12090368*yp^7 - 15636166*yp^8 + 12090368*yp^9 - 
            6925888*yp^10 + 2053632*yp^11 - 461164*yp^12 + 11776*yp^13 + 
            768*yp^14 + 15*yp^16)*H[0, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (512*(15 - 24*yp - 2472*yp^3 - 419692*yp^4 + 1364360*yp^5 - 
            5708608*yp^6 + 8599608*yp^7 - 12647110*yp^8 + 8599608*yp^9 - 
            5708608*yp^10 + 1364360*yp^11 - 419692*yp^12 - 2472*yp^13 - 
            24*yp^15 + 15*yp^16)*H[0, 0, 1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (32768*yp^2*(7 - 536*yp + 9434*yp^2 - 38072*yp^3 + 119769*yp^4 - 
            207152*yp^5 + 257676*yp^6 - 207152*yp^7 + 119769*yp^8 - 
            38072*yp^9 + 9434*yp^10 - 536*yp^11 + 7*yp^12)*H[0, 1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (512*(15 - 24*yp - 2472*yp^3 - 
            419692*yp^4 + 1364360*yp^5 - 5708608*yp^6 + 8599608*yp^7 - 
            12647110*yp^8 + 8599608*yp^9 - 5708608*yp^10 + 1364360*yp^11 - 
            419692*yp^12 - 2472*yp^13 - 24*yp^15 + 15*yp^16)*H[0, 1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (1024*(15 - 24*yp + 224*yp^2 - 
            19624*yp^3 - 117804*yp^4 + 146056*yp^5 - 1876000*yp^6 + 
            1970744*yp^7 - 4401478*yp^8 + 1970744*yp^9 - 1876000*yp^10 + 
            146056*yp^11 - 117804*yp^12 - 19624*yp^13 + 224*yp^14 - 
            24*yp^15 + 15*yp^16)*H[0, 1, 1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
         (4096*(6 - 5*yp - 18*yp^2 + 160*yp^3 - 7728*yp^4 + 68292*yp^5 - 
            434496*yp^6 + 1021856*yp^7 - 2211972*yp^8 + 2341378*yp^9 - 
            2211972*yp^10 + 1021856*yp^11 - 434496*yp^12 + 68292*yp^13 - 
            7728*yp^14 + 160*yp^15 - 18*yp^16 - 5*yp^17 + 6*yp^18)*
           H[1, -1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
         (2048*(1 - 4*yp - 168*yp^2 + 10260*yp^3 - 136932*yp^4 + 
            645596*yp^5 - 1807000*yp^6 + 3472916*yp^7 - 3976122*yp^8 + 
            3472916*yp^9 - 1807000*yp^10 + 645596*yp^11 - 136932*yp^12 + 
            10260*yp^13 - 168*yp^14 - 4*yp^15 + yp^16)*H[1, -1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (8192*(3 - 2*yp - 11*yp^2 - 4*yp^3 + 
            1266*yp^4 - 34320*yp^5 + 105550*yp^6 - 392572*yp^7 + 
            630472*yp^8 - 817372*yp^9 + 630472*yp^10 - 392572*yp^11 + 
            105550*yp^12 - 34320*yp^13 + 1266*yp^14 - 4*yp^15 - 11*yp^16 - 
            2*yp^17 + 3*yp^18)*H[1, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) + 
         (2048*(1 - 4*yp - 168*yp^2 + 10260*yp^3 - 136932*yp^4 + 
            645596*yp^5 - 1807000*yp^6 + 3472916*yp^7 - 3976122*yp^8 + 
            3472916*yp^9 - 1807000*yp^10 + 645596*yp^11 - 136932*yp^12 + 
            10260*yp^13 - 168*yp^14 - 4*yp^15 + yp^16)*H[1, 0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) - (512*(15 - 40*yp + 64*yp^2 + 2472*yp^3 - 
            394988*yp^4 + 1433592*yp^5 - 5513088*yp^6 + 8918664*yp^7 - 
            12301254*yp^8 + 8918664*yp^9 - 5513088*yp^10 + 1433592*yp^11 - 
            394988*yp^12 + 2472*yp^13 + 64*yp^14 - 40*yp^15 + 15*yp^16)*
           H[1, 0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
         (1024*(13 - 32*yp + 400*yp^2 - 18048*yp^3 - 121124*yp^4 + 
            142400*yp^5 - 1899088*yp^6 + 1972832*yp^7 - 4349010*yp^8 + 
            1972832*yp^9 - 1899088*yp^10 + 142400*yp^11 - 121124*yp^12 - 
            18048*yp^13 + 400*yp^14 - 32*yp^15 + 13*yp^16)*H[1, 0, 1, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (8192*(3 - 2*yp - 11*yp^2 - 4*yp^3 + 
            1266*yp^4 - 34320*yp^5 + 105550*yp^6 - 392572*yp^7 + 
            630472*yp^8 - 817372*yp^9 + 630472*yp^10 - 392572*yp^11 + 
            105550*yp^12 - 34320*yp^13 + 1266*yp^14 - 4*yp^15 - 11*yp^16 - 
            2*yp^17 + 3*yp^18)*H[1, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^8) - 
         (1024*(13 - 32*yp + 400*yp^2 - 18048*yp^3 - 121124*yp^4 + 
            142400*yp^5 - 1899088*yp^6 + 1972832*yp^7 - 4349010*yp^8 + 
            1972832*yp^9 - 1899088*yp^10 + 142400*yp^11 - 121124*yp^12 - 
            18048*yp^13 + 400*yp^14 - 32*yp^15 + 13*yp^16)*H[1, 1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^8) + (2048*(12 - 45*yp + 66*yp^2 - 503*yp^3 + 
            24052*yp^4 - 63757*yp^5 + 383262*yp^6 - 373967*yp^7 + 
            913728*yp^8 - 373967*yp^9 + 383262*yp^10 - 63757*yp^11 + 
            24052*yp^12 - 503*yp^13 + 66*yp^14 - 45*yp^15 + 12*yp^16)*
           H[1, 1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^6) + 
         (256*H[0, 0, yp]*(-366 - (27*I)*Pi - 240*yp - (72*I)*Pi*yp - 
            4984*yp^2 + (1824*I)*Pi*yp^2 - 182352*yp^3 + (7944*I)*Pi*yp^3 + 
            3344296*yp^4 - (2204772*I)*Pi*yp^4 - 14266736*yp^5 + 
            (8888472*I)*Pi*yp^5 + 42010488*yp^6 - (32711904*I)*Pi*yp^6 - 
            68126032*yp^7 + (54018216*I)*Pi*yp^7 + 90442636*yp^8 - 
            (73300866*I)*Pi*yp^8 - 68126032*yp^9 + (54018216*I)*Pi*yp^9 + 
            42010488*yp^10 - (32711904*I)*Pi*yp^10 - 14266736*yp^11 + 
            (8888472*I)*Pi*yp^11 + 3344296*yp^12 - (2204772*I)*Pi*yp^12 - 
            182352*yp^13 + (7944*I)*Pi*yp^13 - 4984*yp^14 + 
            (1824*I)*Pi*yp^14 - 240*yp^15 - (72*I)*Pi*yp^15 - 366*yp^16 - 
            (27*I)*Pi*yp^16 - 180*Log[2] - 9216*yp^2*Log[2] - 
            141312*yp^3*Log[2] + 5533968*yp^4*Log[2] - 24643584*yp^5*Log[2] + 
            83110656*yp^6*Log[2] - 145084416*yp^7*Log[2] + 
            187633992*yp^8*Log[2] - 145084416*yp^9*Log[2] + 
            83110656*yp^10*Log[2] - 24643584*yp^11*Log[2] + 
            5533968*yp^12*Log[2] - 141312*yp^13*Log[2] - 9216*yp^14*Log[2] - 
            180*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (512*H[1, 0, yp]*(183 - (3*I)*Pi + 176*yp - (48*I)*Pi*yp - 
            532*yp^2 - (2496*I)*Pi*yp^2 + 48576*yp^3 + (70416*I)*Pi*yp^3 - 
            1474292*yp^4 + (554364*I)*Pi*yp^4 + 4877984*yp^5 - 
            (1756176*I)*Pi*yp^5 - 18242796*yp^6 + (9681408*I)*Pi*yp^6 + 
            23712496*yp^7 - (14632656*I)*Pi*yp^7 - 39339398*yp^8 + 
            (22393998*I)*Pi*yp^8 + 23712496*yp^9 - (14632656*I)*Pi*yp^9 - 
            18242796*yp^10 + (9681408*I)*Pi*yp^10 + 4877984*yp^11 - 
            (1756176*I)*Pi*yp^11 - 1474292*yp^12 + (554364*I)*Pi*yp^12 + 
            48576*yp^13 + (70416*I)*Pi*yp^13 - 532*yp^14 - 
            (2496*I)*Pi*yp^14 + 176*yp^15 - (48*I)*Pi*yp^15 + 183*yp^16 - 
            (3*I)*Pi*yp^16 + 90*Log[2] - 240*yp*Log[2] + 384*yp^2*Log[2] + 
            14832*yp^3*Log[2] - 2369928*yp^4*Log[2] + 8601552*yp^5*Log[2] - 
            33078528*yp^6*Log[2] + 53511984*yp^7*Log[2] - 73807524*yp^8*
             Log[2] + 53511984*yp^9*Log[2] - 33078528*yp^10*Log[2] + 
            8601552*yp^11*Log[2] - 2369928*yp^12*Log[2] + 
            14832*yp^13*Log[2] + 384*yp^14*Log[2] - 240*yp^15*Log[2] + 
            90*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) - 
         (512*H[0, 1, yp]*(183 - (9*I)*Pi + 176*yp - (120*I)*Pi*yp - 
            532*yp^2 - (1776*I)*Pi*yp^2 + 48576*yp^3 + (89976*I)*Pi*yp^3 - 
            1474292*yp^4 + (618516*I)*Pi*yp^4 + 4877984*yp^5 - 
            (1559448*I)*Pi*yp^5 - 18242796*yp^6 + (10198704*I)*Pi*yp^6 + 
            23712496*yp^7 - (13669224*I)*Pi*yp^7 - 39339398*yp^8 + 
            (23588970*I)*Pi*yp^8 + 23712496*yp^9 - (13669224*I)*Pi*yp^9 - 
            18242796*yp^10 + (10198704*I)*Pi*yp^10 + 4877984*yp^11 - 
            (1559448*I)*Pi*yp^11 - 1474292*yp^12 + (618516*I)*Pi*yp^12 + 
            48576*yp^13 + (89976*I)*Pi*yp^13 - 532*yp^14 - 
            (1776*I)*Pi*yp^14 + 176*yp^15 - (120*I)*Pi*yp^15 + 183*yp^16 - 
            (9*I)*Pi*yp^16 + 90*Log[2] - 144*yp*Log[2] - 14832*yp^3*Log[2] - 
            2518152*yp^4*Log[2] + 8186160*yp^5*Log[2] - 34251648*yp^6*
             Log[2] + 51597648*yp^7*Log[2] - 75882660*yp^8*Log[2] + 
            51597648*yp^9*Log[2] - 34251648*yp^10*Log[2] + 
            8186160*yp^11*Log[2] - 2518152*yp^12*Log[2] - 
            14832*yp^13*Log[2] - 144*yp^15*Log[2] + 90*yp^16*Log[2]))/
          (3*(-1 + yp)^8*(1 + yp)^8) + (512*H[0, -1, yp]*(183 + (36*I)*Pi + 
            64*yp + (192*I)*Pi*yp + 5516*yp^2 - (48*I)*Pi*yp^2 + 
            133776*yp^3 - (97920*I)*Pi*yp^3 - 1870004*yp^4 + 
            (1586256*I)*Pi*yp^4 + 9388752*yp^5 - (7329024*I)*Pi*yp^5 - 
            23767692*yp^6 + (22513200*I)*Pi*yp^6 + 44413536*yp^7 - 
            (40348992*I)*Pi*yp^7 - 51103238*yp^8 + (49711896*I)*Pi*yp^8 + 
            44413536*yp^9 - (40348992*I)*Pi*yp^9 - 23767692*yp^10 + 
            (22513200*I)*Pi*yp^10 + 9388752*yp^11 - (7329024*I)*Pi*yp^11 - 
            1870004*yp^12 + (1586256*I)*Pi*yp^12 + 133776*yp^13 - 
            (97920*I)*Pi*yp^13 + 5516*yp^14 - (48*I)*Pi*yp^14 + 64*yp^15 + 
            (192*I)*Pi*yp^15 + 183*yp^16 + (36*I)*Pi*yp^16 + 90*Log[2] + 
            144*yp*Log[2] + 9216*yp^2*Log[2] + 156144*yp^3*Log[2] - 
            3015816*yp^4*Log[2] + 16457424*yp^5*Log[2] - 48859008*yp^6*
             Log[2] + 93486768*yp^7*Log[2] - 111751332*yp^8*Log[2] + 
            93486768*yp^9*Log[2] - 48859008*yp^10*Log[2] + 
            16457424*yp^11*Log[2] - 3015816*yp^12*Log[2] + 
            156144*yp^13*Log[2] + 9216*yp^14*Log[2] + 144*yp^15*Log[2] + 
            90*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
         (512*H[-1, 0, yp]*(183 + (30*I)*Pi + 64*yp + (120*I)*Pi*yp + 
            5516*yp^2 + (672*I)*Pi*yp^2 + 133776*yp^3 - (78360*I)*Pi*yp^3 - 
            1870004*yp^4 + (1650408*I)*Pi*yp^4 + 9388752*yp^5 - 
            (7132296*I)*Pi*yp^5 - 23767692*yp^6 + (23030496*I)*Pi*yp^6 + 
            44413536*yp^7 - (39385560*I)*Pi*yp^7 - 51103238*yp^8 + 
            (50906868*I)*Pi*yp^8 + 44413536*yp^9 - (39385560*I)*Pi*yp^9 - 
            23767692*yp^10 + (23030496*I)*Pi*yp^10 + 9388752*yp^11 - 
            (7132296*I)*Pi*yp^11 - 1870004*yp^12 + (1650408*I)*Pi*yp^12 + 
            133776*yp^13 - (78360*I)*Pi*yp^13 + 5516*yp^14 + 
            (672*I)*Pi*yp^14 + 64*yp^15 + (120*I)*Pi*yp^15 + 183*yp^16 + 
            (30*I)*Pi*yp^16 + 90*Log[2] + 240*yp*Log[2] + 8832*yp^2*Log[2] + 
            126480*yp^3*Log[2] - 3164040*yp^4*Log[2] + 16042032*yp^5*Log[2] - 
            50032128*yp^6*Log[2] + 91572432*yp^7*Log[2] - 113826468*yp^8*
             Log[2] + 91572432*yp^9*Log[2] - 50032128*yp^10*Log[2] + 
            16042032*yp^11*Log[2] - 3164040*yp^12*Log[2] + 
            126480*yp^13*Log[2] + 8832*yp^14*Log[2] + 240*yp^15*Log[2] + 
            90*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8) + 
         (1024*H[-1, -1, yp]*((-36*I)*Pi - 231*yp + (18*I)*Pi*yp - 16*yp^2 - 
            (36*I)*Pi*yp^2 - 7244*yp^3 + (1440*I)*Pi*yp^3 - 64000*yp^4 + 
            (47280*I)*Pi*yp^4 + 803508*yp^5 - (926568*I)*Pi*yp^5 - 
            5342624*yp^6 + (4297776*I)*Pi*yp^6 + 11645516*yp^7 - 
            (14056992*I)*Pi*yp^7 - 24936528*yp^8 + (23966568*I)*Pi*yp^8 + 
            25579622*yp^9 - (31377492*I)*Pi*yp^9 - 24936528*yp^10 + 
            (23966568*I)*Pi*yp^10 + 11645516*yp^11 - (14056992*I)*Pi*yp^11 - 
            5342624*yp^12 + (4297776*I)*Pi*yp^12 + 803508*yp^13 - 
            (926568*I)*Pi*yp^13 - 64000*yp^14 + (47280*I)*Pi*yp^14 - 
            7244*yp^15 + (1440*I)*Pi*yp^15 - 16*yp^16 - (36*I)*Pi*yp^16 - 
            231*yp^17 + (18*I)*Pi*yp^17 - (36*I)*Pi*yp^18 - 78*yp*Log[2] - 
            192*yp^2*Log[2] - 11232*yp^3*Log[2] - 33024*yp^4*Log[2] + 
            1372632*yp^5*Log[2] - 8710272*yp^6*Log[2] + 27175008*yp^7*
             Log[2] - 51811776*yp^8*Log[2] + 64037868*yp^9*Log[2] - 
            51811776*yp^10*Log[2] + 27175008*yp^11*Log[2] - 
            8710272*yp^12*Log[2] + 1372632*yp^13*Log[2] - 
            33024*yp^14*Log[2] - 11232*yp^15*Log[2] - 192*yp^16*Log[2] - 
            78*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*(1 + yp)^8) + 
         (1024*H[1, 1, yp]*((-36*I)*Pi - 231*yp + (57*I)*Pi*yp - 128*yp^2 + 
            (204*I)*Pi*yp^2 - 1196*yp^3 + (3888*I)*Pi*yp^3 + 21200*yp^4 - 
            (121056*I)*Pi*yp^4 + 407796*yp^5 + (105324*I)*Pi*yp^5 - 
            831856*yp^6 - (1275072*I)*Pi*yp^6 + 6120620*yp^7 - 
            (1225200*I)*Pi*yp^7 - 4235488*yp^8 - (1749768*I)*Pi*yp^8 + 
            13815782*yp^9 - (4059594*I)*Pi*yp^9 - 4235488*yp^10 - 
            (1749768*I)*Pi*yp^10 + 6120620*yp^11 - (1225200*I)*Pi*yp^11 - 
            831856*yp^12 - (1275072*I)*Pi*yp^12 + 407796*yp^13 + 
            (105324*I)*Pi*yp^13 + 21200*yp^14 - (121056*I)*Pi*yp^14 - 
            1196*yp^15 + (3888*I)*Pi*yp^15 - 128*yp^16 + (204*I)*Pi*yp^16 - 
            231*yp^17 + (57*I)*Pi*yp^17 - (36*I)*Pi*yp^18 - 78*yp*Log[2] + 
            192*yp^2*Log[2] - 2400*yp^3*Log[2] + 108288*yp^4*Log[2] + 
            726744*yp^5*Log[2] - 854400*yp^6*Log[2] + 11394528*yp^7*Log[2] - 
            11836992*yp^8*Log[2] + 26094060*yp^9*Log[2] - 11836992*yp^10*
             Log[2] + 11394528*yp^11*Log[2] - 854400*yp^12*Log[2] + 
            726744*yp^13*Log[2] + 108288*yp^14*Log[2] - 2400*yp^15*Log[2] + 
            192*yp^16*Log[2] - 78*yp^17*Log[2]))/(3*(-1 + yp)^8*yp*
           (1 + yp)^8) - (2048*H[1, -1, yp]*((18*I)*Pi + 24*yp - 
            (27*I)*Pi*yp - 24*yp^2 - (78*I)*Pi*yp^2 + 864*yp^3 - 
            (696*I)*Pi*yp^3 - 34888*yp^4 + (25320*I)*Pi*yp^4 + 533248*yp^5 - 
            (329844*I)*Pi*yp^5 - 2023064*yp^6 + (1515624*I)*Pi*yp^6 + 
            6061088*yp^7 - (4228104*I)*Pi*yp^7 - 9738504*yp^8 + 
            (8191212*I)*Pi*yp^8 + 12761808*yp^9 - (9167202*I)*Pi*yp^9 - 
            9738504*yp^10 + (8191212*I)*Pi*yp^10 + 6061088*yp^11 - 
            (4228104*I)*Pi*yp^11 - 2023064*yp^12 + (1515624*I)*Pi*yp^12 + 
            533248*yp^13 - (329844*I)*Pi*yp^13 - 34888*yp^14 + 
            (25320*I)*Pi*yp^14 + 864*yp^15 - (696*I)*Pi*yp^15 - 24*yp^16 - 
            (78*I)*Pi*yp^16 + 24*yp^17 - (27*I)*Pi*yp^17 + (18*I)*Pi*yp^18 - 
            6*yp*Log[2] + 24*yp^2*Log[2] + 1008*yp^3*Log[2] - 
            61560*yp^4*Log[2] + 821592*yp^5*Log[2] - 3873576*yp^6*Log[2] + 
            10842000*yp^7*Log[2] - 20837496*yp^8*Log[2] + 23856732*yp^9*
             Log[2] - 20837496*yp^10*Log[2] + 10842000*yp^11*Log[2] - 
            3873576*yp^12*Log[2] + 821592*yp^13*Log[2] - 61560*yp^14*Log[2] + 
            1008*yp^15*Log[2] + 24*yp^16*Log[2] - 6*yp^17*Log[2]))/
          (3*(-1 + yp)^8*yp*(1 + yp)^8) - (4096*H[-1, 1, yp]*
           ((9*I)*Pi + 12*yp - (12*I)*Pi*yp - 12*yp^2 - (21*I)*Pi*yp^2 + 
            432*yp^3 - (528*I)*Pi*yp^3 - 17444*yp^4 + (7770*I)*Pi*yp^4 + 
            266624*yp^5 - (180960*I)*Pi*yp^5 - 1011532*yp^6 + 
            (708630*I)*Pi*yp^6 + 3030544*yp^7 - (2243376*I)*Pi*yp^7 - 
            4869252*yp^8 + (3854748*I)*Pi*yp^8 + 6380904*yp^9 - 
            (4882344*I)*Pi*yp^9 - 4869252*yp^10 + (3854748*I)*Pi*yp^10 + 
            3030544*yp^11 - (2243376*I)*Pi*yp^11 - 1011532*yp^12 + 
            (708630*I)*Pi*yp^12 + 266624*yp^13 - (180960*I)*Pi*yp^13 - 
            17444*yp^14 + (7770*I)*Pi*yp^14 + 432*yp^15 - (528*I)*Pi*yp^15 - 
            12*yp^16 - (21*I)*Pi*yp^16 + 12*yp^17 - (12*I)*Pi*yp^17 + 
            (9*I)*Pi*yp^18 - 3*yp*Log[2] - 12*yp^2*Log[2] + 600*yp^3*Log[2] - 
            23364*yp^4*Log[2] + 447852*yp^5*Log[2] - 1832940*yp^6*Log[2] + 
            5714280*yp^7*Log[2] - 9940164*yp^8*Log[2] + 12447150*yp^9*
             Log[2] - 9940164*yp^10*Log[2] + 5714280*yp^11*Log[2] - 
            1832940*yp^12*Log[2] + 447852*yp^13*Log[2] - 23364*yp^14*Log[2] + 
            600*yp^15*Log[2] - 12*yp^16*Log[2] - 3*yp^17*Log[2]))/
          (3*(-1 + yp)^8*yp*(1 + yp)^8) - (64*H[0, yp]*(4101 - (3696*I)*Pi + 
            498*Pi^2 + 13632*yp - (384*I)*Pi*yp - 1872*Pi^2*yp - 37144*yp^2 + 
            (13776*I)*Pi*yp^2 - 7488*Pi^2*yp^2 + 1089216*yp^3 - 
            (1444032*I)*Pi*yp^3 + 606672*Pi^2*yp^3 - 25591636*yp^4 + 
            (31400544*I)*Pi*yp^4 + 8485656*Pi^2*yp^4 + 102589504*yp^5 - 
            (130034880*I)*Pi*yp^5 - 27816336*Pi^2*yp^5 - 416903464*yp^6 + 
            (398956848*I)*Pi*yp^6 + 131599296*Pi^2*yp^6 + 490457024*yp^7 - 
            (636864768*I)*Pi*yp^7 - 175687920*Pi^2*yp^7 - 896867554*yp^8 + 
            (867842592*I)*Pi*yp^8 + 297871596*Pi^2*yp^8 + 490457024*yp^9 - 
            (636864768*I)*Pi*yp^9 - 175687920*Pi^2*yp^9 - 416903464*yp^10 + 
            (398956848*I)*Pi*yp^10 + 131599296*Pi^2*yp^10 + 102589504*yp^11 - 
            (130034880*I)*Pi*yp^11 - 27816336*Pi^2*yp^11 - 25591636*yp^12 + 
            (31400544*I)*Pi*yp^12 + 8485656*Pi^2*yp^12 + 1089216*yp^13 - 
            (1444032*I)*Pi*yp^13 + 606672*Pi^2*yp^13 - 37144*yp^14 + 
            (13776*I)*Pi*yp^14 - 7488*Pi^2*yp^14 + 13632*yp^15 - 
            (384*I)*Pi*yp^15 - 1872*Pi^2*yp^15 + 4101*yp^16 - 
            (3696*I)*Pi*yp^16 + 498*Pi^2*yp^16 + 8784*Log[2] + 
            (648*I)*Pi*Log[2] + 5760*yp*Log[2] + (1728*I)*Pi*yp*Log[2] + 
            119616*yp^2*Log[2] - (43776*I)*Pi*yp^2*Log[2] + 
            4376448*yp^3*Log[2] - (190656*I)*Pi*yp^3*Log[2] - 
            80263104*yp^4*Log[2] + (52914528*I)*Pi*yp^4*Log[2] + 
            342401664*yp^5*Log[2] - (213323328*I)*Pi*yp^5*Log[2] - 
            1008251712*yp^6*Log[2] + (785085696*I)*Pi*yp^6*Log[2] + 
            1635024768*yp^7*Log[2] - (1296437184*I)*Pi*yp^7*Log[2] - 
            2170623264*yp^8*Log[2] + (1759220784*I)*Pi*yp^8*Log[2] + 
            1635024768*yp^9*Log[2] - (1296437184*I)*Pi*yp^9*Log[2] - 
            1008251712*yp^10*Log[2] + (785085696*I)*Pi*yp^10*Log[2] + 
            342401664*yp^11*Log[2] - (213323328*I)*Pi*yp^11*Log[2] - 
            80263104*yp^12*Log[2] + (52914528*I)*Pi*yp^12*Log[2] + 
            4376448*yp^13*Log[2] - (190656*I)*Pi*yp^13*Log[2] + 
            119616*yp^14*Log[2] - (43776*I)*Pi*yp^14*Log[2] + 
            5760*yp^15*Log[2] + (1728*I)*Pi*yp^15*Log[2] + 
            8784*yp^16*Log[2] + (648*I)*Pi*yp^16*Log[2] + 2160*Log[2]^2 + 
            110592*yp^2*Log[2]^2 + 1695744*yp^3*Log[2]^2 - 
            66407616*yp^4*Log[2]^2 + 295723008*yp^5*Log[2]^2 - 
            997327872*yp^6*Log[2]^2 + 1741012992*yp^7*Log[2]^2 - 
            2251607904*yp^8*Log[2]^2 + 1741012992*yp^9*Log[2]^2 - 
            997327872*yp^10*Log[2]^2 + 295723008*yp^11*Log[2]^2 - 
            66407616*yp^12*Log[2]^2 + 1695744*yp^13*Log[2]^2 + 
            110592*yp^14*Log[2]^2 + 2160*yp^16*Log[2]^2))/
          (9*(-1 + yp)^8*(1 + yp)^8) - (64*H[-1, yp]*(288*Pi^2 - 4101*yp + 
            (348*I)*Pi*yp - 1176*Pi^2*yp - 3952*yp^2 + (11088*I)*Pi*yp^2 - 
            960*Pi^2*yp^2 + 43992*yp^3 - (49632*I)*Pi*yp^3 - 
            70464*Pi^2*yp^3 - 2186128*yp^4 + (3288816*I)*Pi*yp^4 + 
            996576*Pi^2*yp^4 + 29070548*yp^5 - (44771568*I)*Pi*yp^5 - 
            18269856*Pi^2*yp^5 - 152448176*yp^6 + (208830288*I)*Pi*yp^6 + 
            72547488*Pi^2*yp^6 + 424323688*yp^7 - (536494368*I)*Pi*yp^7 - 
            232263360*Pi^2*yp^7 - 742221904*yp^8 + (1009985136*I)*Pi*yp^8 + 
            367251744*Pi^2*yp^8 + 886852066*yp^9 - (1149479640*I)*Pi*yp^9 - 
            506209680*Pi^2*yp^9 - 742221904*yp^10 + (1009985136*I)*Pi*yp^10 + 
            367251744*Pi^2*yp^10 + 424323688*yp^11 - (536494368*I)*Pi*yp^11 - 
            232263360*Pi^2*yp^11 - 152448176*yp^12 + (208830288*I)*Pi*yp^12 + 
            72547488*Pi^2*yp^12 + 29070548*yp^13 - (44771568*I)*Pi*yp^13 - 
            18269856*Pi^2*yp^13 - 2186128*yp^14 + (3288816*I)*Pi*yp^14 + 
            996576*Pi^2*yp^14 + 43992*yp^15 - (49632*I)*Pi*yp^15 - 
            70464*Pi^2*yp^15 - 3952*yp^16 + (11088*I)*Pi*yp^16 - 
            960*Pi^2*yp^16 - 4101*yp^17 + (348*I)*Pi*yp^17 - 
            1176*Pi^2*yp^17 + 288*Pi^2*yp^18 - 8784*yp*Log[2] - 
            (1440*I)*Pi*yp*Log[2] - 3072*yp^2*Log[2] - (5760*I)*Pi*yp^2*
             Log[2] - 264768*yp^3*Log[2] - (32256*I)*Pi*yp^3*Log[2] - 
            6421248*yp^4*Log[2] + (3761280*I)*Pi*yp^4*Log[2] + 
            89760192*yp^5*Log[2] - (79219584*I)*Pi*yp^5*Log[2] - 
            450660096*yp^6*Log[2] + (342350208*I)*Pi*yp^6*Log[2] + 
            1140849216*yp^7*Log[2] - (1105463808*I)*Pi*yp^7*Log[2] - 
            2131849728*yp^8*Log[2] + (1890506880*I)*Pi*yp^8*Log[2] + 
            2452955424*yp^9*Log[2] - (2443529664*I)*Pi*yp^9*Log[2] - 
            2131849728*yp^10*Log[2] + (1890506880*I)*Pi*yp^10*Log[2] + 
            1140849216*yp^11*Log[2] - (1105463808*I)*Pi*yp^11*Log[2] - 
            450660096*yp^12*Log[2] + (342350208*I)*Pi*yp^12*Log[2] + 
            89760192*yp^13*Log[2] - (79219584*I)*Pi*yp^13*Log[2] - 
            6421248*yp^14*Log[2] + (3761280*I)*Pi*yp^14*Log[2] - 
            264768*yp^15*Log[2] - (32256*I)*Pi*yp^15*Log[2] - 
            3072*yp^16*Log[2] - (5760*I)*Pi*yp^16*Log[2] - 
            8784*yp^17*Log[2] - (1440*I)*Pi*yp^17*Log[2] - 2160*yp*Log[2]^2 - 
            5760*yp^2*Log[2]^2 - 211968*yp^3*Log[2]^2 - 3035520*yp^4*
             Log[2]^2 + 75936960*yp^5*Log[2]^2 - 385008768*yp^6*Log[2]^2 + 
            1200771072*yp^7*Log[2]^2 - 2197738368*yp^8*Log[2]^2 + 
            2731835232*yp^9*Log[2]^2 - 2197738368*yp^10*Log[2]^2 + 
            1200771072*yp^11*Log[2]^2 - 385008768*yp^12*Log[2]^2 + 
            75936960*yp^13*Log[2]^2 - 3035520*yp^14*Log[2]^2 - 
            211968*yp^15*Log[2]^2 - 5760*yp^16*Log[2]^2 - 
            2160*yp^17*Log[2]^2))/(9*(-1 + yp)^8*yp*(1 + yp)^8) - 
         (64*H[1, yp]*(288*Pi^2 + 4101*yp - (7044*I)*Pi*yp - 180*Pi^2*yp + 
            23312*yp^2 + (10320*I)*Pi*yp^2 - 4704*Pi^2*yp^2 - 30296*yp^3 - 
            (22080*I)*Pi*yp^3 - 85440*Pi^2*yp^3 - 7696*yp^4 + 
            (400752*I)*Pi*yp^4 + 2209920*Pi^2*yp^4 - 22112724*yp^5 + 
            (18029520*I)*Pi*yp^5 - 1298544*Pi^2*yp^5 + 52730832*yp^6 - 
            (51239472*I)*Pi*yp^6 + 16914816*Pi^2*yp^6 - 409483240*yp^7 + 
            (261419328*I)*Pi*yp^7 + 30935232*Pi^2*yp^7 + 238692144*yp^8 - 
            (263744400*I)*Pi*yp^8 + 15875904*Pi^2*yp^8 - 906883042*yp^9 + 
            (586205544*I)*Pi*yp^9 + 89533512*Pi^2*yp^9 + 238692144*yp^10 - 
            (263744400*I)*Pi*yp^10 + 15875904*Pi^2*yp^10 - 409483240*yp^11 + 
            (261419328*I)*Pi*yp^11 + 30935232*Pi^2*yp^11 + 52730832*yp^12 - 
            (51239472*I)*Pi*yp^12 + 16914816*Pi^2*yp^12 - 22112724*yp^13 + 
            (18029520*I)*Pi*yp^13 - 1298544*Pi^2*yp^13 - 7696*yp^14 + 
            (400752*I)*Pi*yp^14 + 2209920*Pi^2*yp^14 - 30296*yp^15 - 
            (22080*I)*Pi*yp^15 - 85440*Pi^2*yp^15 + 23312*yp^16 + 
            (10320*I)*Pi*yp^16 - 4704*Pi^2*yp^16 + 4101*yp^17 - 
            (7044*I)*Pi*yp^17 - 180*Pi^2*yp^17 + 288*Pi^2*yp^18 + 
            8784*yp*Log[2] - (144*I)*Pi*yp*Log[2] + 8448*yp^2*Log[2] - 
            (2304*I)*Pi*yp^2*Log[2] - 25536*yp^3*Log[2] - (119808*I)*Pi*yp^3*
             Log[2] + 2331648*yp^4*Log[2] + (3379968*I)*Pi*yp^4*Log[2] - 
            70766016*yp^5*Log[2] + (26609472*I)*Pi*yp^5*Log[2] + 
            234143232*yp^6*Log[2] - (84296448*I)*Pi*yp^6*Log[2] - 
            875654208*yp^7*Log[2] + (464707584*I)*Pi*yp^7*Log[2] + 
            1138199808*yp^8*Log[2] - (702367488*I)*Pi*yp^8*Log[2] - 
            1888291104*yp^9*Log[2] + (1074911904*I)*Pi*yp^9*Log[2] + 
            1138199808*yp^10*Log[2] - (702367488*I)*Pi*yp^10*Log[2] - 
            875654208*yp^11*Log[2] + (464707584*I)*Pi*yp^11*Log[2] + 
            234143232*yp^12*Log[2] - (84296448*I)*Pi*yp^12*Log[2] - 
            70766016*yp^13*Log[2] + (26609472*I)*Pi*yp^13*Log[2] + 
            2331648*yp^14*Log[2] + (3379968*I)*Pi*yp^14*Log[2] - 
            25536*yp^15*Log[2] - (119808*I)*Pi*yp^15*Log[2] + 
            8448*yp^16*Log[2] - (2304*I)*Pi*yp^16*Log[2] + 
            8784*yp^17*Log[2] - (144*I)*Pi*yp^17*Log[2] + 2160*yp*Log[2]^2 - 
            5760*yp^2*Log[2]^2 + 9216*yp^3*Log[2]^2 + 355968*yp^4*Log[2]^2 - 
            56878272*yp^5*Log[2]^2 + 206437248*yp^6*Log[2]^2 - 
            793884672*yp^7*Log[2]^2 + 1284287616*yp^8*Log[2]^2 - 
            1771380576*yp^9*Log[2]^2 + 1284287616*yp^10*Log[2]^2 - 
            793884672*yp^11*Log[2]^2 + 206437248*yp^12*Log[2]^2 - 
            56878272*yp^13*Log[2]^2 + 355968*yp^14*Log[2]^2 + 
            9216*yp^15*Log[2]^2 - 5760*yp^16*Log[2]^2 + 2160*yp^17*Log[2]^2))/
          (9*(-1 + yp)^8*yp*(1 + yp)^8) + 
         ((-1024*(7 + 22*yp + 893*yp^2 + 3964*yp^3 - 117921*yp^4 + 
              530762*yp^5 - 1115875*yp^6 + 1576520*yp^7 - 1115875*yp^8 + 
              530762*yp^9 - 117921*yp^10 + 3964*yp^11 + 893*yp^12 + 
              22*yp^13 + 7*yp^14)*H[-1, -1, yp])/((-1 + yp)^6*(1 + yp)^8) + 
           (512*(17 + 8*yp + 632*yp^2 + 11928*yp^3 - 298916*yp^4 + 
              1536008*yp^5 - 4632760*yp^6 + 8282456*yp^7 - 10585178*yp^8 + 
              8282456*yp^9 - 4632760*yp^10 + 1536008*yp^11 - 298916*yp^12 + 
              11928*yp^13 + 632*yp^14 + 8*yp^15 + 17*yp^16)*H[-1, 0, yp])/
            ((-1 + yp)^8*(1 + yp)^8) + (2048*(5 - 112*yp^2 + 4864*yp^3 - 
              86980*yp^4 + 382720*yp^5 - 1168720*yp^6 + 1971712*yp^7 - 
              2600194*yp^8 + 1971712*yp^9 - 1168720*yp^10 + 382720*yp^11 - 
              86980*yp^12 + 4864*yp^13 - 112*yp^14 + 5*yp^16)*H[-1, 1, yp])/
            ((-1 + yp)^8*(1 + yp)^8) + (512*(17 + 8*yp + 632*yp^2 + 
              11928*yp^3 - 298916*yp^4 + 1536008*yp^5 - 4632760*yp^6 + 
              8282456*yp^7 - 10585178*yp^8 + 8282456*yp^9 - 4632760*yp^10 + 
              1536008*yp^11 - 298916*yp^12 + 11928*yp^13 + 632*yp^14 + 
              8*yp^15 + 17*yp^16)*H[0, -1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
           (512*(17 + 312*yp^2 + 9216*yp^3 - 294948*yp^4 + 1344512*yp^5 - 
              4293496*yp^6 + 7297024*yp^7 - 9698138*yp^8 + 7297024*yp^9 - 
              4293496*yp^10 + 1344512*yp^11 - 294948*yp^12 + 9216*yp^13 + 
              312*yp^14 + 17*yp^16)*H[0, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
           (512*(17 - 8*yp - 8*yp^2 + 6504*yp^3 - 290980*yp^4 + 
              1153016*yp^5 - 3954232*yp^6 + 6311592*yp^7 - 8811098*yp^8 + 
              6311592*yp^9 - 3954232*yp^10 + 1153016*yp^11 - 290980*yp^12 + 
              6504*yp^13 - 8*yp^14 - 8*yp^15 + 17*yp^16)*H[0, 1, yp])/
            ((-1 + yp)^8*(1 + yp)^8) + (2048*(5 - 112*yp^2 + 4864*yp^3 - 
              86980*yp^4 + 382720*yp^5 - 1168720*yp^6 + 1971712*yp^7 - 
              2600194*yp^8 + 1971712*yp^9 - 1168720*yp^10 + 382720*yp^11 - 
              86980*yp^12 + 4864*yp^13 - 112*yp^14 + 5*yp^16)*H[1, -1, yp])/
            ((-1 + yp)^8*(1 + yp)^8) - (512*(17 - 8*yp - 8*yp^2 + 6504*yp^3 - 
              290980*yp^4 + 1153016*yp^5 - 3954232*yp^6 + 6311592*yp^7 - 
              8811098*yp^8 + 6311592*yp^9 - 3954232*yp^10 + 1153016*yp^11 - 
              290980*yp^12 + 6504*yp^13 - 8*yp^14 - 8*yp^15 + 17*yp^16)*
             H[1, 0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
           (1024*(7 - 8*yp + 216*yp^2 - 3224*yp^3 - 117020*yp^4 + 
              387576*yp^5 - 1616792*yp^6 + 2368168*yp^7 - 3610710*yp^8 + 
              2368168*yp^9 - 1616792*yp^10 + 387576*yp^11 - 117020*yp^12 - 
              3224*yp^13 + 216*yp^14 - 8*yp^15 + 7*yp^16)*H[1, 1, yp])/
            ((-1 + yp)^8*(1 + yp)^8) + (256*H[0, yp]*(-217 + (9*I)*Pi - 
              192*yp - (24*I)*Pi*yp + 1912*yp^2 + (312*I)*Pi*yp^2 - 
              106560*yp^3 + (44088*I)*Pi*yp^3 + 1895588*yp^4 - 
              (1622916*I)*Pi*yp^4 - 7875264*yp^5 + (7194600*I)*Pi*yp^5 + 
              23420872*yp^6 - (23156088*I)*Pi*yp^6 - 35664960*yp^7 + 
              (38767608*I)*Pi*yp^7 + 50944490*yp^8 - (51892362*I)*Pi*yp^8 - 
              35664960*yp^9 + (38767608*I)*Pi*yp^9 + 23420872*yp^10 - 
              (23156088*I)*Pi*yp^10 - 7875264*yp^11 + (7194600*I)*Pi*yp^11 + 
              1895588*yp^12 - (1622916*I)*Pi*yp^12 - 106560*yp^13 + 
              (44088*I)*Pi*yp^13 + 1912*yp^14 + (312*I)*Pi*yp^14 - 
              192*yp^15 - (24*I)*Pi*yp^15 - 217*yp^16 + (9*I)*Pi*yp^16 - 
              204*Log[2] - 3744*yp^2*Log[2] - 110592*yp^3*Log[2] + 
              3539376*yp^4*Log[2] - 16134144*yp^5*Log[2] + 51521952*yp^6*Log[
                2] - 87564288*yp^7*Log[2] + 116377656*yp^8*Log[2] - 
              87564288*yp^9*Log[2] + 51521952*yp^10*Log[2] - 
              16134144*yp^11*Log[2] + 3539376*yp^12*Log[2] - 110592*yp^13*Log[
                2] - 3744*yp^14*Log[2] - 204*yp^16*Log[2]))/
            (3*(-1 + yp)^8*(1 + yp)^8) - (256*H[1, yp]*(217 + 512*yp - 
              4024*yp^2 - (1248*I)*Pi*yp^2 + 60480*yp^3 + (15360*I)*Pi*yp^3 - 
              1744676*yp^4 + (1333056*I)*Pi*yp^4 + 6425408*yp^5 - 
              (5108736*I)*Pi*yp^5 - 21031816*yp^6 + (18861792*I)*Pi*yp^6 + 
              28837504*yp^7 - (29116416*I)*Pi*yp^7 - 45796586*yp^8 + 
              (42188160*I)*Pi*yp^8 + 28837504*yp^9 - (29116416*I)*Pi*yp^9 - 
              21031816*yp^10 + (18861792*I)*Pi*yp^10 + 6425408*yp^11 - 
              (5108736*I)*Pi*yp^11 - 1744676*yp^12 + (1333056*I)*Pi*yp^12 + 
              60480*yp^13 + (15360*I)*Pi*yp^13 - 4024*yp^14 - 
              (1248*I)*Pi*yp^14 + 512*yp^15 + 217*yp^16 + 204*Log[2] - 
              96*yp*Log[2] - 96*yp^2*Log[2] + 78048*yp^3*Log[2] - 
              3491760*yp^4*Log[2] + 13836192*yp^5*Log[2] - 47450784*yp^6*Log[
                2] + 75739104*yp^7*Log[2] - 105733176*yp^8*Log[2] + 
              75739104*yp^9*Log[2] - 47450784*yp^10*Log[2] + 
              13836192*yp^11*Log[2] - 3491760*yp^12*Log[2] + 78048*yp^13*Log[
                2] - 96*yp^14*Log[2] - 96*yp^15*Log[2] + 204*yp^16*Log[2]))/
            (3*(-1 + yp)^8*(1 + yp)^8) + (256*H[-1, yp]*(217 - (18*I)*Pi - 
              128*yp + (48*I)*Pi*yp + 200*yp^2 + (624*I)*Pi*yp^2 + 
              152640*yp^3 - (103536*I)*Pi*yp^3 - 2046500*yp^4 + 
              (1912776*I)*Pi*yp^4 + 9325120*yp^5 - (9280464*I)*Pi*yp^5 - 
              25809928*yp^6 + (27450384*I)*Pi*yp^6 + 42492416*yp^7 - 
              (48418800*I)*Pi*yp^7 - 56092394*yp^8 + (61596564*I)*Pi*yp^8 + 
              42492416*yp^9 - (48418800*I)*Pi*yp^9 - 25809928*yp^10 + 
              (27450384*I)*Pi*yp^10 + 9325120*yp^11 - (9280464*I)*Pi*yp^11 - 
              2046500*yp^12 + (1912776*I)*Pi*yp^12 + 152640*yp^13 - 
              (103536*I)*Pi*yp^13 + 200*yp^14 + (624*I)*Pi*yp^14 - 
              128*yp^15 + (48*I)*Pi*yp^15 + 217*yp^16 - (18*I)*Pi*yp^16 + 
              204*Log[2] + 96*yp*Log[2] + 7584*yp^2*Log[2] + 143136*yp^3*Log[
                2] - 3586992*yp^4*Log[2] + 18432096*yp^5*Log[2] - 
              55593120*yp^6*Log[2] + 99389472*yp^7*Log[2] - 127022136*yp^
                8*Log[2] + 99389472*yp^9*Log[2] - 55593120*yp^10*Log[2] + 
              18432096*yp^11*Log[2] - 3586992*yp^12*Log[2] + 143136*yp^13*Log[
                2] + 7584*yp^14*Log[2] + 96*yp^15*Log[2] + 204*yp^16*Log[2]))/
            (3*(-1 + yp)^8*(1 + yp)^8) - (128*(697 - (717*I)*Pi + 219*Pi^2 + 
              5184*yp - (1536*I)*Pi*yp - 72*Pi^2*yp - 25272*yp^2 + 
              (20376*I)*Pi*yp^2 + 2856*Pi^2*yp^2 + 499904*yp^3 - 
              (460992*I)*Pi*yp^3 - 68952*Pi^2*yp^3 - 6597028*yp^4 + 
              (9840372*I)*Pi*yp^4 + 4061556*Pi^2*yp^4 + 30041152*yp^5 - 
              (40064448*I)*Pi*yp^5 - 17674824*Pi^2*yp^5 - 89658504*yp^6 + 
              (122023080*I)*Pi*yp^6 + 57532440*Pi^2*yp^6 + 130672320*yp^7 - 
              (181050240*I)*Pi*yp^7 - 93143064*Pi^2*yp^7 - 197378986*yp^8 + 
              (265109298*I)*Pi*yp^8 + 128464098*Pi^2*yp^8 + 130672320*yp^9 - 
              (181050240*I)*Pi*yp^9 - 93143064*Pi^2*yp^9 - 89658504*yp^10 + 
              (122023080*I)*Pi*yp^10 + 57532440*Pi^2*yp^10 + 30041152*yp^11 - 
              (40064448*I)*Pi*yp^11 - 17674824*Pi^2*yp^11 - 6597028*yp^12 + 
              (9840372*I)*Pi*yp^12 + 4061556*Pi^2*yp^12 + 499904*yp^13 - 
              (460992*I)*Pi*yp^13 - 68952*Pi^2*yp^13 - 25272*yp^14 + 
              (20376*I)*Pi*yp^14 + 2856*Pi^2*yp^14 + 5184*yp^15 - 
              (1536*I)*Pi*yp^15 - 72*Pi^2*yp^15 + 697*yp^16 - 
              (717*I)*Pi*yp^16 + 219*Pi^2*yp^16 + 2604*Log[2] - 
              (108*I)*Pi*Log[2] + 2304*yp*Log[2] + (288*I)*Pi*yp*Log[2] - 
              22944*yp^2*Log[2] - (3744*I)*Pi*yp^2*Log[2] + 1278720*yp^3*Log[
                2] - (529056*I)*Pi*yp^3*Log[2] - 22747056*yp^4*Log[2] + 
              (19474992*I)*Pi*yp^4*Log[2] + 94503168*yp^5*Log[2] - 
              (86335200*I)*Pi*yp^5*Log[2] - 281050464*yp^6*Log[2] + 
              (277873056*I)*Pi*yp^6*Log[2] + 427979520*yp^7*Log[2] - 
              (465211296*I)*Pi*yp^7*Log[2] - 611333880*yp^8*Log[2] + 
              (622708344*I)*Pi*yp^8*Log[2] + 427979520*yp^9*Log[2] - 
              (465211296*I)*Pi*yp^9*Log[2] - 281050464*yp^10*Log[2] + 
              (277873056*I)*Pi*yp^10*Log[2] + 94503168*yp^11*Log[2] - 
              (86335200*I)*Pi*yp^11*Log[2] - 22747056*yp^12*Log[2] + 
              (19474992*I)*Pi*yp^12*Log[2] + 1278720*yp^13*Log[2] - 
              (529056*I)*Pi*yp^13*Log[2] - 22944*yp^14*Log[2] - 
              (3744*I)*Pi*yp^14*Log[2] + 2304*yp^15*Log[2] + (288*I)*Pi*yp^
                15*Log[2] + 2604*yp^16*Log[2] - (108*I)*Pi*yp^16*Log[2] + 
              1224*Log[2]^2 + 22464*yp^2*Log[2]^2 + 663552*yp^3*Log[2]^2 - 
              21236256*yp^4*Log[2]^2 + 96804864*yp^5*Log[2]^2 - 
              309131712*yp^6*Log[2]^2 + 525385728*yp^7*Log[2]^2 - 
              698265936*yp^8*Log[2]^2 + 525385728*yp^9*Log[2]^2 - 
              309131712*yp^10*Log[2]^2 + 96804864*yp^11*Log[2]^2 - 
              21236256*yp^12*Log[2]^2 + 663552*yp^13*Log[2]^2 + 
              22464*yp^14*Log[2]^2 + 1224*yp^16*Log[2]^2))/
            (9*(-1 + yp)^8*(1 + yp)^8))*Log[u2m2] + 
         ((2048*(1 + 8*yp^2 + 576*yp^3 - 13508*yp^4 + 65856*yp^5 - 
              200008*yp^6 + 343168*yp^7 - 457722*yp^8 + 343168*yp^9 - 
              200008*yp^10 + 65856*yp^11 - 13508*yp^12 + 576*yp^13 + 
              8*yp^14 + yp^16)*H[-1, yp])/((-1 + yp)^8*(1 + yp)^8) - 
           (2048*(1 + 8*yp^2 + 512*yp^3 - 13508*yp^4 + 64000*yp^5 - 
              200008*yp^6 + 328704*yp^7 - 457722*yp^8 + 328704*yp^9 - 
              200008*yp^10 + 64000*yp^11 - 13508*yp^12 + 512*yp^13 + 
              8*yp^14 + yp^16)*H[0, yp])/((-1 + yp)^8*(1 + yp)^8) - 
           (2048*(1 + 8*yp^2 + 448*yp^3 - 13508*yp^4 + 62144*yp^5 - 
              200008*yp^6 + 314240*yp^7 - 457722*yp^8 + 314240*yp^9 - 
              200008*yp^10 + 62144*yp^11 - 13508*yp^12 + 448*yp^13 + 
              8*yp^14 + yp^16)*H[1, yp])/((-1 + yp)^8*(1 + yp)^8) + 
           (1024*(-8 + (3*I)*Pi + 144*yp^2 + (24*I)*Pi*yp^2 - 4864*yp^3 + 
              (2880*I)*Pi*yp^3 + 73280*yp^4 - (79692*I)*Pi*yp^4 - 
              337664*yp^5 + (378432*I)*Pi*yp^5 + 934512*yp^6 - 
              (1180632*I)*Pi*yp^6 - 1426944*yp^7 + (1928832*I)*Pi*yp^7 + 
              2047376*yp^8 - (2689518*I)*Pi*yp^8 - 1426944*yp^9 + 
              (1928832*I)*Pi*yp^9 + 934512*yp^10 - (1180632*I)*Pi*yp^10 - 
              337664*yp^11 + (378432*I)*Pi*yp^11 + 73280*yp^12 - 
              (79692*I)*Pi*yp^12 - 4864*yp^13 + (2880*I)*Pi*yp^13 + 
              144*yp^14 + (24*I)*Pi*yp^14 - 8*yp^16 + (3*I)*Pi*yp^16 - 
              12*Log[2] - 96*yp^2*Log[2] - 6144*yp^3*Log[2] + 
              162096*yp^4*Log[2] - 768000*yp^5*Log[2] + 2400096*yp^6*Log[2] - 
              3944448*yp^7*Log[2] + 5492664*yp^8*Log[2] - 3944448*yp^9*Log[
                2] + 2400096*yp^10*Log[2] - 768000*yp^11*Log[2] + 
              162096*yp^12*Log[2] - 6144*yp^13*Log[2] - 96*yp^14*Log[2] - 
              12*yp^16*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^8))*Log[u2m2]^2 + 
         (32*(-22733 + (11019*I)*Pi + 12204*Pi^2 - (1980*I)*Pi^3 - 74400*yp + 
            (53808*I)*Pi*yp - 47088*Pi^2*yp - (8352*I)*Pi^3*yp - 
            226696*yp^2 - (354216*I)*Pi*yp^2 - 317136*Pi^2*yp^2 - 
            (30528*I)*Pi^3*yp^2 - 5721824*yp^3 + (3442896*I)*Pi*yp^3 + 
            386544*Pi^2*yp^3 + (2492064*I)*Pi^3*yp^3 + 113619892*yp^4 - 
            (114534252*I)*Pi*yp^4 - 52613136*Pi^2*yp^4 + (2966832*I)*Pi^3*
             yp^4 - 443794336*yp^5 + (434938992*I)*Pi*yp^5 + 
            163880400*Pi^2*yp^5 - (3149856*I)*Pi^3*yp^5 + 1466718152*yp^6 - 
            (2055562776*I)*Pi*yp^6 - 730606896*Pi^2*yp^6 + (92690496*I)*Pi^3*
             yp^6 - 1936050912*yp^7 + (2200633488*I)*Pi*yp^7 + 
            817247280*Pi^2*yp^7 - (19387872*I)*Pi^3*yp^7 + 3199436210*yp^8 - 
            (4499008446*I)*Pi*yp^8 - 1635301176*Pi^2*yp^8 + 
            (240501528*I)*Pi^3*yp^8 - 1936050912*yp^9 + (2200633488*I)*Pi*
             yp^9 + 817247280*Pi^2*yp^9 - (19387872*I)*Pi^3*yp^9 + 
            1466718152*yp^10 - (2055562776*I)*Pi*yp^10 - 730606896*Pi^2*
             yp^10 + (92690496*I)*Pi^3*yp^10 - 443794336*yp^11 + 
            (434938992*I)*Pi*yp^11 + 163880400*Pi^2*yp^11 - 
            (3149856*I)*Pi^3*yp^11 + 113619892*yp^12 - (114534252*I)*Pi*
             yp^12 - 52613136*Pi^2*yp^12 + (2966832*I)*Pi^3*yp^12 - 
            5721824*yp^13 + (3442896*I)*Pi*yp^13 + 386544*Pi^2*yp^13 + 
            (2492064*I)*Pi^3*yp^13 - 226696*yp^14 - (354216*I)*Pi*yp^14 - 
            317136*Pi^2*yp^14 - (30528*I)*Pi^3*yp^14 - 74400*yp^15 + 
            (53808*I)*Pi*yp^15 - 47088*Pi^2*yp^15 - (8352*I)*Pi^3*yp^15 - 
            22733*yp^16 + (11019*I)*Pi*yp^16 + 12204*Pi^2*yp^16 - 
            (1980*I)*Pi^3*yp^16 - 49212*Log[2] + (44352*I)*Pi*Log[2] - 
            5976*Pi^2*Log[2] - 163584*yp*Log[2] + (4608*I)*Pi*yp*Log[2] + 
            22464*Pi^2*yp*Log[2] + 445728*yp^2*Log[2] - (165312*I)*Pi*yp^2*
             Log[2] + 89856*Pi^2*yp^2*Log[2] - 13070592*yp^3*Log[2] + 
            (17328384*I)*Pi*yp^3*Log[2] - 7280064*Pi^2*yp^3*Log[2] + 
            307099632*yp^4*Log[2] - (376806528*I)*Pi*yp^4*Log[2] - 
            101827872*Pi^2*yp^4*Log[2] - 1231074048*yp^5*Log[2] + 
            (1560418560*I)*Pi*yp^5*Log[2] + 333796032*Pi^2*yp^5*Log[2] + 
            5002841568*yp^6*Log[2] - (4787482176*I)*Pi*yp^6*Log[2] - 
            1579191552*Pi^2*yp^6*Log[2] - 5885484288*yp^7*Log[2] + 
            (7642377216*I)*Pi*yp^7*Log[2] + 2108255040*Pi^2*yp^7*Log[2] + 
            10762410648*yp^8*Log[2] - (10414111104*I)*Pi*yp^8*Log[2] - 
            3574459152*Pi^2*yp^8*Log[2] - 5885484288*yp^9*Log[2] + 
            (7642377216*I)*Pi*yp^9*Log[2] + 2108255040*Pi^2*yp^9*Log[2] + 
            5002841568*yp^10*Log[2] - (4787482176*I)*Pi*yp^10*Log[2] - 
            1579191552*Pi^2*yp^10*Log[2] - 1231074048*yp^11*Log[2] + 
            (1560418560*I)*Pi*yp^11*Log[2] + 333796032*Pi^2*yp^11*Log[2] + 
            307099632*yp^12*Log[2] - (376806528*I)*Pi*yp^12*Log[2] - 
            101827872*Pi^2*yp^12*Log[2] - 13070592*yp^13*Log[2] + 
            (17328384*I)*Pi*yp^13*Log[2] - 7280064*Pi^2*yp^13*Log[2] + 
            445728*yp^14*Log[2] - (165312*I)*Pi*yp^14*Log[2] + 
            89856*Pi^2*yp^14*Log[2] - 163584*yp^15*Log[2] + 
            (4608*I)*Pi*yp^15*Log[2] + 22464*Pi^2*yp^15*Log[2] - 
            49212*yp^16*Log[2] + (44352*I)*Pi*yp^16*Log[2] - 
            5976*Pi^2*yp^16*Log[2] - 52704*Log[2]^2 - (3888*I)*Pi*Log[2]^2 - 
            34560*yp*Log[2]^2 - (10368*I)*Pi*yp*Log[2]^2 - 
            717696*yp^2*Log[2]^2 + (262656*I)*Pi*yp^2*Log[2]^2 - 
            26258688*yp^3*Log[2]^2 + (1143936*I)*Pi*yp^3*Log[2]^2 + 
            481578624*yp^4*Log[2]^2 - (317487168*I)*Pi*yp^4*Log[2]^2 - 
            2054409984*yp^5*Log[2]^2 + (1279939968*I)*Pi*yp^5*Log[2]^2 + 
            6049510272*yp^6*Log[2]^2 - (4710514176*I)*Pi*yp^6*Log[2]^2 - 
            9810148608*yp^7*Log[2]^2 + (7778623104*I)*Pi*yp^7*Log[2]^2 + 
            13023739584*yp^8*Log[2]^2 - (10555324704*I)*Pi*yp^8*Log[2]^2 - 
            9810148608*yp^9*Log[2]^2 + (7778623104*I)*Pi*yp^9*Log[2]^2 + 
            6049510272*yp^10*Log[2]^2 - (4710514176*I)*Pi*yp^10*Log[2]^2 - 
            2054409984*yp^11*Log[2]^2 + (1279939968*I)*Pi*yp^11*Log[2]^2 + 
            481578624*yp^12*Log[2]^2 - (317487168*I)*Pi*yp^12*Log[2]^2 - 
            26258688*yp^13*Log[2]^2 + (1143936*I)*Pi*yp^13*Log[2]^2 - 
            717696*yp^14*Log[2]^2 + (262656*I)*Pi*yp^14*Log[2]^2 - 
            34560*yp^15*Log[2]^2 - (10368*I)*Pi*yp^15*Log[2]^2 - 
            52704*yp^16*Log[2]^2 - (3888*I)*Pi*yp^16*Log[2]^2 - 
            8640*Log[2]^3 - 442368*yp^2*Log[2]^3 - 6782976*yp^3*Log[2]^3 + 
            265630464*yp^4*Log[2]^3 - 1182892032*yp^5*Log[2]^3 + 
            3989311488*yp^6*Log[2]^3 - 6964051968*yp^7*Log[2]^3 + 
            9006431616*yp^8*Log[2]^3 - 6964051968*yp^9*Log[2]^3 + 
            3989311488*yp^10*Log[2]^3 - 1182892032*yp^11*Log[2]^3 + 
            265630464*yp^12*Log[2]^3 - 6782976*yp^13*Log[2]^3 - 
            442368*yp^14*Log[2]^3 - 8640*yp^16*Log[2]^3 + 10800*Zeta[3] - 
            328320*yp^2*Zeta[3] + 3483648*yp^3*Zeta[3] - 9028800*yp^4*
             Zeta[3] + 244353024*yp^5*Zeta[3] - 148666752*yp^6*Zeta[3] + 
            1365921792*yp^7*Zeta[3] - 363451104*yp^8*Zeta[3] + 
            1365921792*yp^9*Zeta[3] - 148666752*yp^10*Zeta[3] + 
            244353024*yp^11*Zeta[3] - 9028800*yp^12*Zeta[3] + 
            3483648*yp^13*Zeta[3] - 328320*yp^14*Zeta[3] + 
            10800*yp^16*Zeta[3]))/(27*(-1 + yp)^8*(1 + yp)^8))) + 
     x^6*((-4096*(90 - 145*yp - 634*yp^2 + 1418*yp^3 + 17374*yp^4 - 
          138685*yp^5 - 1085566*yp^6 + 7275512*yp^7 - 52662844*yp^8 + 
          108802382*yp^9 - 230956804*yp^10 + 234735356*yp^11 - 
          230956804*yp^12 + 108802382*yp^13 - 52662844*yp^14 + 
          7275512*yp^15 - 1085566*yp^16 - 138685*yp^17 + 17374*yp^18 + 
          1418*yp^19 - 634*yp^20 - 145*yp^21 + 90*yp^22)*
         H[-1, -1, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 27*yp - 277*yp^2 + 366*yp^3 + 16391*yp^4 + 25089*yp^5 - 
          3216399*yp^6 + 20764840*yp^7 - 96877518*yp^8 + 216012570*yp^9 - 
          402714434*yp^10 + 437606868*yp^11 - 402714434*yp^12 + 
          216012570*yp^13 - 96877518*yp^14 + 20764840*yp^15 - 3216399*yp^16 + 
          25089*yp^17 + 16391*yp^18 + 366*yp^19 - 277*yp^20 - 27*yp^21 + 
          45*yp^22)*H[-1, -1, -1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (4096*(45 - 118*yp - 357*yp^2 + 1052*yp^3 + 983*yp^4 - 163774*yp^5 + 
          2130833*yp^6 - 13489328*yp^7 + 44214674*yp^8 - 107210188*yp^9 + 
          171757630*yp^10 - 202871512*yp^11 + 171757630*yp^12 - 
          107210188*yp^13 + 44214674*yp^14 - 13489328*yp^15 + 2130833*yp^16 - 
          163774*yp^17 + 983*yp^18 + 1052*yp^19 - 357*yp^20 - 118*yp^21 + 
          45*yp^22)*H[-1, -1, -1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 27*yp - 277*yp^2 + 366*yp^3 + 16391*yp^4 + 25089*yp^5 - 
          3216399*yp^6 + 20764840*yp^7 - 96877518*yp^8 + 216012570*yp^9 - 
          402714434*yp^10 + 437606868*yp^11 - 402714434*yp^12 + 
          216012570*yp^13 - 96877518*yp^14 + 20764840*yp^15 - 3216399*yp^16 + 
          25089*yp^17 + 16391*yp^18 + 366*yp^19 - 277*yp^20 - 27*yp^21 + 
          45*yp^22)*H[-1, -1, 0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (1024*(21 + 80*yp - 242*yp^2 + 7408*yp^3 + 392817*yp^4 - 
          6930784*yp^5 + 42297384*yp^6 - 169897120*yp^7 + 385710714*yp^8 - 
          678817600*yp^9 + 760102804*yp^10 - 678817600*yp^11 + 
          385710714*yp^12 - 169897120*yp^13 + 42297384*yp^14 - 
          6930784*yp^15 + 392817*yp^16 + 7408*yp^17 - 242*yp^18 + 80*yp^19 + 
          21*yp^20)*H[-1, -1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(45 + 42*yp - 318*yp^2 - 70*yp^3 + 9161*yp^4 - 349336*yp^5 + 
          3006552*yp^6 - 15170104*yp^7 + 39672842*yp^8 - 75182356*yp^9 + 
          86065612*yp^10 - 75182356*yp^11 + 39672842*yp^12 - 15170104*yp^13 + 
          3006552*yp^14 - 349336*yp^15 + 9161*yp^16 - 70*yp^17 - 318*yp^18 + 
          42*yp^19 + 45*yp^20)*H[-1, -1, 0, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^10) - (4096*(45 - 118*yp - 357*yp^2 + 1052*yp^3 + 
          983*yp^4 - 163774*yp^5 + 2130833*yp^6 - 13489328*yp^7 + 
          44214674*yp^8 - 107210188*yp^9 + 171757630*yp^10 - 
          202871512*yp^11 + 171757630*yp^12 - 107210188*yp^13 + 
          44214674*yp^14 - 13489328*yp^15 + 2130833*yp^16 - 163774*yp^17 + 
          983*yp^18 + 1052*yp^19 - 357*yp^20 - 118*yp^21 + 45*yp^22)*
         H[-1, -1, 1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 + 42*yp - 318*yp^2 - 70*yp^3 + 9161*yp^4 - 349336*yp^5 + 
          3006552*yp^6 - 15170104*yp^7 + 39672842*yp^8 - 75182356*yp^9 + 
          86065612*yp^10 - 75182356*yp^11 + 39672842*yp^12 - 15170104*yp^13 + 
          3006552*yp^14 - 349336*yp^15 + 9161*yp^16 - 70*yp^17 - 318*yp^18 + 
          42*yp^19 + 45*yp^20)*H[-1, -1, 1, 0, yp])/((-1 + yp)^8*yp*
         (1 + yp)^10) + (8192*(35 - 222*yp^2 + 4000*yp^3 - 101977*yp^4 + 
          791776*yp^5 - 4021608*yp^6 + 14402464*yp^7 - 31243978*yp^8 + 
          52172768*yp^9 - 59812212*yp^10 + 52172768*yp^11 - 31243978*yp^12 + 
          14402464*yp^13 - 4021608*yp^14 + 791776*yp^15 - 101977*yp^16 + 
          4000*yp^17 - 222*yp^18 + 35*yp^20)*H[-1, -1, 1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(90 + 115*yp - 502*yp^2 + 
          75*yp^3 + 14146*yp^4 + 90316*yp^5 - 2790376*yp^6 + 17133404*yp^7 - 
          54336284*yp^8 + 101920538*yp^9 - 126684484*yp^10 + 
          101920538*yp^11 - 54336284*yp^12 + 17133404*yp^13 - 2790376*yp^14 + 
          90316*yp^15 + 14146*yp^16 + 75*yp^17 - 502*yp^18 + 115*yp^19 + 
          90*yp^20)*H[-1, 0, -1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
       (1024*(31 + 134*yp + 215*yp^2 + 5424*yp^3 + 430972*yp^4 - 
          5768344*yp^5 + 32474956*yp^6 - 93775024*yp^7 + 178250818*yp^8 - 
          212228316*yp^9 + 178250818*yp^10 - 93775024*yp^11 + 
          32474956*yp^12 - 5768344*yp^13 + 430972*yp^14 + 5424*yp^15 + 
          215*yp^16 + 134*yp^17 + 31*yp^18)*H[-1, 0, -1, 0, yp])/
        ((-1 + yp)^8*(1 + yp)^10) + (4096*(45 + 42*yp - 318*yp^2 - 70*yp^3 + 
          4361*yp^4 - 170328*yp^5 + 1488984*yp^6 - 7670776*yp^7 + 
          19719370*yp^8 - 38165140*yp^9 + 42771916*yp^10 - 38165140*yp^11 + 
          19719370*yp^12 - 7670776*yp^13 + 1488984*yp^14 - 170328*yp^15 + 
          4361*yp^16 - 70*yp^17 - 318*yp^18 + 42*yp^19 + 45*yp^20)*
         H[-1, 0, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
       (1024*(31 + 134*yp + 215*yp^2 + 5424*yp^3 + 430972*yp^4 - 
          5768344*yp^5 + 32474956*yp^6 - 93775024*yp^7 + 178250818*yp^8 - 
          212228316*yp^9 + 178250818*yp^10 - 93775024*yp^11 + 
          32474956*yp^12 - 5768344*yp^13 + 430972*yp^14 + 5424*yp^15 + 
          215*yp^16 + 134*yp^17 + 31*yp^18)*H[-1, 0, 0, -1, yp])/
        ((-1 + yp)^8*(1 + yp)^10) + (8192*yp*(9 + 12*yp - 131*yp^2 + 
          50064*yp^3 - 733720*yp^4 + 4451824*yp^5 - 16633600*yp^6 + 
          39319408*yp^7 - 65437294*yp^8 + 76918280*yp^9 - 65437294*yp^10 + 
          39319408*yp^11 - 16633600*yp^12 + 4451824*yp^13 - 733720*yp^14 + 
          50064*yp^15 - 131*yp^16 + 12*yp^17 + 9*yp^18)*H[-1, 0, 0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - (1024*(31 - 72*yp - 214*yp^2 + 
          7224*yp^3 - 380685*yp^4 + 5114656*yp^5 - 26786568*yp^6 + 
          101644320*yp^7 - 230834706*yp^8 + 384491728*yp^9 - 
          449734212*yp^10 + 384491728*yp^11 - 230834706*yp^12 + 
          101644320*yp^13 - 26786568*yp^14 + 5114656*yp^15 - 380685*yp^16 + 
          7224*yp^17 - 214*yp^18 - 72*yp^19 + 31*yp^20)*H[-1, 0, 0, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (4096*(45 + 42*yp - 318*yp^2 - 70*yp^3 + 
          4361*yp^4 - 170328*yp^5 + 1488984*yp^6 - 7670776*yp^7 + 
          19719370*yp^8 - 38165140*yp^9 + 42771916*yp^10 - 38165140*yp^11 + 
          19719370*yp^12 - 7670776*yp^13 + 1488984*yp^14 - 170328*yp^15 + 
          4361*yp^16 - 70*yp^17 - 318*yp^18 + 42*yp^19 + 45*yp^20)*
         H[-1, 0, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
       (1024*(31 - 72*yp - 214*yp^2 + 7224*yp^3 - 380685*yp^4 + 
          5114656*yp^5 - 26786568*yp^6 + 101644320*yp^7 - 230834706*yp^8 + 
          384491728*yp^9 - 449734212*yp^10 + 384491728*yp^11 - 
          230834706*yp^12 + 101644320*yp^13 - 26786568*yp^14 + 
          5114656*yp^15 - 380685*yp^16 + 7224*yp^17 - 214*yp^18 - 72*yp^19 + 
          31*yp^20)*H[-1, 0, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(90 - 127*yp - 642*yp^2 + 1430*yp^3 + 1142*yp^4 + 22445*yp^5 - 
          1446654*yp^6 + 5148424*yp^7 - 28544508*yp^8 + 60285394*yp^9 - 
          106848596*yp^10 + 125985988*yp^11 - 106848596*yp^12 + 
          60285394*yp^13 - 28544508*yp^14 + 5148424*yp^15 - 1446654*yp^16 + 
          22445*yp^17 + 1142*yp^18 + 1430*yp^19 - 642*yp^20 - 127*yp^21 + 
          90*yp^22)*H[-1, 0, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (32768*(10 - yp - 28*yp^2 - 485*yp^3 + 25098*yp^4 - 233912*yp^5 + 
          1941120*yp^6 - 4841328*yp^7 + 14865516*yp^8 - 19238130*yp^9 + 
          27809336*yp^10 - 19238130*yp^11 + 14865516*yp^12 - 4841328*yp^13 + 
          1941120*yp^14 - 233912*yp^15 + 25098*yp^16 - 485*yp^17 - 28*yp^18 - 
          yp^19 + 10*yp^20)*H[-1, 1, -1, -1, yp])/((-1 + yp)^10*
         (1 + yp)^10) + (2048*(45 - 58*yp - 349*yp^2 + 388*yp^3 + 
          11263*yp^4 - 395250*yp^5 + 3408465*yp^6 - 23677776*yp^7 + 
          67615762*yp^8 - 182263252*yp^9 + 259790542*yp^10 - 
          343351400*yp^11 + 259790542*yp^12 - 182263252*yp^13 + 
          67615762*yp^14 - 23677776*yp^15 + 3408465*yp^16 - 395250*yp^17 + 
          11263*yp^18 + 388*yp^19 - 349*yp^20 - 58*yp^21 + 45*yp^22)*
         H[-1, 1, -1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (4096*(45 + 22*yp - 357*yp^2 + 164*yp^3 + 7383*yp^4 - 194466*yp^5 + 
          1537169*yp^6 - 8148816*yp^7 + 28885138*yp^8 - 63339124*yp^9 + 
          105885502*yp^10 - 120876712*yp^11 + 105885502*yp^12 - 
          63339124*yp^13 + 28885138*yp^14 - 8148816*yp^15 + 1537169*yp^16 - 
          194466*yp^17 + 7383*yp^18 + 164*yp^19 - 357*yp^20 + 22*yp^21 + 
          45*yp^22)*H[-1, 1, -1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 58*yp - 349*yp^2 + 388*yp^3 + 11263*yp^4 - 395250*yp^5 + 
          3408465*yp^6 - 23677776*yp^7 + 67615762*yp^8 - 182263252*yp^9 + 
          259790542*yp^10 - 343351400*yp^11 + 259790542*yp^12 - 
          182263252*yp^13 + 67615762*yp^14 - 23677776*yp^15 + 3408465*yp^16 - 
          395250*yp^17 + 11263*yp^18 + 388*yp^19 - 349*yp^20 - 58*yp^21 + 
          45*yp^22)*H[-1, 1, 0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (1024*(21 - 64*yp - 434*yp^2 + 9504*yp^3 - 408207*yp^4 + 
          4808736*yp^5 - 28931800*yp^6 + 96240480*yp^7 - 243399814*yp^8 + 
          368179104*yp^9 - 470589676*yp^10 + 368179104*yp^11 - 
          243399814*yp^12 + 96240480*yp^13 - 28931800*yp^14 + 4808736*yp^15 - 
          408207*yp^16 + 9504*yp^17 - 434*yp^18 - 64*yp^19 + 21*yp^20)*
         H[-1, 1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(45 - 79*yp - 285*yp^2 + 822*yp^3 + 1759*yp^4 + 12957*yp^5 - 
          1400271*yp^6 + 5254024*yp^7 - 28624718*yp^8 + 61136562*yp^9 - 
          108388562*yp^10 + 127238276*yp^11 - 108388562*yp^12 + 
          61136562*yp^13 - 28624718*yp^14 + 5254024*yp^15 - 1400271*yp^16 + 
          12957*yp^17 + 1759*yp^18 + 822*yp^19 - 285*yp^20 - 79*yp^21 + 
          45*yp^22)*H[-1, 1, 0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (4096*(45 + 22*yp - 357*yp^2 + 164*yp^3 + 7383*yp^4 - 194466*yp^5 + 
          1537169*yp^6 - 8148816*yp^7 + 28885138*yp^8 - 63339124*yp^9 + 
          105885502*yp^10 - 120876712*yp^11 + 105885502*yp^12 - 
          63339124*yp^13 + 28885138*yp^14 - 8148816*yp^15 + 1537169*yp^16 - 
          194466*yp^17 + 7383*yp^18 + 164*yp^19 - 357*yp^20 + 22*yp^21 + 
          45*yp^22)*H[-1, 1, 1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 79*yp - 285*yp^2 + 822*yp^3 + 1759*yp^4 + 12957*yp^5 - 
          1400271*yp^6 + 5254024*yp^7 - 28624718*yp^8 + 61136562*yp^9 - 
          108388562*yp^10 + 127238276*yp^11 - 108388562*yp^12 + 
          61136562*yp^13 - 28624718*yp^14 + 5254024*yp^15 - 1400271*yp^16 + 
          12957*yp^17 + 1759*yp^18 + 822*yp^19 - 285*yp^20 - 79*yp^21 + 
          45*yp^22)*H[-1, 1, 1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (4096*(90 - 237*yp - 258*yp^2 + 1739*yp^3 + 5922*yp^4 - 195092*yp^5 + 
          521160*yp^6 - 3742020*yp^7 + 7223300*yp^8 - 12907142*yp^9 + 
          16087924*yp^10 - 12907142*yp^11 + 7223300*yp^12 - 3742020*yp^13 + 
          521160*yp^14 - 195092*yp^15 + 5922*yp^16 + 1739*yp^17 - 258*yp^18 - 
          237*yp^19 + 90*yp^20)*H[-1, 1, 1, 1, yp])/((-1 + yp)^10*yp*
         (1 + yp)^8) - (4096*(5 - 4*yp + 110*yp^2 - 5908*yp^3 + 46209*yp^4 + 
          683680*yp^5 - 5280408*yp^6 + 32415424*yp^7 - 71652742*yp^8 + 
          145951160*yp^9 - 152934828*yp^10 + 145951160*yp^11 - 
          71652742*yp^12 + 32415424*yp^13 - 5280408*yp^14 + 683680*yp^15 + 
          46209*yp^16 - 5908*yp^17 + 110*yp^18 - 4*yp^19 + 5*yp^20)*
         H[0, -1, -1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(5 - 4*yp + 110*yp^2 - 5780*yp^3 - 86335*yp^4 + 2314528*yp^5 - 
          14528024*yp^6 + 63239232*yp^7 - 143078342*yp^8 + 259248440*yp^9 - 
          287021740*yp^10 + 259248440*yp^11 - 143078342*yp^12 + 
          63239232*yp^13 - 14528024*yp^14 + 2314528*yp^15 - 86335*yp^16 - 
          5780*yp^17 + 110*yp^18 - 4*yp^19 + 5*yp^20)*H[0, -1, -1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (262144*yp^3*(2 - 2071*yp + 25482*yp^2 - 
          144494*yp^3 + 481622*yp^4 - 1116025*yp^5 + 1770270*yp^6 - 
          2095108*yp^7 + 1770270*yp^8 - 1116025*yp^9 + 481622*yp^10 - 
          144494*yp^11 + 25482*yp^12 - 2071*yp^13 + 2*yp^14)*
         H[0, -1, -1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(5 - 4*yp + 110*yp^2 - 5780*yp^3 - 86335*yp^4 + 2314528*yp^5 - 
          14528024*yp^6 + 63239232*yp^7 - 143078342*yp^8 + 259248440*yp^9 - 
          287021740*yp^10 + 259248440*yp^11 - 143078342*yp^12 + 
          63239232*yp^13 - 14528024*yp^14 + 2314528*yp^15 - 86335*yp^16 - 
          5780*yp^17 + 110*yp^18 - 4*yp^19 + 5*yp^20)*H[0, -1, 0, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (8192*yp*(1 - 4*yp + 25*yp^2 + 
          44352*yp^3 - 662124*yp^4 + 3606032*yp^5 - 14485852*yp^6 + 
          32252096*yp^7 - 56187986*yp^8 + 63395816*yp^9 - 56187986*yp^10 + 
          32252096*yp^11 - 14485852*yp^12 + 3606032*yp^13 - 662124*yp^14 + 
          44352*yp^15 + 25*yp^16 - 4*yp^17 + yp^18)*H[0, -1, 0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(5 + 4*yp + 78*yp^2 - 5580*yp^3 + 
          268481*yp^4 - 2982464*yp^5 + 14320232*yp^6 - 52647584*yp^7 + 
          114938426*yp^8 - 190255448*yp^9 + 220144788*yp^10 - 
          190255448*yp^11 + 114938426*yp^12 - 52647584*yp^13 + 
          14320232*yp^14 - 2982464*yp^15 + 268481*yp^16 - 5580*yp^17 + 
          78*yp^18 + 4*yp^19 + 5*yp^20)*H[0, -1, 0, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (262144*yp^3*(2 - 2071*yp + 25482*yp^2 - 
          144494*yp^3 + 481622*yp^4 - 1116025*yp^5 + 1770270*yp^6 - 
          2095108*yp^7 + 1770270*yp^8 - 1116025*yp^9 + 481622*yp^10 - 
          144494*yp^11 + 25482*yp^12 - 2071*yp^13 + 2*yp^14)*
         H[0, -1, 1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(5 + 4*yp + 78*yp^2 - 5580*yp^3 + 268481*yp^4 - 2982464*yp^5 + 
          14320232*yp^6 - 52647584*yp^7 + 114938426*yp^8 - 190255448*yp^9 + 
          220144788*yp^10 - 190255448*yp^11 + 114938426*yp^12 - 
          52647584*yp^13 + 14320232*yp^14 - 2982464*yp^15 + 268481*yp^16 - 
          5580*yp^17 + 78*yp^18 + 4*yp^19 + 5*yp^20)*H[0, -1, 1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (4096*(5 + 4*yp + 78*yp^2 - 5452*yp^3 + 
          135937*yp^4 - 1351616*yp^5 + 5072616*yp^6 - 21823776*yp^7 + 
          43512826*yp^8 - 76958168*yp^9 + 86057876*yp^10 - 76958168*yp^11 + 
          43512826*yp^12 - 21823776*yp^13 + 5072616*yp^14 - 1351616*yp^15 + 
          135937*yp^16 - 5452*yp^17 + 78*yp^18 + 4*yp^19 + 5*yp^20)*
         H[0, -1, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
       (65536*yp^3*(17 + 3772*yp - 63069*yp^2 + 510600*yp^3 - 1794383*yp^4 + 
          4832580*yp^5 - 7555173*yp^6 + 9605872*yp^7 - 7555173*yp^8 + 
          4832580*yp^9 - 1794383*yp^10 + 510600*yp^11 - 63069*yp^12 + 
          3772*yp^13 + 17*yp^14)*H[0, 0, -1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + 
       (32768*yp^3*(13 + 10972*yp - 149289*yp^2 + 944232*yp^3 - 
          3433171*yp^4 + 8442020*yp^5 - 13563409*yp^6 + 16578608*yp^7 - 
          13563409*yp^8 + 8442020*yp^9 - 3433171*yp^10 + 944232*yp^11 - 
          149289*yp^12 + 10972*yp^13 + 13*yp^14)*H[0, 0, -1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - (262144*yp^3*(1 - 1800*yp + 21555*yp^2 - 
          108408*yp^3 + 409697*yp^4 - 902360*yp^5 + 1502059*yp^6 - 
          1743184*yp^7 + 1502059*yp^8 - 902360*yp^9 + 409697*yp^10 - 
          108408*yp^11 + 21555*yp^12 - 1800*yp^13 + yp^14)*
         H[0, 0, -1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (32768*yp^3*(13 + 10972*yp - 149289*yp^2 + 944232*yp^3 - 
          3433171*yp^4 + 8442020*yp^5 - 13563409*yp^6 + 16578608*yp^7 - 
          13563409*yp^8 + 8442020*yp^9 - 3433171*yp^10 + 944232*yp^11 - 
          149289*yp^12 + 10972*yp^13 + 13*yp^14)*H[0, 0, 0, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - 
       (32768*yp^3*(113 + 7070*yp - 126469*yp^2 + 689660*yp^3 - 
          2782103*yp^4 + 6368642*yp^5 - 10854101*yp^6 + 12591560*yp^7 - 
          10854101*yp^8 + 6368642*yp^9 - 2782103*yp^10 + 689660*yp^11 - 
          126469*yp^12 + 7070*yp^13 + 113*yp^14)*H[0, 0, 0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - 
       (32768*yp^3*(213 + 3168*yp - 103649*yp^2 + 435088*yp^3 - 
          2131035*yp^4 + 4295264*yp^5 - 8144793*yp^6 + 8604512*yp^7 - 
          8144793*yp^8 + 4295264*yp^9 - 2131035*yp^10 + 435088*yp^11 - 
          103649*yp^12 + 3168*yp^13 + 213*yp^14)*H[0, 0, 0, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - (262144*yp^3*(1 - 1800*yp + 21555*yp^2 - 
          108408*yp^3 + 409697*yp^4 - 902360*yp^5 + 1502059*yp^6 - 
          1743184*yp^7 + 1502059*yp^8 - 902360*yp^9 + 409697*yp^10 - 
          108408*yp^11 + 21555*yp^12 - 1800*yp^13 + yp^14)*
         H[0, 0, 1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
       (32768*yp^3*(213 + 3168*yp - 103649*yp^2 + 435088*yp^3 - 
          2131035*yp^4 + 4295264*yp^5 - 8144793*yp^6 + 8604512*yp^7 - 
          8144793*yp^8 + 4295264*yp^9 - 2131035*yp^10 + 435088*yp^11 - 
          103649*yp^12 + 3168*yp^13 + 213*yp^14)*H[0, 0, 1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - 
       (65536*yp^3*(217 - 4032*yp - 17429*yp^2 + 1456*yp^3 - 492247*yp^4 + 
          685824*yp^5 - 2136557*yp^6 + 1631776*yp^7 - 2136557*yp^8 + 
          685824*yp^9 - 492247*yp^10 + 1456*yp^11 - 17429*yp^12 - 
          4032*yp^13 + 217*yp^14)*H[0, 0, 1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - (4096*(5 - 4*yp + 110*yp^2 - 5364*yp^3 + 
          166913*yp^4 - 1334528*yp^5 + 11058792*yp^6 - 25004832*yp^7 + 
          82989818*yp^8 - 95814376*yp^9 + 154453076*yp^10 - 95814376*yp^11 + 
          82989818*yp^12 - 25004832*yp^13 + 11058792*yp^14 - 1334528*yp^15 + 
          166913*yp^16 - 5364*yp^17 + 110*yp^18 - 4*yp^19 + 5*yp^20)*
         H[0, 1, -1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(5 - 4*yp + 110*yp^2 - 5364*yp^3 + 264769*yp^4 - 2462720*yp^5 + 
          15687400*yp^6 - 46622240*yp^7 + 127066298*yp^8 - 174780648*yp^9 + 
          243493716*yp^10 - 174780648*yp^11 + 127066298*yp^12 - 
          46622240*yp^13 + 15687400*yp^14 - 2462720*yp^15 + 264769*yp^16 - 
          5364*yp^17 + 110*yp^18 - 4*yp^19 + 5*yp^20)*H[0, 1, -1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (262144*yp^4*(1529 - 17628*yp + 
          72322*yp^2 - 337772*yp^3 + 688695*yp^4 - 1233848*yp^5 + 
          1391260*yp^6 - 1233848*yp^7 + 688695*yp^8 - 337772*yp^9 + 
          72322*yp^10 - 17628*yp^11 + 1529*yp^12)*H[0, 1, -1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(5 - 4*yp + 110*yp^2 - 5364*yp^3 + 
          264769*yp^4 - 2462720*yp^5 + 15687400*yp^6 - 46622240*yp^7 + 
          127066298*yp^8 - 174780648*yp^9 + 243493716*yp^10 - 
          174780648*yp^11 + 127066298*yp^12 - 46622240*yp^13 + 
          15687400*yp^14 - 2462720*yp^15 + 264769*yp^16 - 5364*yp^17 + 
          110*yp^18 - 4*yp^19 + 5*yp^20)*H[0, 1, 0, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (8192*yp*(1 - 4*yp - 879*yp^2 - 
          12208*yp^3 + 349628*yp^4 - 1911248*yp^5 + 7770972*yp^6 - 
          18697040*yp^7 + 30644822*yp^8 - 37336664*yp^9 + 30644822*yp^10 - 
          18697040*yp^11 + 7770972*yp^12 - 1911248*yp^13 + 349628*yp^14 - 
          12208*yp^15 - 879*yp^16 - 4*yp^17 + yp^18)*H[0, 1, 0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(5 + 4*yp + 78*yp^2 - 12396*yp^3 + 
          167105*yp^4 + 334304*yp^5 + 397416*yp^6 + 15545536*yp^7 - 
          22510022*yp^8 + 70377928*yp^9 - 55199596*yp^10 + 70377928*yp^11 - 
          22510022*yp^12 + 15545536*yp^13 + 397416*yp^14 + 334304*yp^15 + 
          167105*yp^16 - 12396*yp^17 + 78*yp^18 + 4*yp^19 + 5*yp^20)*
         H[0, 1, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (262144*yp^4*(1529 - 17628*yp + 72322*yp^2 - 337772*yp^3 + 
          688695*yp^4 - 1233848*yp^5 + 1391260*yp^6 - 1233848*yp^7 + 
          688695*yp^8 - 337772*yp^9 + 72322*yp^10 - 17628*yp^11 + 1529*yp^12)*
         H[0, 1, 1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(5 + 4*yp + 78*yp^2 - 12396*yp^3 + 167105*yp^4 + 334304*yp^5 + 
          397416*yp^6 + 15545536*yp^7 - 22510022*yp^8 + 70377928*yp^9 - 
          55199596*yp^10 + 70377928*yp^11 - 22510022*yp^12 + 15545536*yp^13 + 
          397416*yp^14 + 334304*yp^15 + 167105*yp^16 - 12396*yp^17 + 
          78*yp^18 + 4*yp^19 + 5*yp^20)*H[0, 1, 1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (4096*(5 + 4*yp + 78*yp^2 - 12396*yp^3 + 
          264961*yp^4 - 793888*yp^5 + 5026024*yp^6 - 6071872*yp^7 + 
          21566458*yp^8 - 8588344*yp^9 + 33841044*yp^10 - 8588344*yp^11 + 
          21566458*yp^12 - 6071872*yp^13 + 5026024*yp^14 - 793888*yp^15 + 
          264961*yp^16 - 12396*yp^17 + 78*yp^18 + 4*yp^19 + 5*yp^20)*
         H[0, 1, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
       (4096*(90 + 45*yp - 642*yp^2 + 309*yp^3 + 6818*yp^4 - 32940*yp^5 + 
          209096*yp^6 - 2834172*yp^7 + 6290564*yp^8 - 19087802*yp^9 + 
          16479348*yp^10 - 19087802*yp^11 + 6290564*yp^12 - 2834172*yp^13 + 
          209096*yp^14 - 32940*yp^15 + 6818*yp^16 + 309*yp^17 - 642*yp^18 + 
          45*yp^19 + 90*yp^20)*H[1, -1, -1, -1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^10) + (2048*(45 + 73*yp - 184*yp^2 + 145*yp^3 + 5305*yp^4 - 
          137116*yp^5 + 1133120*yp^6 - 5887852*yp^7 + 16692122*yp^8 - 
          30872018*yp^9 + 37346288*yp^10 - 30872018*yp^11 + 16692122*yp^12 - 
          5887852*yp^13 + 1133120*yp^14 - 137116*yp^15 + 5305*yp^16 + 
          145*yp^17 - 184*yp^18 + 73*yp^19 + 45*yp^20)*H[1, -1, -1, 0, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^10) - 
       (4096*(45 - 28*yp - 458*yp^2 + 164*yp^3 + 1513*yp^4 + 104176*yp^5 - 
          924024*yp^6 + 3053680*yp^7 - 10401558*yp^8 + 11784216*yp^9 - 
          20866940*yp^10 + 11784216*yp^11 - 10401558*yp^12 + 3053680*yp^13 - 
          924024*yp^14 + 104176*yp^15 + 1513*yp^16 + 164*yp^17 - 458*yp^18 - 
          28*yp^19 + 45*yp^20)*H[1, -1, -1, 1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^10) + (2048*(45 + 73*yp - 184*yp^2 + 145*yp^3 + 5305*yp^4 - 
          137116*yp^5 + 1133120*yp^6 - 5887852*yp^7 + 16692122*yp^8 - 
          30872018*yp^9 + 37346288*yp^10 - 30872018*yp^11 + 16692122*yp^12 - 
          5887852*yp^13 + 1133120*yp^14 - 137116*yp^15 + 5305*yp^16 + 
          145*yp^17 - 184*yp^18 + 73*yp^19 + 45*yp^20)*H[1, -1, 0, -1, yp])/
        ((-1 + yp)^8*yp*(1 + yp)^10) - 
       (1024*(21 + 64*yp - 178*yp^2 + 7008*yp^3 - 316815*yp^4 + 
          3663200*yp^5 - 15399128*yp^6 + 61876512*yp^7 - 130322822*yp^8 + 
          220190176*yp^9 - 254230252*yp^10 + 220190176*yp^11 - 
          130322822*yp^12 + 61876512*yp^13 - 15399128*yp^14 + 3663200*yp^15 - 
          316815*yp^16 + 7008*yp^17 - 178*yp^18 + 64*yp^19 + 21*yp^20)*
         H[1, -1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(45 - 38*yp - 349*yp^2 + 764*yp^3 - 2177*yp^4 + 169234*yp^5 - 
          2250543*yp^6 + 7107920*yp^7 - 32275566*yp^8 + 60178708*yp^9 - 
          104407730*yp^10 + 117793640*yp^11 - 104407730*yp^12 + 
          60178708*yp^13 - 32275566*yp^14 + 7107920*yp^15 - 2250543*yp^16 + 
          169234*yp^17 - 2177*yp^18 + 764*yp^19 - 349*yp^20 - 38*yp^21 + 
          45*yp^22)*H[1, -1, 0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (4096*(45 - 28*yp - 458*yp^2 + 164*yp^3 + 1513*yp^4 + 104176*yp^5 - 
          924024*yp^6 + 3053680*yp^7 - 10401558*yp^8 + 11784216*yp^9 - 
          20866940*yp^10 + 11784216*yp^11 - 10401558*yp^12 + 3053680*yp^13 - 
          924024*yp^14 + 104176*yp^15 + 1513*yp^16 + 164*yp^17 - 458*yp^18 - 
          28*yp^19 + 45*yp^20)*H[1, -1, 1, -1, yp])/((-1 + yp)^8*yp*
         (1 + yp)^10) + (2048*(45 - 38*yp - 349*yp^2 + 764*yp^3 - 2177*yp^4 + 
          169234*yp^5 - 2250543*yp^6 + 7107920*yp^7 - 32275566*yp^8 + 
          60178708*yp^9 - 104407730*yp^10 + 117793640*yp^11 - 
          104407730*yp^12 + 60178708*yp^13 - 32275566*yp^14 + 7107920*yp^15 - 
          2250543*yp^16 + 169234*yp^17 - 2177*yp^18 + 764*yp^19 - 349*yp^20 - 
          38*yp^21 + 45*yp^22)*H[1, -1, 1, 0, yp])/((-1 + yp)^10*yp*
         (1 + yp)^10) + (32768*(10 + yp - 36*yp^2 - 363*yp^3 + 8490*yp^4 - 
          139960*yp^5 + 262752*yp^6 - 1855328*yp^7 + 3067212*yp^8 - 
          6196350*yp^9 + 6561416*yp^10 - 6196350*yp^11 + 3067212*yp^12 - 
          1855328*yp^13 + 262752*yp^14 - 139960*yp^15 + 8490*yp^16 - 
          363*yp^17 - 36*yp^18 + yp^19 + 10*yp^20)*H[1, -1, 1, 1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(90 - 65*yp - 642*yp^2 + 
          1194*yp^3 + 12406*yp^4 - 179309*yp^5 + 1079554*yp^6 - 
          9873928*yp^7 + 23447044*yp^8 - 81558610*yp^9 + 98669228*yp^10 - 
          157565764*yp^11 + 98669228*yp^12 - 81558610*yp^13 + 
          23447044*yp^14 - 9873928*yp^15 + 1079554*yp^16 - 179309*yp^17 + 
          12406*yp^18 + 1194*yp^19 - 642*yp^20 - 65*yp^21 + 90*yp^22)*
         H[1, 0, -1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (1024*(31 + 72*yp - 22*yp^2 + 4296*yp^3 - 281869*yp^4 + 2929632*yp^5 - 
          15988232*yp^6 + 55229664*yp^7 - 142013458*yp^8 + 205553200*yp^9 - 
          280072644*yp^10 + 205553200*yp^11 - 142013458*yp^12 + 
          55229664*yp^13 - 15988232*yp^14 + 2929632*yp^15 - 281869*yp^16 + 
          4296*yp^17 - 22*yp^18 + 72*yp^19 + 31*yp^20)*H[1, 0, -1, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (4096*(45 - 48*yp - 357*yp^2 + 
          608*yp^3 + 4055*yp^4 + 51280*yp^5 - 925039*yp^6 + 3057152*yp^7 - 
          15891310*yp^8 + 30227424*yp^9 - 53441986*yp^10 + 61253440*yp^11 - 
          53441986*yp^12 + 30227424*yp^13 - 15891310*yp^14 + 3057152*yp^15 - 
          925039*yp^16 + 51280*yp^17 + 4055*yp^18 + 608*yp^19 - 357*yp^20 - 
          48*yp^21 + 45*yp^22)*H[1, 0, -1, 1, yp])/((-1 + yp)^10*yp*
         (1 + yp)^10) - (1024*(31 + 72*yp - 22*yp^2 + 4296*yp^3 - 
          281869*yp^4 + 2929632*yp^5 - 15988232*yp^6 + 55229664*yp^7 - 
          142013458*yp^8 + 205553200*yp^9 - 280072644*yp^10 + 
          205553200*yp^11 - 142013458*yp^12 + 55229664*yp^13 - 
          15988232*yp^14 + 2929632*yp^15 - 281869*yp^16 + 4296*yp^17 - 
          22*yp^18 + 72*yp^19 + 31*yp^20)*H[1, 0, 0, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (8192*yp*(9 + 12*yp - 1035*yp^2 - 
          6496*yp^3 + 278032*yp^4 - 1065456*yp^5 + 5623224*yp^6 - 
          11629728*yp^7 + 21395514*yp^8 - 23814200*yp^9 + 21395514*yp^10 - 
          11629728*yp^11 + 5623224*yp^12 - 1065456*yp^13 + 278032*yp^14 - 
          6496*yp^15 - 1035*yp^16 + 12*yp^17 + 9*yp^18)*H[1, 0, 0, 0, yp])/
        ((-1 + yp)^10*(1 + yp)^10) - (1024*(31 - 72*yp - 214*yp^2 + 
          20856*yp^3 - 177933*yp^4 - 1518880*yp^5 + 1059064*yp^6 - 
          34741920*yp^7 + 44062190*yp^8 - 136775024*yp^9 + 100954556*yp^10 - 
          136775024*yp^11 + 44062190*yp^12 - 34741920*yp^13 + 1059064*yp^14 - 
          1518880*yp^15 - 177933*yp^16 + 20856*yp^17 - 214*yp^18 - 72*yp^19 + 
          31*yp^20)*H[1, 0, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (4096*(45 - 48*yp - 357*yp^2 + 608*yp^3 + 4055*yp^4 + 51280*yp^5 - 
          925039*yp^6 + 3057152*yp^7 - 15891310*yp^8 + 30227424*yp^9 - 
          53441986*yp^10 + 61253440*yp^11 - 53441986*yp^12 + 30227424*yp^13 - 
          15891310*yp^14 + 3057152*yp^15 - 925039*yp^16 + 51280*yp^17 + 
          4055*yp^18 + 608*yp^19 - 357*yp^20 - 48*yp^21 + 45*yp^22)*
         H[1, 0, 1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (1024*(31 - 72*yp - 214*yp^2 + 20856*yp^3 - 177933*yp^4 - 
          1518880*yp^5 + 1059064*yp^6 - 34741920*yp^7 + 44062190*yp^8 - 
          136775024*yp^9 + 100954556*yp^10 - 136775024*yp^11 + 
          44062190*yp^12 - 34741920*yp^13 + 1059064*yp^14 - 1518880*yp^15 - 
          177933*yp^16 + 20856*yp^17 - 214*yp^18 - 72*yp^19 + 31*yp^20)*
         H[1, 0, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(90 - 307*yp - 118*yp^2 + 1973*yp^3 - 16574*yp^4 + 311668*yp^5 - 
          937960*yp^6 + 6619492*yp^7 - 9341724*yp^8 + 28456614*yp^9 - 
          17680452*yp^10 + 28456614*yp^11 - 9341724*yp^12 + 6619492*yp^13 - 
          937960*yp^14 + 311668*yp^15 - 16574*yp^16 + 1973*yp^17 - 
          118*yp^18 - 307*yp^19 + 90*yp^20)*H[1, 0, 1, 1, yp])/
        ((-1 + yp)^10*yp*(1 + yp)^8) + 
       (8192*(35 - 222*yp^2 + 3424*yp^3 - 66521*yp^4 + 398880*yp^5 - 
          3294312*yp^6 + 5639520*yp^7 - 23527754*yp^8 + 18861856*yp^9 - 
          43215732*yp^10 + 18861856*yp^11 - 23527754*yp^12 + 5639520*yp^13 - 
          3294312*yp^14 + 398880*yp^15 - 66521*yp^16 + 3424*yp^17 - 
          222*yp^18 + 35*yp^20)*H[1, 1, -1, -1, yp])/
        ((-1 + yp)^10*(1 + yp)^10) + (2048*(45 - 48*yp - 357*yp^2 + 
          608*yp^3 + 535*yp^4 + 134288*yp^5 - 1516975*yp^6 + 7697024*yp^7 - 
          25628718*yp^8 + 71869344*yp^9 - 89770754*yp^10 + 143636032*yp^11 - 
          89770754*yp^12 + 71869344*yp^13 - 25628718*yp^14 + 7697024*yp^15 - 
          1516975*yp^16 + 134288*yp^17 + 535*yp^18 + 608*yp^19 - 357*yp^20 - 
          48*yp^21 + 45*yp^22)*H[1, 1, -1, 0, yp])/((-1 + yp)^10*yp*
         (1 + yp)^10) + (4096*(45 + 22*yp - 357*yp^2 + 164*yp^3 + 7383*yp^4 + 
          1246*yp^5 - 719215*yp^6 + 1108400*yp^7 - 14349678*yp^8 + 
          24813836*yp^9 - 52047042*yp^10 + 57204568*yp^11 - 52047042*yp^12 + 
          24813836*yp^13 - 14349678*yp^14 + 1108400*yp^15 - 719215*yp^16 + 
          1246*yp^17 + 7383*yp^18 + 164*yp^19 - 357*yp^20 + 22*yp^21 + 
          45*yp^22)*H[1, 1, -1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 48*yp - 357*yp^2 + 608*yp^3 + 535*yp^4 + 134288*yp^5 - 
          1516975*yp^6 + 7697024*yp^7 - 25628718*yp^8 + 71869344*yp^9 - 
          89770754*yp^10 + 143636032*yp^11 - 89770754*yp^12 + 
          71869344*yp^13 - 25628718*yp^14 + 7697024*yp^15 - 1516975*yp^16 + 
          134288*yp^17 + 535*yp^18 + 608*yp^19 - 357*yp^20 - 48*yp^21 + 
          45*yp^22)*H[1, 1, 0, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
       (1024*(21 - 80*yp - 370*yp^2 + 23568*yp^3 - 212879*yp^4 - 
          785312*yp^5 + 1648168*yp^6 - 28095072*yp^7 + 55752826*yp^8 - 
          122138048*yp^9 + 126796948*yp^10 - 122138048*yp^11 + 
          55752826*yp^12 - 28095072*yp^13 + 1648168*yp^14 - 785312*yp^15 - 
          212879*yp^16 + 23568*yp^17 - 370*yp^18 - 80*yp^19 + 21*yp^20)*
         H[1, 1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
       (2048*(45 - 69*yp - 277*yp^2 + 978*yp^3 - 23033*yp^4 + 347167*yp^5 - 
          731663*yp^6 + 6048856*yp^7 + 2466354*yp^8 + 16116518*yp^9 + 
          32367294*yp^10 + 16839084*yp^11 + 32367294*yp^12 + 16116518*yp^13 + 
          2466354*yp^14 + 6048856*yp^15 - 731663*yp^16 + 347167*yp^17 - 
          23033*yp^18 + 978*yp^19 - 277*yp^20 - 69*yp^21 + 45*yp^22)*
         H[1, 1, 0, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (4096*(45 + 22*yp - 357*yp^2 + 164*yp^3 + 7383*yp^4 + 1246*yp^5 - 
          719215*yp^6 + 1108400*yp^7 - 14349678*yp^8 + 24813836*yp^9 - 
          52047042*yp^10 + 57204568*yp^11 - 52047042*yp^12 + 24813836*yp^13 - 
          14349678*yp^14 + 1108400*yp^15 - 719215*yp^16 + 1246*yp^17 + 
          7383*yp^18 + 164*yp^19 - 357*yp^20 + 22*yp^21 + 45*yp^22)*
         H[1, 1, 1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (2048*(45 - 69*yp - 277*yp^2 + 978*yp^3 - 23033*yp^4 + 347167*yp^5 - 
          731663*yp^6 + 6048856*yp^7 + 2466354*yp^8 + 16116518*yp^9 + 
          32367294*yp^10 + 16839084*yp^11 + 32367294*yp^12 + 16116518*yp^13 + 
          2466354*yp^14 + 6048856*yp^15 - 731663*yp^16 + 347167*yp^17 - 
          23033*yp^18 + 978*yp^19 - 277*yp^20 - 69*yp^21 + 45*yp^22)*
         H[1, 1, 1, 0, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (4096*(90 - 47*yp - 634*yp^2 + 1142*yp^3 - 15650*yp^4 + 348413*yp^5 - 
          1450878*yp^6 + 7157256*yp^7 - 11883324*yp^8 + 40930354*yp^9 - 
          19679748*yp^10 + 74043652*yp^11 - 19679748*yp^12 + 40930354*yp^13 - 
          11883324*yp^14 + 7157256*yp^15 - 1450878*yp^16 + 348413*yp^17 - 
          15650*yp^18 + 1142*yp^19 - 634*yp^20 - 47*yp^21 + 90*yp^22)*
         H[1, 1, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) + 
       (256*H[0, 0, 0, yp]*(-185 - (150*I)*Pi - 2214*yp^2 + (348*I)*Pi*yp^2 - 
          93696*yp^3 + (41664*I)*Pi*yp^3 - 4080389*yp^4 + 
          (1228194*I)*Pi*yp^4 + 70147584*yp^5 - (30939072*I)*Pi*yp^5 - 
          339114184*yp^6 + (148335696*I)*Pi*yp^6 + 1316649472*yp^7 - 
          (662899008*I)*Pi*yp^7 - 2749572418*yp^8 + (1413979380*I)*Pi*yp^8 + 
          4812477952*yp^9 - (2557313472*I)*Pi*yp^9 - 5249182500*yp^10 + 
          (2808901800*I)*Pi*yp^10 + 4812477952*yp^11 - (2557313472*I)*Pi*
           yp^11 - 2749572418*yp^12 + (1413979380*I)*Pi*yp^12 + 
          1316649472*yp^13 - (662899008*I)*Pi*yp^13 - 339114184*yp^14 + 
          (148335696*I)*Pi*yp^14 + 70147584*yp^15 - (30939072*I)*Pi*yp^15 - 
          4080389*yp^16 + (1228194*I)*Pi*yp^16 - 93696*yp^17 + 
          (41664*I)*Pi*yp^17 - 2214*yp^18 + (348*I)*Pi*yp^18 - 185*yp^20 - 
          (150*I)*Pi*yp^20 - 86784*yp^3*Log[2] - 5429760*yp^4*Log[2] + 
          97128192*yp^5*Log[2] - 529658880*yp^6*Log[2] + 
          2136655104*yp^7*Log[2] - 4891117056*yp^8*Log[2] + 
          8335949568*yp^9*Log[2] - 9670318080*yp^10*Log[2] + 
          8335949568*yp^11*Log[2] - 4891117056*yp^12*Log[2] + 
          2136655104*yp^13*Log[2] - 529658880*yp^14*Log[2] + 
          97128192*yp^15*Log[2] - 5429760*yp^16*Log[2] - 86784*yp^17*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) + (256*H[0, 0, -1, yp]*
         (185 + (150*I)*Pi + 808*yp + (96*I)*Pi*yp + 1926*yp^2 + 
          (228*I)*Pi*yp^2 + 38696*yp^3 + (20064*I)*Pi*yp^3 + 6208261*yp^4 - 
          (3897762*I)*Pi*yp^4 - 83942688*yp^5 + (47735424*I)*Pi*yp^5 + 
          481115976*yp^6 - (258917712*I)*Pi*yp^6 - 1611535136*yp^7 + 
          (965738112*I)*Pi*yp^7 + 3852133698*yp^8 - (2192556276*I)*Pi*yp^8 - 
          5971225104*yp^9 + (3642183744*I)*Pi*yp^9 + 7335981156*yp^10 - 
          (4249617192*I)*Pi*yp^10 - 5971225104*yp^11 + (3642183744*I)*Pi*
           yp^11 + 3852133698*yp^12 - (2192556276*I)*Pi*yp^12 - 
          1611535136*yp^13 + (965738112*I)*Pi*yp^13 + 481115976*yp^14 - 
          (258917712*I)*Pi*yp^14 - 83942688*yp^15 + (47735424*I)*Pi*yp^15 + 
          6208261*yp^16 - (3897762*I)*Pi*yp^16 + 38696*yp^17 + 
          (20064*I)*Pi*yp^17 + 1926*yp^18 + (228*I)*Pi*yp^18 + 808*yp^19 + 
          (96*I)*Pi*yp^19 + 185*yp^20 + (150*I)*Pi*yp^20 + 9984*yp^3*Log[2] + 
          8426496*yp^4*Log[2] - 114653952*yp^5*Log[2] + 725170176*yp^6*
           Log[2] - 2636675328*yp^7*Log[2] + 6483471360*yp^8*Log[2] - 
          10416698112*yp^9*Log[2] + 12732370944*yp^10*Log[2] - 
          10416698112*yp^11*Log[2] + 6483471360*yp^12*Log[2] - 
          2636675328*yp^13*Log[2] + 725170176*yp^14*Log[2] - 
          114653952*yp^15*Log[2] + 8426496*yp^16*Log[2] + 9984*yp^17*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) - (256*H[0, 0, 1, yp]*
         (185 + (150*I)*Pi - 808*yp - (96*I)*Pi*yp + 2502*yp^2 - 
          (924*I)*Pi*yp^2 + 148696*yp^3 - (103392*I)*Pi*yp^3 + 1952517*yp^4 + 
          (1441374*I)*Pi*yp^4 - 56352480*yp^5 + (14142720*I)*Pi*yp^5 + 
          197112392*yp^6 - (37753680*I)*Pi*yp^6 - 1021763808*yp^7 + 
          (360059904*I)*Pi*yp^7 + 1647011138*yp^8 - (635402484*I)*Pi*yp^8 - 
          3653730800*yp^9 + (1472443200*I)*Pi*yp^9 + 3162383844*yp^10 - 
          (1368186408*I)*Pi*yp^10 - 3653730800*yp^11 + (1472443200*I)*Pi*
           yp^11 + 1647011138*yp^12 - (635402484*I)*Pi*yp^12 - 
          1021763808*yp^13 + (360059904*I)*Pi*yp^13 + 197112392*yp^14 - 
          (37753680*I)*Pi*yp^14 - 56352480*yp^15 + (14142720*I)*Pi*yp^15 + 
          1952517*yp^16 + (1441374*I)*Pi*yp^16 + 148696*yp^17 - 
          (103392*I)*Pi*yp^17 + 2502*yp^18 - (924*I)*Pi*yp^18 - 808*yp^19 - 
          (96*I)*Pi*yp^19 + 185*yp^20 + (150*I)*Pi*yp^20 + 
          163584*yp^3*Log[2] + 2433024*yp^4*Log[2] - 79602432*yp^5*Log[2] + 
          334147584*yp^6*Log[2] - 1636634880*yp^7*Log[2] + 
          3298762752*yp^8*Log[2] - 6255201024*yp^9*Log[2] + 
          6608265216*yp^10*Log[2] - 6255201024*yp^11*Log[2] + 
          3298762752*yp^12*Log[2] - 1636634880*yp^13*Log[2] + 
          334147584*yp^14*Log[2] - 79602432*yp^15*Log[2] + 
          2433024*yp^16*Log[2] + 163584*yp^17*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) - (256*H[1, 0, 0, yp]*
         (185 - (36*I)*Pi - 1912*yp + (912*I)*Pi*yp - 634*yp^2 + 
          (1128*I)*Pi*yp^2 + 221384*yp^3 - (193008*I)*Pi*yp^3 + 
          2454789*yp^4 + (1903788*I)*Pi*yp^4 - 47437280*yp^5 + 
          (4751424*I)*Pi*yp^5 + 216259400*yp^6 + (31091424*I)*Pi*yp^6 - 
          927545440*yp^7 + (130910016*I)*Pi*yp^7 + 1770163010*yp^8 - 
          (31613064*I)*Pi*yp^8 - 3374205712*yp^9 + (499967712*I)*Pi*yp^9 + 
          3388492900*yp^10 - (191510160*I)*Pi*yp^10 - 3374205712*yp^11 + 
          (499967712*I)*Pi*yp^11 + 1770163010*yp^12 - (31613064*I)*Pi*yp^12 - 
          927545440*yp^13 + (130910016*I)*Pi*yp^13 + 216259400*yp^14 + 
          (31091424*I)*Pi*yp^14 - 47437280*yp^15 + (4751424*I)*Pi*yp^15 + 
          2454789*yp^16 + (1903788*I)*Pi*yp^16 + 221384*yp^17 - 
          (193008*I)*Pi*yp^17 - 634*yp^18 + (1128*I)*Pi*yp^18 - 1912*yp^19 + 
          (912*I)*Pi*yp^19 + 185*yp^20 - (36*I)*Pi*yp^20 - 1728*yp*Log[2] - 
          2304*yp^2*Log[2] + 198720*yp^3*Log[2] + 1247232*yp^4*Log[2] - 
          53382144*yp^5*Log[2] + 204567552*yp^6*Log[2] - 
          1079659008*yp^7*Log[2] + 2232907776*yp^8*Log[2] - 
          4107938688*yp^9*Log[2] + 4572326400*yp^10*Log[2] - 
          4107938688*yp^11*Log[2] + 2232907776*yp^12*Log[2] - 
          1079659008*yp^13*Log[2] + 204567552*yp^14*Log[2] - 
          53382144*yp^15*Log[2] + 1247232*yp^16*Log[2] + 
          198720*yp^17*Log[2] - 2304*yp^18*Log[2] - 1728*yp^19*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) + (256*H[-1, 0, -1, yp]*
         ((-1080*I)*Pi - 3419*yp - (1104*I)*Pi*yp - 7014*yp^2 + 
          (7824*I)*Pi*yp^2 + 6317*yp^3 - (1680*I)*Pi*yp^3 - 260400*yp^4 - 
          (161112*I)*Pi*yp^4 - 5442572*yp^5 + (7082880*I)*Pi*yp^5 + 
          80570648*yp^6 - (69039168*I)*Pi*yp^6 - 375384668*yp^7 + 
          (355768320*I)*Pi*yp^7 + 1091179696*yp^8 - (952864368*I)*Pi*yp^8 - 
          1958679786*yp^9 + (1822646112*I)*Pi*yp^9 + 2364878236*yp^10 - 
          (2090943648*I)*Pi*yp^10 - 1958679786*yp^11 + (1822646112*I)*Pi*
           yp^11 + 1091179696*yp^12 - (952864368*I)*Pi*yp^12 - 
          375384668*yp^13 + (355768320*I)*Pi*yp^13 + 80570648*yp^14 - 
          (69039168*I)*Pi*yp^14 - 5442572*yp^15 + (7082880*I)*Pi*yp^15 - 
          260400*yp^16 - (161112*I)*Pi*yp^16 + 6317*yp^17 - 
          (1680*I)*Pi*yp^17 - 7014*yp^18 + (7824*I)*Pi*yp^18 - 3419*yp^19 - 
          (1104*I)*Pi*yp^19 - (1080*I)*Pi*yp^20 - 744*yp*Log[2] - 
          3216*yp^2*Log[2] - 5160*yp^3*Log[2] - 130176*yp^4*Log[2] - 
          10343328*yp^5*Log[2] + 138440256*yp^6*Log[2] - 
          779398944*yp^7*Log[2] + 2250600576*yp^8*Log[2] - 
          4278019632*yp^9*Log[2] + 5093479584*yp^10*Log[2] - 
          4278019632*yp^11*Log[2] + 2250600576*yp^12*Log[2] - 
          779398944*yp^13*Log[2] + 138440256*yp^14*Log[2] - 
          10343328*yp^15*Log[2] - 130176*yp^16*Log[2] - 5160*yp^17*Log[2] - 
          3216*yp^18*Log[2] - 744*yp^19*Log[2]))/(3*(-1 + yp)^8*yp*
         (1 + yp)^10) - (256*H[0, 1, 0, yp]*(185 + (210*I)*Pi - 808*yp + 
          (48*I)*Pi*yp + 2502*yp^2 - (372*I)*Pi*yp^2 + 148696*yp^3 - 
          (171408*I)*Pi*yp^3 + 1952517*yp^4 + (1942890*I)*Pi*yp^4 - 
          56352480*yp^5 + (5224704*I)*Pi*yp^5 + 197112392*yp^6 - 
          (48831600*I)*Pi*yp^6 - 1021763808*yp^7 + (285279360*I)*Pi*yp^7 + 
          1647011138*yp^8 - (787700796*I)*Pi*yp^8 - 3653730800*yp^9 + 
          (1310842848*I)*Pi*yp^9 + 3162383844*yp^10 - (1684166712*I)*Pi*
           yp^10 - 3653730800*yp^11 + (1310842848*I)*Pi*yp^11 + 
          1647011138*yp^12 - (787700796*I)*Pi*yp^12 - 1021763808*yp^13 + 
          (285279360*I)*Pi*yp^13 + 197112392*yp^14 - (48831600*I)*Pi*yp^14 - 
          56352480*yp^15 + (5224704*I)*Pi*yp^15 + 1952517*yp^16 + 
          (1942890*I)*Pi*yp^16 + 148696*yp^17 - (171408*I)*Pi*yp^17 + 
          2502*yp^18 - (372*I)*Pi*yp^18 - 808*yp^19 + (48*I)*Pi*yp^19 + 
          185*yp^20 + (210*I)*Pi*yp^20 - 192*yp*Log[2] + 768*yp^2*Log[2] + 
          168768*yp^3*Log[2] + 2343936*yp^4*Log[2] - 67128576*yp^5*Log[2] + 
          366959616*yp^6*Log[2] - 1492026624*yp^7*Log[2] + 
          3589831680*yp^8*Log[2] - 5883805824*yp^9*Log[2] + 
          7168639488*yp^10*Log[2] - 5883805824*yp^11*Log[2] + 
          3589831680*yp^12*Log[2] - 1492026624*yp^13*Log[2] + 
          366959616*yp^14*Log[2] - 67128576*yp^15*Log[2] + 
          2343936*yp^16*Log[2] + 168768*yp^17*Log[2] + 768*yp^18*Log[2] - 
          192*yp^19*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
       (256*H[0, -1, 0, yp]*(185 + (90*I)*Pi + 808*yp - (48*I)*Pi*yp + 
          1926*yp^2 - (324*I)*Pi*yp^2 + 38696*yp^3 + (88080*I)*Pi*yp^3 + 
          6208261*yp^4 - (4399278*I)*Pi*yp^4 - 83942688*yp^5 + 
          (56653440*I)*Pi*yp^5 + 481115976*yp^6 - (247839792*I)*Pi*yp^6 - 
          1611535136*yp^7 + (1040518656*I)*Pi*yp^7 + 3852133698*yp^8 - 
          (2040257964*I)*Pi*yp^8 - 5971225104*yp^9 + (3803784096*I)*Pi*yp^9 + 
          7335981156*yp^10 - (3933636888*I)*Pi*yp^10 - 5971225104*yp^11 + 
          (3803784096*I)*Pi*yp^11 + 3852133698*yp^12 - (2040257964*I)*Pi*
           yp^12 - 1611535136*yp^13 + (1040518656*I)*Pi*yp^13 + 
          481115976*yp^14 - (247839792*I)*Pi*yp^14 - 83942688*yp^15 + 
          (56653440*I)*Pi*yp^15 + 6208261*yp^16 - (4399278*I)*Pi*yp^16 + 
          38696*yp^17 + (88080*I)*Pi*yp^17 + 1926*yp^18 - (324*I)*Pi*yp^18 + 
          808*yp^19 - (48*I)*Pi*yp^19 + 185*yp^20 + (90*I)*Pi*yp^20 + 
          192*yp*Log[2] - 768*yp^2*Log[2] + 4800*yp^3*Log[2] + 
          8515584*yp^4*Log[2] - 127127808*yp^5*Log[2] + 692358144*yp^6*
           Log[2] - 2781283584*yp^7*Log[2] + 6192402432*yp^8*Log[2] - 
          10788093312*yp^9*Log[2] + 12171996672*yp^10*Log[2] - 
          10788093312*yp^11*Log[2] + 6192402432*yp^12*Log[2] - 
          2781283584*yp^13*Log[2] + 692358144*yp^14*Log[2] - 
          127127808*yp^15*Log[2] + 8515584*yp^16*Log[2] + 4800*yp^17*Log[2] - 
          768*yp^18*Log[2] + 192*yp^19*Log[2]))/(3*(-1 + yp)^10*
         (1 + yp)^10) + (256*H[-1, 0, 0, yp]*(185 + (336*I)*Pi + 1912*yp - 
          (912*I)*Pi*yp + 5062*yp^2 - (1824*I)*Pi*yp^2 - 33992*yp^3 + 
          (109680*I)*Pi*yp^3 + 5705989*yp^4 - (4360176*I)*Pi*yp^4 - 
          92857888*yp^5 + (57126720*I)*Pi*yp^5 + 461968968*yp^6 - 
          (327762816*I)*Pi*yp^6 - 1705753504*yp^7 + (1194888000*I)*Pi*yp^7 + 
          3728981826*yp^8 - (2796345696*I)*Pi*yp^8 - 6250750192*yp^9 + 
          (4614659232*I)*Pi*yp^9 + 7109872100*yp^10 - (5426293440*I)*Pi*
           yp^10 - 6250750192*yp^11 + (4614659232*I)*Pi*yp^11 + 
          3728981826*yp^12 - (2796345696*I)*Pi*yp^12 - 1705753504*yp^13 + 
          (1194888000*I)*Pi*yp^13 + 461968968*yp^14 - (327762816*I)*Pi*
           yp^14 - 92857888*yp^15 + (57126720*I)*Pi*yp^15 + 5705989*yp^16 - 
          (4360176*I)*Pi*yp^16 - 33992*yp^17 + (109680*I)*Pi*yp^17 + 
          5062*yp^18 - (1824*I)*Pi*yp^18 + 1912*yp^19 - (912*I)*Pi*yp^19 + 
          185*yp^20 + (336*I)*Pi*yp^20 + 1728*yp*Log[2] + 2304*yp^2*Log[2] - 
          25152*yp^3*Log[2] + 9612288*yp^4*Log[2] - 140874240*yp^5*Log[2] + 
          854750208*yp^6*Log[2] - 3193651200*yp^7*Log[2] + 
          7549326336*yp^8*Log[2] - 12563960448*yp^9*Log[2] + 
          14768309760*yp^10*Log[2] - 12563960448*yp^11*Log[2] + 
          7549326336*yp^12*Log[2] - 3193651200*yp^13*Log[2] + 
          854750208*yp^14*Log[2] - 140874240*yp^15*Log[2] + 
          9612288*yp^16*Log[2] - 25152*yp^17*Log[2] + 2304*yp^18*Log[2] + 
          1728*yp^19*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
       (1024*H[0, -1, 1, yp]*(1069 + (54*I)*Pi - 1152*yp + (48*I)*Pi*yp - 
          7330*yp^2 + (708*I)*Pi*yp^2 + 6400*yp^3 - (60816*I)*Pi*yp^3 - 
          1313047*yp^4 + (1427838*I)*Pi*yp^4 + 19168896*yp^5 - 
          (13638912*I)*Pi*yp^5 - 91937176*yp^6 + (58437936*I)*Pi*yp^6 + 
          341023616*yp^7 - (216865152*I)*Pi*yp^7 - 734488086*yp^8 + 
          (452326476*I)*Pi*yp^8 + 1218957696*yp^9 - (763485216*I)*Pi*yp^9 - 
          1406352780*yp^10 + (863050776*I)*Pi*yp^10 + 1218957696*yp^11 - 
          (763485216*I)*Pi*yp^11 - 734488086*yp^12 + (452326476*I)*Pi*yp^12 + 
          341023616*yp^13 - (216865152*I)*Pi*yp^13 - 91937176*yp^14 + 
          (58437936*I)*Pi*yp^14 + 19168896*yp^15 - (13638912*I)*Pi*yp^15 - 
          1313047*yp^16 + (1427838*I)*Pi*yp^16 + 6400*yp^17 - 
          (60816*I)*Pi*yp^17 - 7330*yp^18 + (708*I)*Pi*yp^18 - 1152*yp^19 + 
          (48*I)*Pi*yp^19 + 1069*yp^20 + (54*I)*Pi*yp^20 - 60*Log[2] - 
          48*yp*Log[2] - 936*yp^2*Log[2] + 66960*yp^3*Log[2] - 
          3221772*yp^4*Log[2] + 35789568*yp^5*Log[2] - 171842784*yp^6*
           Log[2] + 631771008*yp^7*Log[2] - 1379261112*yp^8*Log[2] + 
          2283065376*yp^9*Log[2] - 2641737456*yp^10*Log[2] + 
          2283065376*yp^11*Log[2] - 1379261112*yp^12*Log[2] + 
          631771008*yp^13*Log[2] - 171842784*yp^14*Log[2] + 
          35789568*yp^15*Log[2] - 3221772*yp^16*Log[2] + 66960*yp^17*Log[2] - 
          936*yp^18*Log[2] - 48*yp^19*Log[2] - 60*yp^20*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) - (1024*H[0, 1, -1, yp]*
         (1069 + (24*I)*Pi - 1152*yp - (24*I)*Pi*yp - 7330*yp^2 + 
          (432*I)*Pi*yp^2 + 6400*yp^3 - (26808*I)*Pi*yp^3 - 1313047*yp^4 + 
          (1177080*I)*Pi*yp^4 + 19168896*yp^5 - (9179904*I)*Pi*yp^5 - 
          91937176*yp^6 + (63976896*I)*Pi*yp^6 + 341023616*yp^7 - 
          (179474880*I)*Pi*yp^7 - 734488086*yp^8 + (528475632*I)*Pi*yp^8 + 
          1218957696*yp^9 - (682685040*I)*Pi*yp^9 - 1406352780*yp^10 + 
          (1021040928*I)*Pi*yp^10 + 1218957696*yp^11 - (682685040*I)*Pi*
           yp^11 - 734488086*yp^12 + (528475632*I)*Pi*yp^12 + 
          341023616*yp^13 - (179474880*I)*Pi*yp^13 - 91937176*yp^14 + 
          (63976896*I)*Pi*yp^14 + 19168896*yp^15 - (9179904*I)*Pi*yp^15 - 
          1313047*yp^16 + (1177080*I)*Pi*yp^16 + 6400*yp^17 - 
          (26808*I)*Pi*yp^17 - 7330*yp^18 + (432*I)*Pi*yp^18 - 1152*yp^19 - 
          (24*I)*Pi*yp^19 + 1069*yp^20 + (24*I)*Pi*yp^20 - 60*Log[2] + 
          48*yp*Log[2] - 1320*yp^2*Log[2] + 64368*yp^3*Log[2] - 
          3177228*yp^4*Log[2] + 29552640*yp^5*Log[2] - 188248800*yp^6*
           Log[2] + 559466880*yp^7*Log[2] - 1524795576*yp^8*Log[2] + 
          2097367776*yp^9*Log[2] - 2921924592*yp^10*Log[2] + 
          2097367776*yp^11*Log[2] - 1524795576*yp^12*Log[2] + 
          559466880*yp^13*Log[2] - 188248800*yp^14*Log[2] + 
          29552640*yp^15*Log[2] - 3177228*yp^16*Log[2] + 64368*yp^17*Log[2] - 
          1320*yp^18*Log[2] + 48*yp^19*Log[2] - 60*yp^20*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) + (512*H[0, -1, -1, yp]*
         (-2323 - (198*I)*Pi + 1496*yp - (48*I)*Pi*yp + 12734*yp^2 - 
          (1092*I)*Pi*yp^2 - 51496*yp^3 + (33552*I)*Pi*yp^3 - 3582167*yp^4 + 
          (1543602*I)*Pi*yp^4 + 45604896*yp^5 - (29375616*I)*Pi*yp^5 - 
          297241624*yp^6 + (130963920*I)*Pi*yp^6 + 929487904*yp^7 - 
          (606788352*I)*Pi*yp^7 - 2383157526*yp^8 + (1135605012*I)*Pi*yp^8 + 
          3533309712*yp^9 - (2276813664*I)*Pi*yp^9 - 4523275596*yp^10 + 
          (2207535336*I)*Pi*yp^10 + 3533309712*yp^11 - (2276813664*I)*Pi*
           yp^11 - 2383157526*yp^12 + (1135605012*I)*Pi*yp^12 + 
          929487904*yp^13 - (606788352*I)*Pi*yp^13 - 297241624*yp^14 + 
          (130963920*I)*Pi*yp^14 + 45604896*yp^15 - (29375616*I)*Pi*yp^15 - 
          3582167*yp^16 + (1543602*I)*Pi*yp^16 - 51496*yp^17 + 
          (33552*I)*Pi*yp^17 + 12734*yp^18 - (1092*I)*Pi*yp^18 + 1496*yp^19 - 
          (48*I)*Pi*yp^19 - 2323*yp^20 - (198*I)*Pi*yp^20 + 120*Log[2] - 
          96*yp*Log[2] + 2640*yp^2*Log[2] - 138720*yp^3*Log[2] - 
          2072040*yp^4*Log[2] + 55548672*yp^5*Log[2] - 348672576*yp^6*
           Log[2] + 1517741568*yp^7*Log[2] - 3433880208*yp^8*Log[2] + 
          6221962560*yp^9*Log[2] - 6888521760*yp^10*Log[2] + 
          6221962560*yp^11*Log[2] - 3433880208*yp^12*Log[2] + 
          1517741568*yp^13*Log[2] - 348672576*yp^14*Log[2] + 
          55548672*yp^15*Log[2] - 2072040*yp^16*Log[2] - 
          138720*yp^17*Log[2] + 2640*yp^18*Log[2] - 96*yp^19*Log[2] + 
          120*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
       (512*H[0, 1, 1, yp]*(-2323 - (258*I)*Pi + 3112*yp + 12158*yp^2 - 
          (492*I)*Pi*yp^2 - 161496*yp^3 + (225024*I)*Pi*yp^3 + 673577*yp^4 - 
          (4297050*I)*Pi*yp^4 + 18014688*yp^5 + (13135104*I)*Pi*yp^5 - 
          13238040*yp^6 - (79122192*I)*Pi*yp^6 + 339716576*yp^7 + 
          (73670400*I)*Pi*yp^7 - 178034966*yp^8 - (269250468*I)*Pi*yp^8 + 
          1215815408*yp^9 + (54527232*I)*Pi*yp^9 - 349678284*yp^10 - 
          (357915144*I)*Pi*yp^10 + 1215815408*yp^11 + (54527232*I)*Pi*yp^11 - 
          178034966*yp^12 - (269250468*I)*Pi*yp^12 + 339716576*yp^13 + 
          (73670400*I)*Pi*yp^13 - 13238040*yp^14 - (79122192*I)*Pi*yp^14 + 
          18014688*yp^15 + (13135104*I)*Pi*yp^15 + 673577*yp^16 - 
          (4297050*I)*Pi*yp^16 - 161496*yp^17 + (225024*I)*Pi*yp^17 + 
          12158*yp^18 - (492*I)*Pi*yp^18 + 3112*yp^19 - 2323*yp^20 - 
          (258*I)*Pi*yp^20 + 120*Log[2] + 96*yp*Log[2] + 1872*yp^2*Log[2] - 
          297504*yp^3*Log[2] + 4010520*yp^4*Log[2] + 8023296*yp^5*Log[2] + 
          9537984*yp^6*Log[2] + 373092864*yp^7*Log[2] - 540240528*yp^8*
           Log[2] + 1689070272*yp^9*Log[2] - 1324790304*yp^10*Log[2] + 
          1689070272*yp^11*Log[2] - 540240528*yp^12*Log[2] + 
          373092864*yp^13*Log[2] + 9537984*yp^14*Log[2] + 
          8023296*yp^15*Log[2] + 4010520*yp^16*Log[2] - 297504*yp^17*Log[2] + 
          1872*yp^18*Log[2] + 96*yp^19*Log[2] + 120*yp^20*Log[2]))/
        (3*(-1 + yp)^10*(1 + yp)^10) + (256*H[1, 0, 1, yp]*
         ((-1080*I)*Pi - 3419*yp + (1428*I)*Pi*yp + 5264*yp^2 + 
          (7320*I)*Pi*yp^2 + 22046*yp^3 - (20232*I)*Pi*yp^3 - 645424*yp^4 + 
          (276216*I)*Pi*yp^4 + 2591489*yp^5 - (4199676*I)*Pi*yp^5 + 
          18184576*yp^6 + (2601960*I)*Pi*yp^6 - 12255384*yp^7 - 
          (79088736*I)*Pi*yp^7 + 554540288*yp^8 - (63783984*I)*Pi*yp^8 - 
          352482470*yp^9 - (237743256*I)*Pi*yp^9 + 2179378720*yp^10 - 
          (404668176*I)*Pi*yp^10 - 752139532*yp^11 - (289034544*I)*Pi*yp^11 + 
          2179378720*yp^12 - (404668176*I)*Pi*yp^12 - 352482470*yp^13 - 
          (237743256*I)*Pi*yp^13 + 554540288*yp^14 - (63783984*I)*Pi*yp^14 - 
          12255384*yp^15 - (79088736*I)*Pi*yp^15 + 18184576*yp^16 + 
          (2601960*I)*Pi*yp^16 + 2591489*yp^17 - (4199676*I)*Pi*yp^17 - 
          645424*yp^18 + (276216*I)*Pi*yp^18 + 22046*yp^19 - 
          (20232*I)*Pi*yp^19 + 5264*yp^20 + (7320*I)*Pi*yp^20 - 3419*yp^21 + 
          (1428*I)*Pi*yp^21 - (1080*I)*Pi*yp^22 - 744*yp*Log[2] + 
          1728*yp^2*Log[2] + 5136*yp^3*Log[2] - 500544*yp^4*Log[2] + 
          4270392*yp^5*Log[2] + 36453120*yp^6*Log[2] - 25417536*yp^7*Log[2] + 
          833806080*yp^8*Log[2] - 1057492560*yp^9*Log[2] + 
          3282600576*yp^10*Log[2] - 2422909344*yp^11*Log[2] + 
          3282600576*yp^12*Log[2] - 1057492560*yp^13*Log[2] + 
          833806080*yp^14*Log[2] - 25417536*yp^15*Log[2] + 
          36453120*yp^16*Log[2] + 4270392*yp^17*Log[2] - 
          500544*yp^18*Log[2] + 5136*yp^19*Log[2] + 1728*yp^20*Log[2] - 
          744*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) + 
       (256*H[-1, -1, 0, yp]*((-540*I)*Pi - 3419*yp + (360*I)*Pi*yp - 
          176*yp^2 + (4764*I)*Pi*yp^2 + 16926*yp^3 - (13776*I)*Pi*yp^3 - 
          280048*yp^4 - (129972*I)*Pi*yp^4 - 4915455*yp^5 + 
          (7187016*I)*Pi*yp^5 + 91195392*yp^6 - (87593676*I)*Pi*yp^6 - 
          541968536*yp^7 + (473919552*I)*Pi*yp^7 + 1922519680*yp^8 - 
          (1797323736*I)*Pi*yp^8 - 4516423846*yp^9 + (3923147856*I)*Pi*yp^9 + 
          7373417504*yp^10 - (6866372136*I)*Pi*yp^10 - 8647116044*yp^11 + 
          (7561886496*I)*Pi*yp^11 + 7373417504*yp^12 - (6866372136*I)*Pi*
           yp^12 - 4516423846*yp^13 + (3923147856*I)*Pi*yp^13 + 
          1922519680*yp^14 - (1797323736*I)*Pi*yp^14 - 541968536*yp^15 + 
          (473919552*I)*Pi*yp^15 + 91195392*yp^16 - (87593676*I)*Pi*yp^16 - 
          4915455*yp^17 + (7187016*I)*Pi*yp^17 - 280048*yp^18 - 
          (129972*I)*Pi*yp^18 + 16926*yp^19 - (13776*I)*Pi*yp^19 - 
          176*yp^20 + (4764*I)*Pi*yp^20 - 3419*yp^21 + (360*I)*Pi*yp^21 - 
          (540*I)*Pi*yp^22 - 504*yp*Log[2] - 1920*yp^2*Log[2] + 
          5808*yp^3*Log[2] - 177792*yp^4*Log[2] - 9427608*yp^5*Log[2] + 
          166338816*yp^6*Log[2] - 1015137216*yp^7*Log[2] + 
          4077530880*yp^8*Log[2] - 9257057136*yp^9*Log[2] + 
          16291622400*yp^10*Log[2] - 18242467296*yp^11*Log[2] + 
          16291622400*yp^12*Log[2] - 9257057136*yp^13*Log[2] + 
          4077530880*yp^14*Log[2] - 1015137216*yp^15*Log[2] + 
          166338816*yp^16*Log[2] - 9427608*yp^17*Log[2] - 
          177792*yp^18*Log[2] + 5808*yp^19*Log[2] - 1920*yp^20*Log[2] - 
          504*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) + 
       (256*H[1, 1, 0, yp]*((-540*I)*Pi - 3419*yp + (612*I)*Pi*yp + 
          5264*yp^2 + (2844*I)*Pi*yp^2 + 22046*yp^3 - (16680*I)*Pi*yp^3 - 
          645424*yp^4 + (432204*I)*Pi*yp^4 + 2591489*yp^5 - 
          (5419116*I)*Pi*yp^5 + 18184576*yp^6 + (16210356*I)*Pi*yp^6 - 
          12255384*yp^7 - (83942880*I)*Pi*yp^7 + 554540288*yp^8 + 
          (21893544*I)*Pi*yp^8 - 352482470*yp^9 - (94141944*I)*Pi*yp^9 + 
          2179378720*yp^10 - (258739368*I)*Pi*yp^10 - 752139532*yp^11 + 
          (77633040*I)*Pi*yp^11 + 2179378720*yp^12 - (258739368*I)*Pi*yp^12 - 
          352482470*yp^13 - (94141944*I)*Pi*yp^13 + 554540288*yp^14 + 
          (21893544*I)*Pi*yp^14 - 12255384*yp^15 - (83942880*I)*Pi*yp^15 + 
          18184576*yp^16 + (16210356*I)*Pi*yp^16 + 2591489*yp^17 - 
          (5419116*I)*Pi*yp^17 - 645424*yp^18 + (432204*I)*Pi*yp^18 + 
          22046*yp^19 - (16680*I)*Pi*yp^19 + 5264*yp^20 + (2844*I)*Pi*yp^20 - 
          3419*yp^21 + (612*I)*Pi*yp^21 - (540*I)*Pi*yp^22 - 504*yp*Log[2] + 
          1920*yp^2*Log[2] + 8880*yp^3*Log[2] - 565632*yp^4*Log[2] + 
          5109096*yp^5*Log[2] + 18847488*yp^6*Log[2] - 39556032*yp^7*Log[2] + 
          674281728*yp^8*Log[2] - 1338067824*yp^9*Log[2] + 
          2931313152*yp^10*Log[2] - 3043126752*yp^11*Log[2] + 
          2931313152*yp^12*Log[2] - 1338067824*yp^13*Log[2] + 
          674281728*yp^14*Log[2] - 39556032*yp^15*Log[2] + 
          18847488*yp^16*Log[2] + 5109096*yp^17*Log[2] - 
          565632*yp^18*Log[2] + 8880*yp^19*Log[2] + 1920*yp^20*Log[2] - 
          504*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[-1, 1, 0, yp]*((540*I)*Pi + 3049*yp - (1032*I)*Pi*yp - 
          3648*yp^2 - (2940*I)*Pi*yp^2 - 27050*yp^3 + (17424*I)*Pi*yp^3 + 
          348032*yp^4 - (89388*I)*Pi*yp^4 - 6496523*yp^5 + 
          (1533336*I)*Pi*yp^5 + 94520384*yp^6 - (26659764*I)*Pi*yp^6 - 
          381969400*yp^7 + (181606080*I)*Pi*yp^7 + 1488987328*yp^8 - 
          (592452264*I)*Pi*yp^8 - 2941539806*yp^9 + (1669543536*I)*Pi*yp^9 + 
          5128082880*yp^10 - (2362946328*I)*Pi*yp^10 - 5572628156*yp^11 + 
          (3290700384*I)*Pi*yp^11 + 5128082880*yp^12 - (2362946328*I)*Pi*
           yp^12 - 2941539806*yp^13 + (1669543536*I)*Pi*yp^13 + 
          1488987328*yp^14 - (592452264*I)*Pi*yp^14 - 381969400*yp^15 + 
          (181606080*I)*Pi*yp^15 + 94520384*yp^16 - (26659764*I)*Pi*yp^16 - 
          6496523*yp^17 + (1533336*I)*Pi*yp^17 + 348032*yp^18 - 
          (89388*I)*Pi*yp^18 - 27050*yp^19 + (17424*I)*Pi*yp^19 - 
          3648*yp^20 - (2940*I)*Pi*yp^20 + 3049*yp^21 - (1032*I)*Pi*yp^21 + 
          (540*I)*Pi*yp^22 + 504*yp*Log[2] - 1536*yp^2*Log[2] - 
          10416*yp^3*Log[2] + 228096*yp^4*Log[2] - 9796968*yp^5*Log[2] + 
          115409664*yp^6*Log[2] - 694363200*yp^7*Log[2] + 
          2309771520*yp^8*Log[2] - 5841595536*yp^9*Log[2] + 
          8836298496*yp^10*Log[2] - 11294152224*yp^11*Log[2] + 
          8836298496*yp^12*Log[2] - 5841595536*yp^13*Log[2] + 
          2309771520*yp^14*Log[2] - 694363200*yp^15*Log[2] + 
          115409664*yp^16*Log[2] - 9796968*yp^17*Log[2] + 
          228096*yp^18*Log[2] - 10416*yp^19*Log[2] - 1536*yp^20*Log[2] + 
          504*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[1, -1, 0, yp]*((540*I)*Pi + 3049*yp - (540*I)*Pi*yp - 
          1440*yp^2 - (4668*I)*Pi*yp^2 - 20778*yp^3 + (14424*I)*Pi*yp^3 + 
          202656*yp^4 - (46188*I)*Pi*yp^4 - 7501067*yp^5 + 
          (1611540*I)*Pi*yp^5 + 76689984*yp^6 - (25713204*I)*Pi*yp^6 - 
          420263416*yp^7 + (21760032*I)*Pi*yp^7 + 1300550592*yp^8 - 
          (283713576*I)*Pi*yp^8 - 3187843550*yp^9 + (157368072*I)*Pi*yp^9 + 
          4569032704*yp^10 - (741196056*I)*Pi*yp^10 - 6024846268*yp^11 + 
          (305387280*I)*Pi*yp^11 + 4569032704*yp^12 - (741196056*I)*Pi*
           yp^12 - 3187843550*yp^13 + (157368072*I)*Pi*yp^13 + 
          1300550592*yp^14 - (283713576*I)*Pi*yp^14 - 420263416*yp^15 + 
          (21760032*I)*Pi*yp^15 + 76689984*yp^16 - (25713204*I)*Pi*yp^16 - 
          7501067*yp^17 + (1611540*I)*Pi*yp^17 + 202656*yp^18 - 
          (46188*I)*Pi*yp^18 - 20778*yp^19 + (14424*I)*Pi*yp^19 - 
          1440*yp^20 - (4668*I)*Pi*yp^20 + 3049*yp^21 - (540*I)*Pi*yp^21 + 
          (540*I)*Pi*yp^22 + 504*yp*Log[2] + 1536*yp^2*Log[2] - 
          4272*yp^3*Log[2] + 168192*yp^4*Log[2] - 7603560*yp^5*Log[2] + 
          87916800*yp^6*Log[2] - 369579072*yp^7*Log[2] + 
          1485036288*yp^8*Log[2] - 3127747728*yp^9*Log[2] + 
          5284564224*yp^10*Log[2] - 6101526048*yp^11*Log[2] + 
          5284564224*yp^12*Log[2] - 3127747728*yp^13*Log[2] + 
          1485036288*yp^14*Log[2] - 369579072*yp^15*Log[2] + 
          87916800*yp^16*Log[2] - 7603560*yp^17*Log[2] + 
          168192*yp^18*Log[2] - 4272*yp^19*Log[2] + 1536*yp^20*Log[2] + 
          504*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[-1, 0, 1, yp]*((1080*I)*Pi + 3049*yp - (1728*I)*Pi*yp - 
          3648*yp^2 - (7128*I)*Pi*yp^2 - 27050*yp^3 + (22080*I)*Pi*yp^3 + 
          348032*yp^4 - (69432*I)*Pi*yp^4 - 6496523*yp^5 + 
          (1316928*I)*Pi*yp^5 + 94520384*yp^6 - (30887400*I)*Pi*yp^6 - 
          381969400*yp^7 + (154596096*I)*Pi*yp^7 + 1488987328*yp^8 - 
          (656335824*I)*Pi*yp^8 - 2941539806*yp^9 + (1508548224*I)*Pi*yp^9 + 
          5128082880*yp^10 - (2540218224*I)*Pi*yp^10 - 5572628156*yp^11 + 
          (3025407360*I)*Pi*yp^11 + 5128082880*yp^12 - (2540218224*I)*Pi*
           yp^12 - 2941539806*yp^13 + (1508548224*I)*Pi*yp^13 + 
          1488987328*yp^14 - (656335824*I)*Pi*yp^14 - 381969400*yp^15 + 
          (154596096*I)*Pi*yp^15 + 94520384*yp^16 - (30887400*I)*Pi*yp^16 - 
          6496523*yp^17 + (1316928*I)*Pi*yp^17 + 348032*yp^18 - 
          (69432*I)*Pi*yp^18 - 27050*yp^19 + (22080*I)*Pi*yp^19 - 
          3648*yp^20 - (7128*I)*Pi*yp^20 + 3049*yp^21 - (1728*I)*Pi*yp^21 + 
          (1080*I)*Pi*yp^22 + 744*yp*Log[2] - 1728*yp^2*Log[2] - 
          5136*yp^3*Log[2] + 173376*yp^4*Log[2] - 9136440*yp^5*Log[2] + 
          122751744*yp^6*Log[2] - 642877632*yp^7*Log[2] + 
          2439463680*yp^8*Log[2] - 5540032944*yp^9*Log[2] + 
          9227801472*yp^10*Log[2] - 10793621088*yp^11*Log[2] + 
          9227801472*yp^12*Log[2] - 5540032944*yp^13*Log[2] + 
          2439463680*yp^14*Log[2] - 642877632*yp^15*Log[2] + 
          122751744*yp^16*Log[2] - 9136440*yp^17*Log[2] + 
          173376*yp^18*Log[2] - 5136*yp^19*Log[2] - 1728*yp^20*Log[2] + 
          744*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[1, 0, -1, yp]*((1080*I)*Pi + 3049*yp - (1356*I)*Pi*yp - 
          1440*yp^2 - (9144*I)*Pi*yp^2 - 20778*yp^3 + (17976*I)*Pi*yp^3 + 
          202656*yp^4 + (109800*I)*Pi*yp^4 - 7501067*yp^5 + 
          (392100*I)*Pi*yp^5 + 76689984*yp^6 - (12104808*I)*Pi*yp^6 - 
          420263416*yp^7 + (16905888*I)*Pi*yp^7 + 1300550592*yp^8 - 
          (198036048*I)*Pi*yp^8 - 3187843550*yp^9 + (300969384*I)*Pi*yp^9 + 
          4569032704*yp^10 - (595267248*I)*Pi*yp^10 - 6024846268*yp^11 + 
          (672054864*I)*Pi*yp^11 + 4569032704*yp^12 - (595267248*I)*Pi*
           yp^12 - 3187843550*yp^13 + (300969384*I)*Pi*yp^13 + 
          1300550592*yp^14 - (198036048*I)*Pi*yp^14 - 420263416*yp^15 + 
          (16905888*I)*Pi*yp^15 + 76689984*yp^16 - (12104808*I)*Pi*yp^16 - 
          7501067*yp^17 + (392100*I)*Pi*yp^17 + 202656*yp^18 + 
          (109800*I)*Pi*yp^18 - 20778*yp^19 + (17976*I)*Pi*yp^19 - 
          1440*yp^20 - (9144*I)*Pi*yp^20 + 3049*yp^21 - (1356*I)*Pi*yp^21 + 
          (1080*I)*Pi*yp^22 + 744*yp*Log[2] + 1728*yp^2*Log[2] - 
          528*yp^3*Log[2] + 103104*yp^4*Log[2] - 6764856*yp^5*Log[2] + 
          70311168*yp^6*Log[2] - 383717568*yp^7*Log[2] + 
          1325511936*yp^8*Log[2] - 3408322992*yp^9*Log[2] + 
          4933276800*yp^10*Log[2] - 6721743456*yp^11*Log[2] + 
          4933276800*yp^12*Log[2] - 3408322992*yp^13*Log[2] + 
          1325511936*yp^14*Log[2] - 383717568*yp^15*Log[2] + 
          70311168*yp^16*Log[2] - 6764856*yp^17*Log[2] + 
          103104*yp^18*Log[2] - 528*yp^19*Log[2] + 1728*yp^20*Log[2] + 
          744*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (512*H[1, -1, -1, yp]*(-1026 - (540*I)*Pi + 337*yp + (1608*I)*Pi*yp + 
          10866*yp^2 + (4572*I)*Pi*yp^2 - 14426*yp^3 - (16848*I)*Pi*yp^3 - 
          302502*yp^4 - (33012*I)*Pi*yp^4 + 7342909*yp^5 - 
          (250200*I)*Pi*yp^5 - 49822762*yp^6 + (7322292*I)*Pi*yp^6 + 
          347562440*yp^7 + (11477568*I)*Pi*yp^7 - 858441204*yp^8 + 
          (88687272*I)*Pi*yp^8 + 2465593458*yp^9 + (132731664*I)*Pi*yp^9 - 
          3129509548*yp^10 + (187134936*I)*Pi*yp^10 + 4586840868*yp^11 + 
          (278343456*I)*Pi*yp^11 - 3129509548*yp^12 + (187134936*I)*Pi*
           yp^12 + 2465593458*yp^13 + (132731664*I)*Pi*yp^13 - 
          858441204*yp^14 + (88687272*I)*Pi*yp^14 + 347562440*yp^15 + 
          (11477568*I)*Pi*yp^15 - 49822762*yp^16 + (7322292*I)*Pi*yp^16 + 
          7342909*yp^17 - (250200*I)*Pi*yp^17 - 302502*yp^18 - 
          (33012*I)*Pi*yp^18 - 14426*yp^19 - (16848*I)*Pi*yp^19 + 
          10866*yp^20 + (4572*I)*Pi*yp^20 + 337*yp^21 + (1608*I)*Pi*yp^21 - 
          1026*yp^22 - (540*I)*Pi*yp^22 - 1080*Log[2] + 408*yp*Log[2] + 
          6840*yp^2*Log[2] - 14064*yp^3*Log[2] - 115944*yp^4*Log[2] + 
          3541944*yp^5*Log[2] - 33903768*yp^6*Log[2] + 198988992*yp^7*
           Log[2] - 710422704*yp^8*Log[2] + 1683458736*yp^9*Log[2] - 
          2778778704*yp^10*Log[2] + 3274478688*yp^11*Log[2] - 
          2778778704*yp^12*Log[2] + 1683458736*yp^13*Log[2] - 
          710422704*yp^14*Log[2] + 198988992*yp^15*Log[2] - 
          33903768*yp^16*Log[2] + 3541944*yp^17*Log[2] - 
          115944*yp^18*Log[2] - 14064*yp^19*Log[2] + 6840*yp^20*Log[2] + 
          408*yp^21*Log[2] - 1080*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^10) - (512*H[1, 1, 1, yp]*(-1026 + (1080*I)*Pi + 6805*yp - 
          (360*I)*Pi*yp + 4162*yp^2 - (7416*I)*Pi*yp^2 - 57250*yp^3 + 
          (17808*I)*Pi*yp^3 + 545578*yp^4 - (355416*I)*Pi*yp^4 - 
          2749647*yp^5 + (5561016*I)*Pi*yp^5 + 8682646*yp^6 - 
          (20992872*I)*Pi*yp^6 - 60445592*yp^7 + (112326336*I)*Pi*yp^7 - 
          112430900*yp^8 - (131242320*I)*Pi*yp^8 - 369767622*yp^9 + 
          (527842992*I)*Pi*yp^9 - 739855564*yp^10 - (149392944*I)*Pi*yp^10 - 
          685865868*yp^11 + (872765280*I)*Pi*yp^11 - 739855564*yp^12 - 
          (149392944*I)*Pi*yp^12 - 369767622*yp^13 + (527842992*I)*Pi*yp^13 - 
          112430900*yp^14 - (131242320*I)*Pi*yp^14 - 60445592*yp^15 + 
          (112326336*I)*Pi*yp^15 + 8682646*yp^16 - (20992872*I)*Pi*yp^16 - 
          2749647*yp^17 + (5561016*I)*Pi*yp^17 + 545578*yp^18 - 
          (355416*I)*Pi*yp^18 - 57250*yp^19 + (17808*I)*Pi*yp^19 + 
          4162*yp^20 - (7416*I)*Pi*yp^20 + 6805*yp^21 - (360*I)*Pi*yp^21 - 
          1026*yp^22 + (1080*I)*Pi*yp^22 - 1080*Log[2] + 1656*yp*Log[2] + 
          6648*yp^2*Log[2] - 23472*yp^3*Log[2] + 552792*yp^4*Log[2] - 
          8332008*yp^5*Log[2] + 17559912*yp^6*Log[2] - 145172544*yp^7*
           Log[2] - 59192496*yp^8*Log[2] - 386796432*yp^9*Log[2] - 
          776815056*yp^10*Log[2] - 404138016*yp^11*Log[2] - 
          776815056*yp^12*Log[2] - 386796432*yp^13*Log[2] - 
          59192496*yp^14*Log[2] - 145172544*yp^15*Log[2] + 
          17559912*yp^16*Log[2] - 8332008*yp^17*Log[2] + 
          552792*yp^18*Log[2] - 23472*yp^19*Log[2] + 6648*yp^20*Log[2] + 
          1656*yp^21*Log[2] - 1080*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^10) - (1024*H[-1, 1, -1, yp]*(-513 + (270*I)*Pi - 445*yp + 
          (78*I)*Pi*yp + 7017*yp^2 - (2238*I)*Pi*yp^2 - 2942*yp^3 - 
          (300*I)*Pi*yp^3 - 62723*yp^4 + (92010*I)*Pi*yp^4 + 2547015*yp^5 - 
          (2283210*I)*Pi*yp^5 - 24904181*yp^6 + (15968550*I)*Pi*yp^6 + 
          147523864*yp^7 - (113762064*I)*Pi*yp^7 - 460992538*yp^8 + 
          (304275372*I)*Pi*yp^8 + 1107851126*yp^9 - (840100740*I)*Pi*yp^9 - 
          1718153814*yp^10 + (1161303924*I)*Pi*yp^10 + 2093702860*yp^11 - 
          (1566882696*I)*Pi*yp^11 - 1718153814*yp^12 + (1161303924*I)*Pi*
           yp^12 + 1107851126*yp^13 - (840100740*I)*Pi*yp^13 - 
          460992538*yp^14 + (304275372*I)*Pi*yp^14 + 147523864*yp^15 - 
          (113762064*I)*Pi*yp^15 - 24904181*yp^16 + (15968550*I)*Pi*yp^16 + 
          2547015*yp^17 - (2283210*I)*Pi*yp^17 - 62723*yp^18 + 
          (92010*I)*Pi*yp^18 - 2942*yp^19 - (300*I)*Pi*yp^19 + 7017*yp^20 - 
          (2238*I)*Pi*yp^20 - 445*yp^21 + (78*I)*Pi*yp^21 - 513*yp^22 + 
          (270*I)*Pi*yp^22 - 540*Log[2] + 696*yp*Log[2] + 4188*yp^2*Log[2] - 
          4656*yp^3*Log[2] - 135156*yp^4*Log[2] + 4743000*yp^5*Log[2] - 
          40901580*yp^6*Log[2] + 284133312*yp^7*Log[2] - 
          811389144*yp^8*Log[2] + 2187159024*yp^9*Log[2] - 
          3117486504*yp^10*Log[2] + 4120216800*yp^11*Log[2] - 
          3117486504*yp^12*Log[2] + 2187159024*yp^13*Log[2] - 
          811389144*yp^14*Log[2] + 284133312*yp^15*Log[2] - 
          40901580*yp^16*Log[2] + 4743000*yp^17*Log[2] - 
          135156*yp^18*Log[2] - 4656*yp^19*Log[2] + 4188*yp^20*Log[2] + 
          696*yp^21*Log[2] - 540*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^10) + (1024*H[1, 1, -1, yp]*(513 - (270*I)*Pi - 1693*yp - 
          (126*I)*Pi*yp - 4713*yp^2 + (2286*I)*Pi*yp^2 + 17602*yp^3 - 
          (564*I)*Pi*yp^3 + 49923*yp^4 - (38394*I)*Pi*yp^4 + 79079*yp^5 - 
          (70950*I)*Pi*yp^5 - 13433611*yp^6 + (2391258*I)*Pi*yp^6 + 
          36350488*yp^7 - (14191728*I)*Pi*yp^7 - 221054694*yp^8 + 
          (54674388*I)*Pi*yp^8 + 361125046*yp^9 - (216850524*I)*Pi*yp^9 - 
          719761578*yp^10 + (204066156*I)*Pi*yp^10 + 719002700*yp^11 - 
          (475199160*I)*Pi*yp^11 - 719761578*yp^12 + (204066156*I)*Pi*yp^12 + 
          361125046*yp^13 - (216850524*I)*Pi*yp^13 - 221054694*yp^14 + 
          (54674388*I)*Pi*yp^14 + 36350488*yp^15 - (14191728*I)*Pi*yp^15 - 
          13433611*yp^16 + (2391258*I)*Pi*yp^16 + 79079*yp^17 - 
          (70950*I)*Pi*yp^17 + 49923*yp^18 - (38394*I)*Pi*yp^18 + 
          17602*yp^19 - (564*I)*Pi*yp^19 - 4713*yp^20 + (2286*I)*Pi*yp^20 - 
          1693*yp^21 - (126*I)*Pi*yp^21 + 513*yp^22 - (270*I)*Pi*yp^22 + 
          540*Log[2] - 576*yp*Log[2] - 4284*yp^2*Log[2] + 7296*yp^3*Log[2] + 
          6420*yp^4*Log[2] + 1611456*yp^5*Log[2] - 18203700*yp^6*Log[2] + 
          92364288*yp^7*Log[2] - 307544616*yp^8*Log[2] + 
          862432128*yp^9*Log[2] - 1077249048*yp^10*Log[2] + 
          1723632384*yp^11*Log[2] - 1077249048*yp^12*Log[2] + 
          862432128*yp^13*Log[2] - 307544616*yp^14*Log[2] + 
          92364288*yp^15*Log[2] - 18203700*yp^16*Log[2] + 
          1611456*yp^17*Log[2] + 6420*yp^18*Log[2] + 7296*yp^19*Log[2] - 
          4284*yp^20*Log[2] - 576*yp^21*Log[2] + 540*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^10) + (1024*H[-1, -1, 1, yp]*
         (513 + 445*yp - (426*I)*Pi*yp - 7017*yp^2 + (144*I)*Pi*yp^2 + 
          2942*yp^3 + (2628*I)*Pi*yp^3 + 62723*yp^4 - (82032*I)*Pi*yp^4 - 
          2547015*yp^5 + (2175006*I)*Pi*yp^5 + 24904181*yp^6 - 
          (18082368*I)*Pi*yp^6 - 147523864*yp^7 + (100257072*I)*Pi*yp^7 + 
          460992538*yp^8 - (336217152*I)*Pi*yp^8 - 1107851126*yp^9 + 
          (759603084*I)*Pi*yp^9 + 1718153814*yp^10 - (1249939872*I)*Pi*
           yp^10 - 2093702860*yp^11 + (1434236184*I)*Pi*yp^11 + 
          1718153814*yp^12 - (1249939872*I)*Pi*yp^12 - 1107851126*yp^13 + 
          (759603084*I)*Pi*yp^13 + 460992538*yp^14 - (336217152*I)*Pi*yp^14 - 
          147523864*yp^15 + (100257072*I)*Pi*yp^15 + 24904181*yp^16 - 
          (18082368*I)*Pi*yp^16 - 2547015*yp^17 + (2175006*I)*Pi*yp^17 + 
          62723*yp^18 - (82032*I)*Pi*yp^18 + 2942*yp^19 + (2628*I)*Pi*yp^19 - 
          7017*yp^20 + (144*I)*Pi*yp^20 + 445*yp^21 - (426*I)*Pi*yp^21 + 
          513*yp^22 + 540*Log[2] - 576*yp*Log[2] - 4284*yp^2*Log[2] + 
          7296*yp^3*Log[2] + 107796*yp^4*Log[2] - 4412736*yp^5*Log[2] + 
          44572620*yp^6*Log[2] - 258390528*yp^7*Log[2] + 
          876235224*yp^8*Log[2] - 2036377728*yp^9*Log[2] + 
          3313237992*yp^10*Log[2] - 3869951232*yp^11*Log[2] + 
          3313237992*yp^12*Log[2] - 2036377728*yp^13*Log[2] + 
          876235224*yp^14*Log[2] - 258390528*yp^15*Log[2] + 
          44572620*yp^16*Log[2] - 4412736*yp^17*Log[2] + 
          107796*yp^18*Log[2] + 7296*yp^19*Log[2] - 4284*yp^20*Log[2] - 
          576*yp^21*Log[2] + 540*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*
         (1 + yp)^10) + (1024*H[1, -1, 1, yp]*(513 - 1693*yp - 
          (534*I)*Pi*yp - 4713*yp^2 + (48*I)*Pi*yp^2 + 17602*yp^3 + 
          (1212*I)*Pi*yp^3 + 49923*yp^4 + (39600*I)*Pi*yp^4 + 79079*yp^5 - 
          (680670*I)*Pi*yp^5 - 13433611*yp^6 + (9195456*I)*Pi*yp^6 + 
          36350488*yp^7 - (16618800*I)*Pi*yp^7 - 221054694*yp^8 + 
          (97513152*I)*Pi*yp^8 + 361125046*yp^9 - (145049868*I)*Pi*yp^9 - 
          719761578*yp^10 + (277030560*I)*Pi*yp^10 + 719002700*yp^11 - 
          (291865368*I)*Pi*yp^11 - 719761578*yp^12 + (277030560*I)*Pi*yp^12 + 
          361125046*yp^13 - (145049868*I)*Pi*yp^13 - 221054694*yp^14 + 
          (97513152*I)*Pi*yp^14 + 36350488*yp^15 - (16618800*I)*Pi*yp^15 - 
          13433611*yp^16 + (9195456*I)*Pi*yp^16 + 79079*yp^17 - 
          (680670*I)*Pi*yp^17 + 49923*yp^18 + (39600*I)*Pi*yp^18 + 
          17602*yp^19 + (1212*I)*Pi*yp^19 - 4713*yp^20 + (48*I)*Pi*yp^20 - 
          1693*yp^21 - (534*I)*Pi*yp^21 + 513*yp^22 + 540*Log[2] - 
          456*yp*Log[2] - 4188*yp^2*Log[2] + 9168*yp^3*Log[2] - 
          26124*yp^4*Log[2] + 2030808*yp^5*Log[2] - 27006516*yp^6*Log[2] + 
          85295040*yp^7*Log[2] - 387306792*yp^8*Log[2] + 
          722144496*yp^9*Log[2] - 1252892760*yp^10*Log[2] + 
          1413523680*yp^11*Log[2] - 1252892760*yp^12*Log[2] + 
          722144496*yp^13*Log[2] - 387306792*yp^14*Log[2] + 
          85295040*yp^15*Log[2] - 27006516*yp^16*Log[2] + 
          2030808*yp^17*Log[2] - 26124*yp^18*Log[2] + 9168*yp^19*Log[2] - 
          4188*yp^20*Log[2] - 456*yp^21*Log[2] + 540*yp^22*Log[2]))/
        (3*(-1 + yp)^10*yp*(1 + yp)^10) + 
       (512*H[-1, 1, 1, yp]*(1026 - (1080*I)*Pi - 2159*yp + (876*I)*Pi*yp - 
          10386*yp^2 + (7416*I)*Pi*yp^2 + 32934*yp^3 - (16824*I)*Pi*yp^3 - 
          222586*yp^4 - (94632*I)*Pi*yp^4 + 1402493*yp^5 + 
          (3033084*I)*Pi*yp^5 - 44712022*yp^6 - (5277336*I)*Pi*yp^6 + 
          86921672*yp^7 + (45918048*I)*Pi*yp^7 - 567002252*yp^8 - 
          (16098480*I)*Pi*yp^8 + 725837554*yp^9 + (10657944*I)*Pi*yp^9 - 
          1691775252*yp^10 + (40338480*I)*Pi*yp^10 + 1385222436*yp^11 - 
          (156934992*I)*Pi*yp^11 - 1691775252*yp^12 + (40338480*I)*Pi*yp^12 + 
          725837554*yp^13 + (10657944*I)*Pi*yp^13 - 567002252*yp^14 - 
          (16098480*I)*Pi*yp^14 + 86921672*yp^15 + (45918048*I)*Pi*yp^15 - 
          44712022*yp^16 - (5277336*I)*Pi*yp^16 + 1402493*yp^17 + 
          (3033084*I)*Pi*yp^17 - 222586*yp^18 - (94632*I)*Pi*yp^18 + 
          32934*yp^19 - (16824*I)*Pi*yp^19 - 10386*yp^20 + 
          (7416*I)*Pi*yp^20 - 2159*yp^21 + (876*I)*Pi*yp^21 + 1026*yp^22 - 
          (1080*I)*Pi*yp^22 + 1080*Log[2] - 1896*yp*Log[2] - 
          6840*yp^2*Log[2] + 19728*yp^3*Log[2] + 42216*yp^4*Log[2] + 
          310968*yp^5*Log[2] - 33606504*yp^6*Log[2] + 126096576*yp^7*Log[2] - 
          686993232*yp^8*Log[2] + 1467277488*yp^9*Log[2] - 
          2601325488*yp^10*Log[2] + 3053718624*yp^11*Log[2] - 
          2601325488*yp^12*Log[2] + 1467277488*yp^13*Log[2] - 
          686993232*yp^14*Log[2] + 126096576*yp^15*Log[2] - 
          33606504*yp^16*Log[2] + 310968*yp^17*Log[2] + 42216*yp^18*Log[2] + 
          19728*yp^19*Log[2] - 6840*yp^20*Log[2] - 1896*yp^21*Log[2] + 
          1080*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) + 
       (512*H[-1, -1, -1, yp]*(1026 + (540*I)*Pi + 4309*yp - (1212*I)*Pi*yp - 
          13858*yp^2 - (4476*I)*Pi*yp^2 - 11042*yp^3 + (19032*I)*Pi*yp^3 + 
          405494*yp^4 - (34092*I)*Pi*yp^4 - 178575*yp^5 - 
          (2837004*I)*Pi*yp^5 - 41387030*yp^6 + (51428940*I)*Pi*yp^6 + 
          246920808*yp^7 - (273405408*I)*Pi*yp^7 - 1000534604*yp^8 + 
          (1124889432*I)*Pi*yp^8 + 2300721594*yp^9 - (2403941688*I)*Pi*yp^9 - 
          3937109876*yp^10 + (4366492392*I)*Pi*yp^10 + 4459710324*yp^11 - 
          (4693414128*I)*Pi*yp^11 - 3937109876*yp^12 + (4366492392*I)*Pi*
           yp^12 + 2300721594*yp^13 - (2403941688*I)*Pi*yp^13 - 
          1000534604*yp^14 + (1124889432*I)*Pi*yp^14 + 246920808*yp^15 - 
          (273405408*I)*Pi*yp^15 - 41387030*yp^16 + (51428940*I)*Pi*yp^16 - 
          178575*yp^17 - (2837004*I)*Pi*yp^17 + 405494*yp^18 - 
          (34092*I)*Pi*yp^18 - 11042*yp^19 + (19032*I)*Pi*yp^19 - 
          13858*yp^20 - (4476*I)*Pi*yp^20 + 4309*yp^21 - (1212*I)*Pi*yp^21 + 
          1026*yp^22 + (540*I)*Pi*yp^22 + 1080*Log[2] - 648*yp*Log[2] - 
          6648*yp^2*Log[2] + 8784*yp^3*Log[2] + 393384*yp^4*Log[2] + 
          602136*yp^5*Log[2] - 77193576*yp^6*Log[2] + 498356160*yp^7*Log[2] - 
          2325060432*yp^8*Log[2] + 5184301680*yp^9*Log[2] - 
          9665146416*yp^10*Log[2] + 10502564832*yp^11*Log[2] - 
          9665146416*yp^12*Log[2] + 5184301680*yp^13*Log[2] - 
          2325060432*yp^14*Log[2] + 498356160*yp^15*Log[2] - 
          77193576*yp^16*Log[2] + 602136*yp^17*Log[2] + 393384*yp^18*Log[2] + 
          8784*yp^19*Log[2] - 6648*yp^20*Log[2] - 648*yp^21*Log[2] + 
          1080*yp^22*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (128*H[0, 0, yp]*(2280 + (2049*I)*Pi + 498*Pi^2 + 2520*yp + 
          (4584*I)*Pi*yp - 288*Pi^2*yp - 928*yp^2 - (21546*I)*Pi*yp^2 - 
          7476*Pi^2*yp^2 + 654040*yp^3 - (435096*I)*Pi*yp^3 - 
          120672*Pi^2*yp^3 + 14053960*yp^4 - (10099539*I)*Pi*yp^4 - 
          505206*Pi^2*yp^4 - 284935648*yp^5 + (279082848*I)*Pi*yp^5 + 
          56120256*Pi^2*yp^5 + 1320618368*yp^6 - (1198099704*I)*Pi*yp^6 - 
          234626160*Pi^2*yp^6 - 5964681696*yp^7 + (5582011488*I)*Pi*yp^7 + 
          1174314048*Pi^2*yp^7 + 10386649296*yp^8 - (10482703278*I)*Pi*yp^8 - 
          2080082556*Pi^2*yp^8 - 21695589616*yp^9 + (20829265392*I)*Pi*yp^9 + 
          4509067392*Pi^2*yp^9 + 19630758976*yp^10 - (20384669628*I)*Pi*
           yp^10 - 3991998648*Pi^2*yp^10 - 21695589616*yp^11 + 
          (20829265392*I)*Pi*yp^11 + 4509067392*Pi^2*yp^11 + 
          10386649296*yp^12 - (10482703278*I)*Pi*yp^12 - 
          2080082556*Pi^2*yp^12 - 5964681696*yp^13 + (5582011488*I)*Pi*
           yp^13 + 1174314048*Pi^2*yp^13 + 1320618368*yp^14 - 
          (1198099704*I)*Pi*yp^14 - 234626160*Pi^2*yp^14 - 284935648*yp^15 + 
          (279082848*I)*Pi*yp^15 + 56120256*Pi^2*yp^15 + 14053960*yp^16 - 
          (10099539*I)*Pi*yp^16 - 505206*Pi^2*yp^16 + 654040*yp^17 - 
          (435096*I)*Pi*yp^17 - 120672*Pi^2*yp^17 - 928*yp^18 - 
          (21546*I)*Pi*yp^18 - 7476*Pi^2*yp^18 + 2520*yp^19 + 
          (4584*I)*Pi*yp^19 - 288*Pi^2*yp^19 + 2280*yp^20 + 
          (2049*I)*Pi*yp^20 + 498*Pi^2*yp^20 + 2220*Log[2] + 
          (1800*I)*Pi*Log[2] + 26568*yp^2*Log[2] - (4176*I)*Pi*yp^2*Log[2] + 
          1124352*yp^3*Log[2] - (499968*I)*Pi*yp^3*Log[2] + 
          48964668*yp^4*Log[2] - (14738328*I)*Pi*yp^4*Log[2] - 
          841771008*yp^5*Log[2] + (371268864*I)*Pi*yp^5*Log[2] + 
          4069370208*yp^6*Log[2] - (1780028352*I)*Pi*yp^6*Log[2] - 
          15799793664*yp^7*Log[2] + (7954788096*I)*Pi*yp^7*Log[2] + 
          32994869016*yp^8*Log[2] - (16967752560*I)*Pi*yp^8*Log[2] - 
          57749735424*yp^9*Log[2] + (30687761664*I)*Pi*yp^9*Log[2] + 
          62990190000*yp^10*Log[2] - (33706821600*I)*Pi*yp^10*Log[2] - 
          57749735424*yp^11*Log[2] + (30687761664*I)*Pi*yp^11*Log[2] + 
          32994869016*yp^12*Log[2] - (16967752560*I)*Pi*yp^12*Log[2] - 
          15799793664*yp^13*Log[2] + (7954788096*I)*Pi*yp^13*Log[2] + 
          4069370208*yp^14*Log[2] - (1780028352*I)*Pi*yp^14*Log[2] - 
          841771008*yp^15*Log[2] + (371268864*I)*Pi*yp^15*Log[2] + 
          48964668*yp^16*Log[2] - (14738328*I)*Pi*yp^16*Log[2] + 
          1124352*yp^17*Log[2] - (499968*I)*Pi*yp^17*Log[2] + 
          26568*yp^18*Log[2] - (4176*I)*Pi*yp^18*Log[2] + 2220*yp^20*Log[2] + 
          (1800*I)*Pi*yp^20*Log[2] + 520704*yp^3*Log[2]^2 + 
          32578560*yp^4*Log[2]^2 - 582769152*yp^5*Log[2]^2 + 
          3177953280*yp^6*Log[2]^2 - 12819930624*yp^7*Log[2]^2 + 
          29346702336*yp^8*Log[2]^2 - 50015697408*yp^9*Log[2]^2 + 
          58021908480*yp^10*Log[2]^2 - 50015697408*yp^11*Log[2]^2 + 
          29346702336*yp^12*Log[2]^2 - 12819930624*yp^13*Log[2]^2 + 
          3177953280*yp^14*Log[2]^2 - 582769152*yp^15*Log[2]^2 + 
          32578560*yp^16*Log[2]^2 + 520704*yp^17*Log[2]^2))/
        (9*(-1 + yp)^10*(1 + yp)^10) - 
       (256*H[0, 1, yp]*(1140 - (5667*I)*Pi + 708*Pi^2 - 8714*yp + 
          (10656*I)*Pi*yp + 72*Pi^2*yp + 6328*yp^2 + (29790*I)*Pi*yp^2 - 
          936*Pi^2*yp^2 + 583174*yp^3 - (468192*I)*Pi*yp^3 - 
          367896*Pi^2*yp^3 + 2027556*yp^4 + (3027417*I)*Pi*yp^4 + 
          6091572*Pi^2*yp^4 - 108348552*yp^5 + (85068288*I)*Pi*yp^5 - 
          9586368*Pi^2*yp^5 + 299796512*yp^6 - (135756696*I)*Pi*yp^6 + 
          54666144*Pi^2*yp^6 - 2366837288*yp^7 + (1660002048*I)*Pi*yp^7 + 
          174784512*Pi^2*yp^7 + 2246710120*yp^8 - (1569189558*I)*Pi*yp^8 - 
          102639096*Pi^2*yp^8 - 8599399756*yp^9 + (6039491136*I)*Pi*yp^9 + 
          1073013648*Pi^2*yp^9 + 4139822672*yp^10 - (3129887628*I)*Pi*yp^10 - 
          403824624*Pi^2*yp^10 - 8599399756*yp^11 + (6039491136*I)*Pi*yp^11 + 
          1073013648*Pi^2*yp^11 + 2246710120*yp^12 - (1569189558*I)*Pi*
           yp^12 - 102639096*Pi^2*yp^12 - 2366837288*yp^13 + 
          (1660002048*I)*Pi*yp^13 + 174784512*Pi^2*yp^13 + 299796512*yp^14 - 
          (135756696*I)*Pi*yp^14 + 54666144*Pi^2*yp^14 - 108348552*yp^15 + 
          (85068288*I)*Pi*yp^15 - 9586368*Pi^2*yp^15 + 2027556*yp^16 + 
          (3027417*I)*Pi*yp^16 + 6091572*Pi^2*yp^16 + 583174*yp^17 - 
          (468192*I)*Pi*yp^17 - 367896*Pi^2*yp^17 + 6328*yp^18 + 
          (29790*I)*Pi*yp^18 - 936*Pi^2*yp^18 - 8714*yp^19 + 
          (10656*I)*Pi*yp^19 + 72*Pi^2*yp^19 + 1140*yp^20 - 
          (5667*I)*Pi*yp^20 + 708*Pi^2*yp^20 + 1110*Log[2] + 
          (1260*I)*Pi*Log[2] - 4848*yp*Log[2] + (288*I)*Pi*yp*Log[2] + 
          15012*yp^2*Log[2] - (2232*I)*Pi*yp^2*Log[2] + 892176*yp^3*Log[2] - 
          (1028448*I)*Pi*yp^3*Log[2] + 11715102*yp^4*Log[2] + 
          (11657340*I)*Pi*yp^4*Log[2] - 338114880*yp^5*Log[2] + 
          (31348224*I)*Pi*yp^5*Log[2] + 1182674352*yp^6*Log[2] - 
          (292989600*I)*Pi*yp^6*Log[2] - 6130582848*yp^7*Log[2] + 
          (1711676160*I)*Pi*yp^7*Log[2] + 9882066828*yp^8*Log[2] - 
          (4726204776*I)*Pi*yp^8*Log[2] - 21922384800*yp^9*Log[2] + 
          (7865057088*I)*Pi*yp^9*Log[2] + 18974303064*yp^10*Log[2] - 
          (10105000272*I)*Pi*yp^10*Log[2] - 21922384800*yp^11*Log[2] + 
          (7865057088*I)*Pi*yp^11*Log[2] + 9882066828*yp^12*Log[2] - 
          (4726204776*I)*Pi*yp^12*Log[2] - 6130582848*yp^13*Log[2] + 
          (1711676160*I)*Pi*yp^13*Log[2] + 1182674352*yp^14*Log[2] - 
          (292989600*I)*Pi*yp^14*Log[2] - 338114880*yp^15*Log[2] + 
          (31348224*I)*Pi*yp^15*Log[2] + 11715102*yp^16*Log[2] + 
          (11657340*I)*Pi*yp^16*Log[2] + 892176*yp^17*Log[2] - 
          (1028448*I)*Pi*yp^17*Log[2] + 15012*yp^18*Log[2] - 
          (2232*I)*Pi*yp^18*Log[2] - 4848*yp^19*Log[2] + 
          (288*I)*Pi*yp^19*Log[2] + 1110*yp^20*Log[2] + (1260*I)*Pi*yp^20*
           Log[2] - 576*yp*Log[2]^2 + 2304*yp^2*Log[2]^2 + 
          506304*yp^3*Log[2]^2 + 7031808*yp^4*Log[2]^2 - 
          201385728*yp^5*Log[2]^2 + 1100878848*yp^6*Log[2]^2 - 
          4476079872*yp^7*Log[2]^2 + 10769495040*yp^8*Log[2]^2 - 
          17651417472*yp^9*Log[2]^2 + 21505918464*yp^10*Log[2]^2 - 
          17651417472*yp^11*Log[2]^2 + 10769495040*yp^12*Log[2]^2 - 
          4476079872*yp^13*Log[2]^2 + 1100878848*yp^14*Log[2]^2 - 
          201385728*yp^15*Log[2]^2 + 7031808*yp^16*Log[2]^2 + 
          506304*yp^17*Log[2]^2 + 2304*yp^18*Log[2]^2 - 576*yp^19*Log[2]^2))/
        (9*(-1 + yp)^10*(1 + yp)^10) - 
       (512*H[0, -1, yp]*(-570 - (3858*I)*Pi + 105*Pi^2 - 5617*yp + 
          (3036*I)*Pi*yp + 180*Pi^2*yp + 3628*yp^2 + (25668*I)*Pi*yp^2 + 
          3270*Pi^2*yp^2 - 35433*yp^3 - (16548*I)*Pi*yp^3 - 
          123612*Pi^2*yp^3 - 6013202*yp^4 + (6563478*I)*Pi*yp^4 + 
          3298389*Pi^2*yp^4 + 88293548*yp^5 - (97007280*I)*Pi*yp^5 - 
          32853312*Pi^2*yp^5 - 510410928*yp^6 + (531171504*I)*Pi*yp^6 + 
          144646152*Pi^2*yp^6 + 1798922204*yp^7 - (1961004720*I)*Pi*yp^7 - 
          499764768*Pi^2*yp^7 - 4069969588*yp^8 + (4456756860*I)*Pi*yp^8 + 
          988721730*Pi^2*yp^8 + 6548094930*yp^9 - (7394887128*I)*Pi*yp^9 - 
          1718026872*Pi^2*yp^9 - 7745468152*yp^10 + (8627391000*I)*Pi*yp^10 + 
          1794087012*Pi^2*yp^10 + 6548094930*yp^11 - (7394887128*I)*Pi*
           yp^11 - 1718026872*Pi^2*yp^11 - 4069969588*yp^12 + 
          (4456756860*I)*Pi*yp^12 + 988721730*Pi^2*yp^12 + 1798922204*yp^13 - 
          (1961004720*I)*Pi*yp^13 - 499764768*Pi^2*yp^13 - 510410928*yp^14 + 
          (531171504*I)*Pi*yp^14 + 144646152*Pi^2*yp^14 + 88293548*yp^15 - 
          (97007280*I)*Pi*yp^15 - 32853312*Pi^2*yp^15 - 6013202*yp^16 + 
          (6563478*I)*Pi*yp^16 + 3298389*Pi^2*yp^16 - 35433*yp^17 - 
          (16548*I)*Pi*yp^17 - 123612*Pi^2*yp^17 + 3628*yp^18 + 
          (25668*I)*Pi*yp^18 + 3270*Pi^2*yp^18 - 5617*yp^19 + 
          (3036*I)*Pi*yp^19 + 180*Pi^2*yp^19 - 570*yp^20 - 
          (3858*I)*Pi*yp^20 + 105*Pi^2*yp^20 - 555*Log[2] - 
          (270*I)*Pi*Log[2] - 2424*yp*Log[2] + (144*I)*Pi*yp*Log[2] - 
          5778*yp^2*Log[2] + (972*I)*Pi*yp^2*Log[2] - 116088*yp^3*Log[2] - 
          (264240*I)*Pi*yp^3*Log[2] - 18624783*yp^4*Log[2] + 
          (13197834*I)*Pi*yp^4*Log[2] + 251828064*yp^5*Log[2] - 
          (169960320*I)*Pi*yp^5*Log[2] - 1443347928*yp^6*Log[2] + 
          (743519376*I)*Pi*yp^6*Log[2] + 4834605408*yp^7*Log[2] - 
          (3121555968*I)*Pi*yp^7*Log[2] - 11556401094*yp^8*Log[2] + 
          (6120773892*I)*Pi*yp^8*Log[2] + 17913675312*yp^9*Log[2] - 
          (11411352288*I)*Pi*yp^9*Log[2] - 22007943468*yp^10*Log[2] + 
          (11800910664*I)*Pi*yp^10*Log[2] + 17913675312*yp^11*Log[2] - 
          (11411352288*I)*Pi*yp^11*Log[2] - 11556401094*yp^12*Log[2] + 
          (6120773892*I)*Pi*yp^12*Log[2] + 4834605408*yp^13*Log[2] - 
          (3121555968*I)*Pi*yp^13*Log[2] - 1443347928*yp^14*Log[2] + 
          (743519376*I)*Pi*yp^14*Log[2] + 251828064*yp^15*Log[2] - 
          (169960320*I)*Pi*yp^15*Log[2] - 18624783*yp^16*Log[2] + 
          (13197834*I)*Pi*yp^16*Log[2] - 116088*yp^17*Log[2] - 
          (264240*I)*Pi*yp^17*Log[2] - 5778*yp^18*Log[2] + 
          (972*I)*Pi*yp^18*Log[2] - 2424*yp^19*Log[2] + (144*I)*Pi*yp^19*
           Log[2] - 555*yp^20*Log[2] - (270*I)*Pi*yp^20*Log[2] - 
          288*yp*Log[2]^2 + 1152*yp^2*Log[2]^2 - 7200*yp^3*Log[2]^2 - 
          12773376*yp^4*Log[2]^2 + 190691712*yp^5*Log[2]^2 - 
          1038537216*yp^6*Log[2]^2 + 4171925376*yp^7*Log[2]^2 - 
          9288603648*yp^8*Log[2]^2 + 16182139968*yp^9*Log[2]^2 - 
          18257995008*yp^10*Log[2]^2 + 16182139968*yp^11*Log[2]^2 - 
          9288603648*yp^12*Log[2]^2 + 4171925376*yp^13*Log[2]^2 - 
          1038537216*yp^14*Log[2]^2 + 190691712*yp^15*Log[2]^2 - 
          12773376*yp^16*Log[2]^2 - 7200*yp^17*Log[2]^2 + 
          1152*yp^18*Log[2]^2 - 288*yp^19*Log[2]^2))/(9*(-1 + yp)^10*
         (1 + yp)^10) - (128*H[-1, 0, yp]*(540*Pi^2 - 2280*yp - 
          (11751*I)*Pi*yp - 1794*Pi^2*yp - 22468*yp^2 + (15888*I)*Pi*yp^2 - 
          972*Pi^2*yp^2 + 14512*yp^3 + (114678*I)*Pi*yp^3 + 33300*Pi^2*yp^3 - 
          141732*yp^4 - (1469616*I)*Pi*yp^4 - 496764*Pi^2*yp^4 - 
          24052808*yp^5 + (26973285*I)*Pi*yp^5 + 8479398*Pi^2*yp^5 + 
          353174192*yp^6 - (495054720*I)*Pi*yp^6 - 101618292*Pi^2*yp^6 - 
          2041643712*yp^7 + (2052466056*I)*Pi*yp^7 + 648729840*Pi^2*yp^7 + 
          7195688816*yp^8 - (8784007680*I)*Pi*yp^8 - 2047330152*Pi^2*yp^8 - 
          16279878352*yp^9 + (17098878594*I)*Pi*yp^9 + 5270848092*Pi^2*yp^9 + 
          26192379720*yp^10 - (32013455328*I)*Pi*yp^10 - 
          7932612600*Pi^2*yp^10 - 30981872608*yp^11 + (32994560772*I)*Pi*
           yp^11 + 10056963576*Pi^2*yp^11 + 26192379720*yp^12 - 
          (32013455328*I)*Pi*yp^12 - 7932612600*Pi^2*yp^12 - 
          16279878352*yp^13 + (17098878594*I)*Pi*yp^13 + 
          5270848092*Pi^2*yp^13 + 7195688816*yp^14 - (8784007680*I)*Pi*
           yp^14 - 2047330152*Pi^2*yp^14 - 2041643712*yp^15 + 
          (2052466056*I)*Pi*yp^15 + 648729840*Pi^2*yp^15 + 353174192*yp^16 - 
          (495054720*I)*Pi*yp^16 - 101618292*Pi^2*yp^16 - 24052808*yp^17 + 
          (26973285*I)*Pi*yp^17 + 8479398*Pi^2*yp^17 - 141732*yp^18 - 
          (1469616*I)*Pi*yp^18 - 496764*Pi^2*yp^18 + 14512*yp^19 + 
          (114678*I)*Pi*yp^19 + 33300*Pi^2*yp^19 - 22468*yp^20 + 
          (15888*I)*Pi*yp^20 - 972*Pi^2*yp^20 - 2280*yp^21 - 
          (11751*I)*Pi*yp^21 - 1794*Pi^2*yp^21 + 540*Pi^2*yp^22 - 
          2220*yp*Log[2] - (4032*I)*Pi*yp*Log[2] - 22944*yp^2*Log[2] + 
          (10944*I)*Pi*yp^2*Log[2] - 60744*yp^3*Log[2] + (21888*I)*Pi*yp^3*
           Log[2] + 407904*yp^4*Log[2] - (1316160*I)*Pi*yp^4*Log[2] - 
          68471868*yp^5*Log[2] + (52322112*I)*Pi*yp^5*Log[2] + 
          1114294656*yp^6*Log[2] - (685520640*I)*Pi*yp^6*Log[2] - 
          5543627616*yp^7*Log[2] + (3933153792*I)*Pi*yp^7*Log[2] + 
          20469042048*yp^8*Log[2] - (14338656000*I)*Pi*yp^8*Log[2] - 
          44747781912*yp^9*Log[2] + (33556148352*I)*Pi*yp^9*Log[2] + 
          75009002304*yp^10*Log[2] - (55375910784*I)*Pi*yp^10*Log[2] - 
          85318465200*yp^11*Log[2] + (65115521280*I)*Pi*yp^11*Log[2] + 
          75009002304*yp^12*Log[2] - (55375910784*I)*Pi*yp^12*Log[2] - 
          44747781912*yp^13*Log[2] + (33556148352*I)*Pi*yp^13*Log[2] + 
          20469042048*yp^14*Log[2] - (14338656000*I)*Pi*yp^14*Log[2] - 
          5543627616*yp^15*Log[2] + (3933153792*I)*Pi*yp^15*Log[2] + 
          1114294656*yp^16*Log[2] - (685520640*I)*Pi*yp^16*Log[2] - 
          68471868*yp^17*Log[2] + (52322112*I)*Pi*yp^17*Log[2] + 
          407904*yp^18*Log[2] - (1316160*I)*Pi*yp^18*Log[2] - 
          60744*yp^19*Log[2] + (21888*I)*Pi*yp^19*Log[2] - 
          22944*yp^20*Log[2] + (10944*I)*Pi*yp^20*Log[2] - 
          2220*yp^21*Log[2] - (4032*I)*Pi*yp^21*Log[2] - 
          10368*yp^2*Log[2]^2 - 13824*yp^3*Log[2]^2 + 150912*yp^4*Log[2]^2 - 
          57673728*yp^5*Log[2]^2 + 845245440*yp^6*Log[2]^2 - 
          5128501248*yp^7*Log[2]^2 + 19161907200*yp^8*Log[2]^2 - 
          45295958016*yp^9*Log[2]^2 + 75383762688*yp^10*Log[2]^2 - 
          88609858560*yp^11*Log[2]^2 + 75383762688*yp^12*Log[2]^2 - 
          45295958016*yp^13*Log[2]^2 + 19161907200*yp^14*Log[2]^2 - 
          5128501248*yp^15*Log[2]^2 + 845245440*yp^16*Log[2]^2 - 
          57673728*yp^17*Log[2]^2 + 150912*yp^18*Log[2]^2 - 
          13824*yp^19*Log[2]^2 - 10368*yp^20*Log[2]^2))/
        (9*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (128*H[1, 0, yp]*(540*Pi^2 + 2280*yp - (7653*I)*Pi*yp - 798*Pi^2*yp - 
          17428*yp^2 + (25056*I)*Pi*yp^2 - 1548*Pi^2*yp^2 + 12656*yp^3 + 
          (71586*I)*Pi*yp^3 + 18348*Pi^2*yp^3 + 1166348*yp^4 - 
          (2339808*I)*Pi*yp^4 - 738108*Pi^2*yp^4 + 4055112*yp^5 + 
          (6774207*I)*Pi*yp^5 + 7468986*Pi^2*yp^5 - 216697104*yp^6 + 
          (63110976*I)*Pi*yp^6 + 10622220*Pi^2*yp^6 + 599593024*yp^7 - 
          (343733352*I)*Pi*yp^7 + 179477520*Pi^2*yp^7 - 4733674576*yp^8 + 
          (2380015296*I)*Pi*yp^8 + 301297944*Pi^2*yp^8 + 4493420240*yp^9 - 
          (3866527962*I)*Pi*yp^9 + 1110682980*Pi^2*yp^9 - 17198799512*yp^10 + 
          (9645075456*I)*Pi*yp^10 + 1085522184*Pi^2*yp^10 + 
          8279645344*yp^11 - (7774778484*I)*Pi*yp^11 + 2072966280*Pi^2*
           yp^11 - 17198799512*yp^12 + (9645075456*I)*Pi*yp^12 + 
          1085522184*Pi^2*yp^12 + 4493420240*yp^13 - (3866527962*I)*Pi*
           yp^13 + 1110682980*Pi^2*yp^13 - 4733674576*yp^14 + 
          (2380015296*I)*Pi*yp^14 + 301297944*Pi^2*yp^14 + 599593024*yp^15 - 
          (343733352*I)*Pi*yp^15 + 179477520*Pi^2*yp^15 - 216697104*yp^16 + 
          (63110976*I)*Pi*yp^16 + 10622220*Pi^2*yp^16 + 4055112*yp^17 + 
          (6774207*I)*Pi*yp^17 + 7468986*Pi^2*yp^17 + 1166348*yp^18 - 
          (2339808*I)*Pi*yp^18 - 738108*Pi^2*yp^18 + 12656*yp^19 + 
          (71586*I)*Pi*yp^19 + 18348*Pi^2*yp^19 - 17428*yp^20 + 
          (25056*I)*Pi*yp^20 - 1548*Pi^2*yp^20 + 2280*yp^21 - 
          (7653*I)*Pi*yp^21 - 798*Pi^2*yp^21 + 540*Pi^2*yp^22 + 
          2220*yp*Log[2] - (432*I)*Pi*yp*Log[2] - 22944*yp^2*Log[2] + 
          (10944*I)*Pi*yp^2*Log[2] - 7608*yp^3*Log[2] + (13536*I)*Pi*yp^3*
           Log[2] + 2656608*yp^4*Log[2] - (2316096*I)*Pi*yp^4*Log[2] + 
          29457468*yp^5*Log[2] + (22845456*I)*Pi*yp^5*Log[2] - 
          569247360*yp^6*Log[2] + (57017088*I)*Pi*yp^6*Log[2] + 
          2595112800*yp^7*Log[2] + (373097088*I)*Pi*yp^7*Log[2] - 
          11130545280*yp^8*Log[2] + (1570920192*I)*Pi*yp^8*Log[2] + 
          21241956120*yp^9*Log[2] - (379356768*I)*Pi*yp^9*Log[2] - 
          40490468544*yp^10*Log[2] + (5999612544*I)*Pi*yp^10*Log[2] + 
          40661914800*yp^11*Log[2] - (2298121920*I)*Pi*yp^11*Log[2] - 
          40490468544*yp^12*Log[2] + (5999612544*I)*Pi*yp^12*Log[2] + 
          21241956120*yp^13*Log[2] - (379356768*I)*Pi*yp^13*Log[2] - 
          11130545280*yp^14*Log[2] + (1570920192*I)*Pi*yp^14*Log[2] + 
          2595112800*yp^15*Log[2] + (373097088*I)*Pi*yp^15*Log[2] - 
          569247360*yp^16*Log[2] + (57017088*I)*Pi*yp^16*Log[2] + 
          29457468*yp^17*Log[2] + (22845456*I)*Pi*yp^17*Log[2] + 
          2656608*yp^18*Log[2] - (2316096*I)*Pi*yp^18*Log[2] - 
          7608*yp^19*Log[2] + (13536*I)*Pi*yp^19*Log[2] - 
          22944*yp^20*Log[2] + (10944*I)*Pi*yp^20*Log[2] + 
          2220*yp^21*Log[2] - (432*I)*Pi*yp^21*Log[2] - 10368*yp^2*Log[2]^2 - 
          13824*yp^3*Log[2]^2 + 1192320*yp^4*Log[2]^2 + 
          7483392*yp^5*Log[2]^2 - 320292864*yp^6*Log[2]^2 + 
          1227405312*yp^7*Log[2]^2 - 6477954048*yp^8*Log[2]^2 + 
          13397446656*yp^9*Log[2]^2 - 24647632128*yp^10*Log[2]^2 + 
          27433958400*yp^11*Log[2]^2 - 24647632128*yp^12*Log[2]^2 + 
          13397446656*yp^13*Log[2]^2 - 6477954048*yp^14*Log[2]^2 + 
          1227405312*yp^15*Log[2]^2 - 320292864*yp^16*Log[2]^2 + 
          7483392*yp^17*Log[2]^2 + 1192320*yp^18*Log[2]^2 - 
          13824*yp^19*Log[2]^2 - 10368*yp^20*Log[2]^2))/
        (9*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[1, 1, yp]*((15390*I)*Pi + 5400*Pi^2 + 3211*yp - 
          (110160*I)*Pi*yp + 7170*Pi^2*yp - 94340*yp^2 - (29070*I)*Pi*yp^2 - 
          31320*Pi^2*yp^2 + 16098*yp^3 + (934080*I)*Pi*yp^3 + 
          126060*Pi^2*yp^3 + 6060700*yp^4 - (12215910*I)*Pi*yp^4 - 
          4011000*Pi^2*yp^4 - 35615249*yp^5 + (80997360*I)*Pi*yp^5 + 
          42487770*Pi^2*yp^5 - 264380240*yp^6 - (245055690*I)*Pi*yp^6 - 
          51933000*Pi^2*yp^6 - 1040868456*yp^7 + (1568359680*I)*Pi*yp^7 + 
          484235280*Pi^2*yp^7 - 8781823120*yp^8 + (1514836620*I)*Pi*yp^8 + 
          1539150000*Pi^2*yp^8 - 9733985146*yp^9 + (8160582240*I)*Pi*yp^9 + 
          315969060*Pi^2*yp^9 - 34423238200*yp^10 + (11938777620*I)*Pi*
           yp^10 + 8362948560*Pi^2*yp^10 - 20290683636*yp^11 + 
          (14383793280*I)*Pi*yp^11 - 741932280*Pi^2*yp^11 - 
          34423238200*yp^12 + (11938777620*I)*Pi*yp^12 + 
          8362948560*Pi^2*yp^12 - 9733985146*yp^13 + (8160582240*I)*Pi*
           yp^13 + 315969060*Pi^2*yp^13 - 8781823120*yp^14 + 
          (1514836620*I)*Pi*yp^14 + 1539150000*Pi^2*yp^14 - 
          1040868456*yp^15 + (1568359680*I)*Pi*yp^15 + 484235280*Pi^2*yp^15 - 
          264380240*yp^16 - (245055690*I)*Pi*yp^16 - 51933000*Pi^2*yp^16 - 
          35615249*yp^17 + (80997360*I)*Pi*yp^17 + 42487770*Pi^2*yp^17 + 
          6060700*yp^18 - (12215910*I)*Pi*yp^18 - 4011000*Pi^2*yp^18 + 
          16098*yp^19 + (934080*I)*Pi*yp^19 + 126060*Pi^2*yp^19 - 
          94340*yp^20 - (29070*I)*Pi*yp^20 - 31320*Pi^2*yp^20 + 3211*yp^21 - 
          (110160*I)*Pi*yp^21 + 7170*Pi^2*yp^21 + (15390*I)*Pi*yp^22 + 
          5400*Pi^2*yp^22 + (16200*I)*Pi*Log[2] + 102570*yp*Log[2] - 
          (18360*I)*Pi*yp*Log[2] - 157920*yp^2*Log[2] - (85320*I)*Pi*yp^2*
           Log[2] - 661380*yp^3*Log[2] + (500400*I)*Pi*yp^3*Log[2] + 
          19362720*yp^4*Log[2] - (12966120*I)*Pi*yp^4*Log[2] - 
          77744670*yp^5*Log[2] + (162573480*I)*Pi*yp^5*Log[2] - 
          545537280*yp^6*Log[2] - (486310680*I)*Pi*yp^6*Log[2] + 
          367661520*yp^7*Log[2] + (2518286400*I)*Pi*yp^7*Log[2] - 
          16636208640*yp^8*Log[2] - (656806320*I)*Pi*yp^8*Log[2] + 
          10574474100*yp^9*Log[2] + (2824258320*I)*Pi*yp^9*Log[2] - 
          65381361600*yp^10*Log[2] + (7762181040*I)*Pi*yp^10*Log[2] + 
          22564185960*yp^11*Log[2] - (2328991200*I)*Pi*yp^11*Log[2] - 
          65381361600*yp^12*Log[2] + (7762181040*I)*Pi*yp^12*Log[2] + 
          10574474100*yp^13*Log[2] + (2824258320*I)*Pi*yp^13*Log[2] - 
          16636208640*yp^14*Log[2] - (656806320*I)*Pi*yp^14*Log[2] + 
          367661520*yp^15*Log[2] + (2518286400*I)*Pi*yp^15*Log[2] - 
          545537280*yp^16*Log[2] - (486310680*I)*Pi*yp^16*Log[2] - 
          77744670*yp^17*Log[2] + (162573480*I)*Pi*yp^17*Log[2] + 
          19362720*yp^18*Log[2] - (12966120*I)*Pi*yp^18*Log[2] - 
          661380*yp^19*Log[2] + (500400*I)*Pi*yp^19*Log[2] - 
          157920*yp^20*Log[2] - (85320*I)*Pi*yp^20*Log[2] + 
          102570*yp^21*Log[2] - (18360*I)*Pi*yp^21*Log[2] + 
          (16200*I)*Pi*yp^22*Log[2] + 7560*yp*Log[2]^2 - 
          28800*yp^2*Log[2]^2 - 133200*yp^3*Log[2]^2 + 8484480*yp^4*
           Log[2]^2 - 76636440*yp^5*Log[2]^2 - 282712320*yp^6*Log[2]^2 + 
          593340480*yp^7*Log[2]^2 - 10114225920*yp^8*Log[2]^2 + 
          20071017360*yp^9*Log[2]^2 - 43969697280*yp^10*Log[2]^2 + 
          45646901280*yp^11*Log[2]^2 - 43969697280*yp^12*Log[2]^2 + 
          20071017360*yp^13*Log[2]^2 - 10114225920*yp^14*Log[2]^2 + 
          593340480*yp^15*Log[2]^2 - 282712320*yp^16*Log[2]^2 - 
          76636440*yp^17*Log[2]^2 + 8484480*yp^18*Log[2]^2 - 
          133200*yp^19*Log[2]^2 - 28800*yp^20*Log[2]^2 + 
          7560*yp^21*Log[2]^2))/(45*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[-1, 1, yp]*((15390*I)*Pi + 5400*Pi^2 - 8189*yp - 
          (53490*I)*Pi*yp + 90*Pi^2*yp - 7200*yp^2 - (135630*I)*Pi*yp^2 - 
          32040*Pi^2*yp^2 - 47182*yp^3 + (636180*I)*Pi*yp^3 + 
          135420*Pi^2*yp^3 + 228960*yp^4 - (7533990*I)*Pi*yp^4 - 
          332040*Pi^2*yp^4 - 55890809*yp^5 + (50723190*I)*Pi*yp^5 - 
          18427950*Pi^2*yp^5 + 819105280*yp^6 - (1095738570*I)*Pi*yp^6 + 
          43930680*Pi^2*yp^6 - 4038833576*yp^7 + (2925926640*I)*Pi*yp^7 - 
          62426160*Pi^2*yp^7 + 14886549760*yp^8 - (15085183860*I)*Pi*yp^8 - 
          208695120*Pi^2*yp^8 - 32201086346*yp^9 + (23852477820*I)*Pi*yp^9 + 
          1342360020*Pi^2*yp^9 + 51570759360*yp^10 - (48456133740*I)*Pi*
           yp^10 - 2367187920*Pi^2*yp^10 - 61688910356*yp^11 + 
          (45682669560*I)*Pi*yp^11 + 3296313960*Pi^2*yp^11 + 
          51570759360*yp^12 - (48456133740*I)*Pi*yp^12 - 
          2367187920*Pi^2*yp^12 - 32201086346*yp^13 + (23852477820*I)*Pi*
           yp^13 + 1342360020*Pi^2*yp^13 + 14886549760*yp^14 - 
          (15085183860*I)*Pi*yp^14 - 208695120*Pi^2*yp^14 - 
          4038833576*yp^15 + (2925926640*I)*Pi*yp^15 - 62426160*Pi^2*yp^15 + 
          819105280*yp^16 - (1095738570*I)*Pi*yp^16 + 43930680*Pi^2*yp^16 - 
          55890809*yp^17 + (50723190*I)*Pi*yp^17 - 18427950*Pi^2*yp^17 + 
          228960*yp^18 - (7533990*I)*Pi*yp^18 - 332040*Pi^2*yp^18 - 
          47182*yp^19 + (636180*I)*Pi*yp^19 + 135420*Pi^2*yp^19 - 
          7200*yp^20 - (135630*I)*Pi*yp^20 - 32040*Pi^2*yp^20 - 8189*yp^21 - 
          (53490*I)*Pi*yp^21 + 90*Pi^2*yp^21 + (15390*I)*Pi*yp^22 + 
          5400*Pi^2*yp^22 + (16200*I)*Pi*Log[2] + 91470*yp*Log[2] - 
          (30960*I)*Pi*yp*Log[2] - 109440*yp^2*Log[2] - (88200*I)*Pi*yp^2*
           Log[2] - 811500*yp^3*Log[2] + (522720*I)*Pi*yp^3*Log[2] + 
          10440960*yp^4*Log[2] - (2681640*I)*Pi*yp^4*Log[2] - 
          194895690*yp^5*Log[2] + (46000080*I)*Pi*yp^5*Log[2] + 
          2835611520*yp^6*Log[2] - (799792920*I)*Pi*yp^6*Log[2] - 
          11459082000*yp^7*Log[2] + (5448182400*I)*Pi*yp^7*Log[2] + 
          44669619840*yp^8*Log[2] - (17773567920*I)*Pi*yp^8*Log[2] - 
          88246194180*yp^9*Log[2] + (50086306080*I)*Pi*yp^9*Log[2] + 
          153842486400*yp^10*Log[2] - (70888389840*I)*Pi*yp^10*Log[2] - 
          167178844680*yp^11*Log[2] + (98721011520*I)*Pi*yp^11*Log[2] + 
          153842486400*yp^12*Log[2] - (70888389840*I)*Pi*yp^12*Log[2] - 
          88246194180*yp^13*Log[2] + (50086306080*I)*Pi*yp^13*Log[2] + 
          44669619840*yp^14*Log[2] - (17773567920*I)*Pi*yp^14*Log[2] - 
          11459082000*yp^15*Log[2] + (5448182400*I)*Pi*yp^15*Log[2] + 
          2835611520*yp^16*Log[2] - (799792920*I)*Pi*yp^16*Log[2] - 
          194895690*yp^17*Log[2] + (46000080*I)*Pi*yp^17*Log[2] + 
          10440960*yp^18*Log[2] - (2681640*I)*Pi*yp^18*Log[2] - 
          811500*yp^19*Log[2] + (522720*I)*Pi*yp^19*Log[2] - 
          109440*yp^20*Log[2] - (88200*I)*Pi*yp^20*Log[2] + 
          91470*yp^21*Log[2] - (30960*I)*Pi*yp^21*Log[2] + 
          (16200*I)*Pi*yp^22*Log[2] + 7560*yp*Log[2]^2 - 
          23040*yp^2*Log[2]^2 - 156240*yp^3*Log[2]^2 + 3421440*yp^4*
           Log[2]^2 - 146954520*yp^5*Log[2]^2 + 1731144960*yp^6*Log[2]^2 - 
          10415448000*yp^7*Log[2]^2 + 34646572800*yp^8*Log[2]^2 - 
          87623933040*yp^9*Log[2]^2 + 132544477440*yp^10*Log[2]^2 - 
          169412283360*yp^11*Log[2]^2 + 132544477440*yp^12*Log[2]^2 - 
          87623933040*yp^13*Log[2]^2 + 34646572800*yp^14*Log[2]^2 - 
          10415448000*yp^15*Log[2]^2 + 1731144960*yp^16*Log[2]^2 - 
          146954520*yp^17*Log[2]^2 + 3421440*yp^18*Log[2]^2 - 
          156240*yp^19*Log[2]^2 - 23040*yp^20*Log[2]^2 + 
          7560*yp^21*Log[2]^2))/(45*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[1, -1, yp]*((15390*I)*Pi + 2700*Pi^2 - 8189*yp - 
          (71895*I)*Pi*yp + 11160*Pi^2*yp - 7200*yp^2 - (154350*I)*Pi*yp^2 - 
          23580*Pi^2*yp^2 - 47182*yp^3 + (576150*I)*Pi*yp^3 + 
          34320*Pi^2*yp^3 + 228960*yp^4 - (516870*I)*Pi*yp^4 - 
          320460*Pi^2*yp^4 - 55890809*yp^5 + (47126325*I)*Pi*yp^5 + 
          5142840*Pi^2*yp^5 + 819105280*yp^6 - (560610570*I)*Pi*yp^6 - 
          105044100*Pi^2*yp^6 - 4038833576*yp^7 + (3287026440*I)*Pi*yp^7 - 
          413152320*Pi^2*yp^7 + 14886549760*yp^8 - (10385239860*I)*Pi*yp^8 + 
          32660280*Pi^2*yp^8 - 32201086346*yp^9 + (27493222050*I)*Pi*yp^9 - 
          5237445840*Pi^2*yp^9 + 51570759360*yp^10 - (36286599660*I)*Pi*
           yp^10 + 2935337640*Pi^2*yp^10 - 61688910356*yp^11 + 
          (53257685700*I)*Pi*yp^11 - 11106763680*Pi^2*yp^11 + 
          51570759360*yp^12 - (36286599660*I)*Pi*yp^12 + 
          2935337640*Pi^2*yp^12 - 32201086346*yp^13 + (27493222050*I)*Pi*
           yp^13 - 5237445840*Pi^2*yp^13 + 14886549760*yp^14 - 
          (10385239860*I)*Pi*yp^14 + 32660280*Pi^2*yp^14 - 4038833576*yp^15 + 
          (3287026440*I)*Pi*yp^15 - 413152320*Pi^2*yp^15 + 819105280*yp^16 - 
          (560610570*I)*Pi*yp^16 - 105044100*Pi^2*yp^16 - 55890809*yp^17 + 
          (47126325*I)*Pi*yp^17 + 5142840*Pi^2*yp^17 + 228960*yp^18 - 
          (516870*I)*Pi*yp^18 - 320460*Pi^2*yp^18 - 47182*yp^19 + 
          (576150*I)*Pi*yp^19 + 34320*Pi^2*yp^19 - 7200*yp^20 - 
          (154350*I)*Pi*yp^20 - 23580*Pi^2*yp^20 - 8189*yp^21 - 
          (71895*I)*Pi*yp^21 + 11160*Pi^2*yp^21 + (15390*I)*Pi*yp^22 + 
          2700*Pi^2*yp^22 + (16200*I)*Pi*Log[2] + 91470*yp*Log[2] - 
          (16200*I)*Pi*yp*Log[2] - 43200*yp^2*Log[2] - (140040*I)*Pi*yp^2*
           Log[2] - 623340*yp^3*Log[2] + (432720*I)*Pi*yp^3*Log[2] + 
          6079680*yp^4*Log[2] - (1385640*I)*Pi*yp^4*Log[2] - 
          225032010*yp^5*Log[2] + (48346200*I)*Pi*yp^5*Log[2] + 
          2300699520*yp^6*Log[2] - (771396120*I)*Pi*yp^6*Log[2] - 
          12607902480*yp^7*Log[2] + (652800960*I)*Pi*yp^7*Log[2] + 
          39016517760*yp^8*Log[2] - (8511407280*I)*Pi*yp^8*Log[2] - 
          95635306500*yp^9*Log[2] + (4721042160*I)*Pi*yp^9*Log[2] + 
          137070981120*yp^10*Log[2] - (22235881680*I)*Pi*yp^10*Log[2] - 
          180745388040*yp^11*Log[2] + (9161618400*I)*Pi*yp^11*Log[2] + 
          137070981120*yp^12*Log[2] - (22235881680*I)*Pi*yp^12*Log[2] - 
          95635306500*yp^13*Log[2] + (4721042160*I)*Pi*yp^13*Log[2] + 
          39016517760*yp^14*Log[2] - (8511407280*I)*Pi*yp^14*Log[2] - 
          12607902480*yp^15*Log[2] + (652800960*I)*Pi*yp^15*Log[2] + 
          2300699520*yp^16*Log[2] - (771396120*I)*Pi*yp^16*Log[2] - 
          225032010*yp^17*Log[2] + (48346200*I)*Pi*yp^17*Log[2] + 
          6079680*yp^18*Log[2] - (1385640*I)*Pi*yp^18*Log[2] - 
          623340*yp^19*Log[2] + (432720*I)*Pi*yp^19*Log[2] - 
          43200*yp^20*Log[2] - (140040*I)*Pi*yp^20*Log[2] + 
          91470*yp^21*Log[2] - (16200*I)*Pi*yp^21*Log[2] + 
          (16200*I)*Pi*yp^22*Log[2] + 7560*yp*Log[2]^2 + 
          23040*yp^2*Log[2]^2 - 64080*yp^3*Log[2]^2 + 2522880*yp^4*Log[2]^2 - 
          114053400*yp^5*Log[2]^2 + 1318752000*yp^6*Log[2]^2 - 
          5543686080*yp^7*Log[2]^2 + 22275544320*yp^8*Log[2]^2 - 
          46916215920*yp^9*Log[2]^2 + 79268463360*yp^10*Log[2]^2 - 
          91522890720*yp^11*Log[2]^2 + 79268463360*yp^12*Log[2]^2 - 
          46916215920*yp^13*Log[2]^2 + 22275544320*yp^14*Log[2]^2 - 
          5543686080*yp^15*Log[2]^2 + 1318752000*yp^16*Log[2]^2 - 
          114053400*yp^17*Log[2]^2 + 2522880*yp^18*Log[2]^2 - 
          64080*yp^19*Log[2]^2 + 23040*yp^20*Log[2]^2 + 7560*yp^21*Log[2]^2))/
        (45*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (256*H[-1, -1, yp]*((15390*I)*Pi + 2700*Pi^2 + 3211*yp + 
          (5265*I)*Pi*yp + 9060*Pi^2*yp + 105140*yp^2 - (215070*I)*Pi*yp^2 - 
          27180*Pi^2*yp^2 - 119742*yp^3 + (62790*I)*Pi*yp^3 - 
          31080*Pi^2*yp^3 + 937620*yp^4 - (185910*I)*Pi*yp^4 + 
          2151780*Pi^2*yp^4 + 64373231*yp^5 - (84143235*I)*Pi*yp^5 - 
          60824940*Pi^2*yp^5 - 946765680*yp^6 + (1379535030*I)*Pi*yp^6 + 
          552022140*Pi^2*yp^6 + 6169384984*yp^7 - (7336403640*I)*Pi*yp^7 - 
          3306075360*Pi^2*yp^7 - 21091894320*yp^8 + (28834854540*I)*Pi*yp^8 + 
          10027955640*Pi^2*yp^8 + 49198305414*yp^9 - (61641915150*I)*Pi*
           yp^9 - 25011880440*Pi^2*yp^9 - 79391139240*yp^10 + 
          (111611142900*I)*Pi*yp^10 + 37295875080*Pi^2*yp^10 + 
          93220452684*yp^11 - (119290134300*I)*Pi*yp^11 - 
          46988503920*Pi^2*yp^11 - 79391139240*yp^12 + (111611142900*I)*Pi*
           yp^12 + 37295875080*Pi^2*yp^12 + 49198305414*yp^13 - 
          (61641915150*I)*Pi*yp^13 - 25011880440*Pi^2*yp^13 - 
          21091894320*yp^14 + (28834854540*I)*Pi*yp^14 + 
          10027955640*Pi^2*yp^14 + 6169384984*yp^15 - (7336403640*I)*Pi*
           yp^15 - 3306075360*Pi^2*yp^15 - 946765680*yp^16 + 
          (1379535030*I)*Pi*yp^16 + 552022140*Pi^2*yp^16 + 64373231*yp^17 - 
          (84143235*I)*Pi*yp^17 - 60824940*Pi^2*yp^17 + 937620*yp^18 - 
          (185910*I)*Pi*yp^18 + 2151780*Pi^2*yp^18 - 119742*yp^19 + 
          (62790*I)*Pi*yp^19 - 31080*Pi^2*yp^19 + 105140*yp^20 - 
          (215070*I)*Pi*yp^20 - 27180*Pi^2*yp^20 + 3211*yp^21 + 
          (5265*I)*Pi*yp^21 + 9060*Pi^2*yp^21 + (15390*I)*Pi*yp^22 + 
          2700*Pi^2*yp^22 + (16200*I)*Pi*Log[2] + 102570*yp*Log[2] - 
          (10800*I)*Pi*yp*Log[2] + 5280*yp^2*Log[2] - (142920*I)*Pi*yp^2*
           Log[2] - 507780*yp^3*Log[2] + (413280*I)*Pi*yp^3*Log[2] + 
          8401440*yp^4*Log[2] + (3899160*I)*Pi*yp^4*Log[2] + 
          147463650*yp^5*Log[2] - (215610480*I)*Pi*yp^5*Log[2] - 
          2735861760*yp^6*Log[2] + (2627810280*I)*Pi*yp^6*Log[2] + 
          16259056080*yp^7*Log[2] - (14217586560*I)*Pi*yp^7*Log[2] - 
          57675590400*yp^8*Log[2] + (53919712080*I)*Pi*yp^8*Log[2] + 
          135492715380*yp^9*Log[2] - (117694435680*I)*Pi*yp^9*Log[2] - 
          221202525120*yp^10*Log[2] + (205991164080*I)*Pi*yp^10*Log[2] + 
          259413481320*yp^11*Log[2] - (226856594880*I)*Pi*yp^11*Log[2] - 
          221202525120*yp^12*Log[2] + (205991164080*I)*Pi*yp^12*Log[2] + 
          135492715380*yp^13*Log[2] - (117694435680*I)*Pi*yp^13*Log[2] - 
          57675590400*yp^14*Log[2] + (53919712080*I)*Pi*yp^14*Log[2] + 
          16259056080*yp^15*Log[2] - (14217586560*I)*Pi*yp^15*Log[2] - 
          2735861760*yp^16*Log[2] + (2627810280*I)*Pi*yp^16*Log[2] + 
          147463650*yp^17*Log[2] - (215610480*I)*Pi*yp^17*Log[2] + 
          8401440*yp^18*Log[2] + (3899160*I)*Pi*yp^18*Log[2] - 
          507780*yp^19*Log[2] + (413280*I)*Pi*yp^19*Log[2] + 
          5280*yp^20*Log[2] - (142920*I)*Pi*yp^20*Log[2] + 
          102570*yp^21*Log[2] - (10800*I)*Pi*yp^21*Log[2] + 
          (16200*I)*Pi*yp^22*Log[2] + 7560*yp*Log[2]^2 + 
          28800*yp^2*Log[2]^2 - 87120*yp^3*Log[2]^2 + 2666880*yp^4*Log[2]^2 + 
          141414120*yp^5*Log[2]^2 - 2495082240*yp^6*Log[2]^2 + 
          15227058240*yp^7*Log[2]^2 - 61162963200*yp^8*Log[2]^2 + 
          138855857040*yp^9*Log[2]^2 - 244374336000*yp^10*Log[2]^2 + 
          273637009440*yp^11*Log[2]^2 - 244374336000*yp^12*Log[2]^2 + 
          138855857040*yp^13*Log[2]^2 - 61162963200*yp^14*Log[2]^2 + 
          15227058240*yp^15*Log[2]^2 - 2495082240*yp^16*Log[2]^2 + 
          141414120*yp^17*Log[2]^2 + 2666880*yp^18*Log[2]^2 - 
          87120*yp^19*Log[2]^2 + 28800*yp^20*Log[2]^2 + 7560*yp^21*Log[2]^2))/
        (45*(-1 + yp)^10*yp*(1 + yp)^10) + 
       ((6291456*yp^3*(3 + 29*yp - 319*yp^2 + 526*yp^3 - 319*yp^4 + 29*yp^5 + 
            3*yp^6)*H[-1, -1, -1, yp])/((-1 + yp)^2*(1 + yp)^10) - 
         (524288*yp^3*(12 + 423*yp - 6330*yp^2 + 34787*yp^3 - 101236*yp^4 + 
            191606*yp^5 - 228284*yp^6 + 191606*yp^7 - 101236*yp^8 + 
            34787*yp^9 - 6330*yp^10 + 423*yp^11 + 12*yp^12)*H[-1, -1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^10) + (1048576*yp^3*(6 - 357*yp + 3642*yp^2 - 
            17897*yp^3 + 48466*yp^4 - 91826*yp^5 + 105692*yp^6 - 91826*yp^7 + 
            48466*yp^8 - 17897*yp^9 + 3642*yp^10 - 357*yp^11 + 6*yp^12)*
           H[-1, -1, 1, yp])/((-1 + yp)^8*(1 + yp)^10) - 
         (524288*yp^3*(12 + 423*yp - 6330*yp^2 + 34787*yp^3 - 101236*yp^4 + 
            191606*yp^5 - 228284*yp^6 + 191606*yp^7 - 101236*yp^8 + 
            34787*yp^9 - 6330*yp^10 + 423*yp^11 + 12*yp^12)*H[-1, 0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^10) + (262144*yp^3*(3 + 971*yp - 14447*yp^2 + 
            87910*yp^3 - 321637*yp^4 + 755461*yp^5 - 1265455*yp^6 + 
            1465236*yp^7 - 1265455*yp^8 + 755461*yp^9 - 321637*yp^10 + 
            87910*yp^11 - 14447*yp^12 + 971*yp^13 + 3*yp^14)*H[-1, 0, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 
            40040*yp^3 + 144497*yp^4 - 326596*yp^5 + 552723*yp^6 - 
            625456*yp^7 + 552723*yp^8 - 326596*yp^9 + 144497*yp^10 - 
            40040*yp^11 + 7283*yp^12 - 572*yp^13 + 9*yp^14)*H[-1, 0, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (1048576*yp^3*(6 - 357*yp + 
            3642*yp^2 - 17897*yp^3 + 48466*yp^4 - 91826*yp^5 + 105692*yp^6 - 
            91826*yp^7 + 48466*yp^8 - 17897*yp^9 + 3642*yp^10 - 357*yp^11 + 
            6*yp^12)*H[-1, 1, -1, yp])/((-1 + yp)^8*(1 + yp)^10) - 
         (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 40040*yp^3 + 144497*yp^4 - 
            326596*yp^5 + 552723*yp^6 - 625456*yp^7 + 552723*yp^8 - 
            326596*yp^9 + 144497*yp^10 - 40040*yp^11 + 7283*yp^12 - 
            572*yp^13 + 9*yp^14)*H[-1, 1, 0, yp])/((-1 + yp)^10*
           (1 + yp)^10) - (1048576*yp^3*(3 - 203*yp + 2921*yp^2 - 
            14502*yp^3 + 56595*yp^4 - 119941*yp^5 + 214913*yp^6 - 
            230420*yp^7 + 214913*yp^8 - 119941*yp^9 + 56595*yp^10 - 
            14502*yp^11 + 2921*yp^12 - 203*yp^13 + 3*yp^14)*H[-1, 1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (524288*yp^3*(12 + 423*yp - 
            6330*yp^2 + 34787*yp^3 - 101236*yp^4 + 191606*yp^5 - 
            228284*yp^6 + 191606*yp^7 - 101236*yp^8 + 34787*yp^9 - 
            6330*yp^10 + 423*yp^11 + 12*yp^12)*H[0, -1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^10) + (262144*yp^3*(3 + 971*yp - 14447*yp^2 + 
            87910*yp^3 - 321637*yp^4 + 755461*yp^5 - 1265455*yp^6 + 
            1465236*yp^7 - 1265455*yp^8 + 755461*yp^9 - 321637*yp^10 + 
            87910*yp^11 - 14447*yp^12 + 971*yp^13 + 3*yp^14)*H[0, -1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 
            40040*yp^3 + 144497*yp^4 - 326596*yp^5 + 552723*yp^6 - 
            625456*yp^7 + 552723*yp^8 - 326596*yp^9 + 144497*yp^10 - 
            40040*yp^11 + 7283*yp^12 - 572*yp^13 + 9*yp^14)*H[0, -1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (262144*yp^3*(3 + 971*yp - 
            14447*yp^2 + 87910*yp^3 - 321637*yp^4 + 755461*yp^5 - 
            1265455*yp^6 + 1465236*yp^7 - 1265455*yp^8 + 755461*yp^9 - 
            321637*yp^10 + 87910*yp^11 - 14447*yp^12 + 971*yp^13 + 3*yp^14)*
           H[0, 0, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (786432*yp^3*(3 + 222*yp - 4015*yp^2 + 22820*yp^3 - 87557*yp^4 + 
            198242*yp^5 - 342607*yp^6 + 384824*yp^7 - 342607*yp^8 + 
            198242*yp^9 - 87557*yp^10 + 22820*yp^11 - 4015*yp^12 + 
            222*yp^13 + 3*yp^14)*H[0, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (262144*yp^3*(15 + 361*yp - 9643*yp^2 + 49010*yp^3 - 203705*yp^4 + 
            433991*yp^5 - 790187*yp^6 + 843708*yp^7 - 790187*yp^8 + 
            433991*yp^9 - 203705*yp^10 + 49010*yp^11 - 9643*yp^12 + 
            361*yp^13 + 15*yp^14)*H[0, 0, 1, yp])/((-1 + yp)^10*
           (1 + yp)^10) - (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 40040*yp^3 + 
            144497*yp^4 - 326596*yp^5 + 552723*yp^6 - 625456*yp^7 + 
            552723*yp^8 - 326596*yp^9 + 144497*yp^10 - 40040*yp^11 + 
            7283*yp^12 - 572*yp^13 + 9*yp^14)*H[0, 1, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (262144*yp^3*(15 + 361*yp - 
            9643*yp^2 + 49010*yp^3 - 203705*yp^4 + 433991*yp^5 - 
            790187*yp^6 + 843708*yp^7 - 790187*yp^8 + 433991*yp^9 - 
            203705*yp^10 + 49010*yp^11 - 9643*yp^12 + 361*yp^13 + 15*yp^14)*
           H[0, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (524288*yp^3*(24 - 211*yp - 2360*yp^2 + 8970*yp^3 - 59208*yp^4 + 
            107395*yp^5 - 237464*yp^6 + 218252*yp^7 - 237464*yp^8 + 
            107395*yp^9 - 59208*yp^10 + 8970*yp^11 - 2360*yp^12 - 211*yp^13 + 
            24*yp^14)*H[0, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (1048576*yp^3*(6 - 357*yp + 3642*yp^2 - 17897*yp^3 + 48466*yp^4 - 
            91826*yp^5 + 105692*yp^6 - 91826*yp^7 + 48466*yp^8 - 17897*yp^9 + 
            3642*yp^10 - 357*yp^11 + 6*yp^12)*H[1, -1, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^10) - (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 
            40040*yp^3 + 144497*yp^4 - 326596*yp^5 + 552723*yp^6 - 
            625456*yp^7 + 552723*yp^8 - 326596*yp^9 + 144497*yp^10 - 
            40040*yp^11 + 7283*yp^12 - 572*yp^13 + 9*yp^14)*H[1, -1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (1048576*yp^3*(3 - 203*yp + 
            2921*yp^2 - 14502*yp^3 + 56595*yp^4 - 119941*yp^5 + 214913*yp^6 - 
            230420*yp^7 + 214913*yp^8 - 119941*yp^9 + 56595*yp^10 - 
            14502*yp^11 + 2921*yp^12 - 203*yp^13 + 3*yp^14)*H[1, -1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (524288*yp^3*(9 - 572*yp + 7283*yp^2 - 
            40040*yp^3 + 144497*yp^4 - 326596*yp^5 + 552723*yp^6 - 
            625456*yp^7 + 552723*yp^8 - 326596*yp^9 + 144497*yp^10 - 
            40040*yp^11 + 7283*yp^12 - 572*yp^13 + 9*yp^14)*H[1, 0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (262144*yp^3*(15 + 361*yp - 
            9643*yp^2 + 49010*yp^3 - 203705*yp^4 + 433991*yp^5 - 
            790187*yp^6 + 843708*yp^7 - 790187*yp^8 + 433991*yp^9 - 
            203705*yp^10 + 49010*yp^11 - 9643*yp^12 + 361*yp^13 + 15*yp^14)*
           H[1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (524288*yp^3*(24 - 211*yp - 2360*yp^2 + 8970*yp^3 - 59208*yp^4 + 
            107395*yp^5 - 237464*yp^6 + 218252*yp^7 - 237464*yp^8 + 
            107395*yp^9 - 59208*yp^10 + 8970*yp^11 - 2360*yp^12 - 211*yp^13 + 
            24*yp^14)*H[1, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (1048576*yp^3*(3 - 203*yp + 2921*yp^2 - 14502*yp^3 + 56595*yp^4 - 
            119941*yp^5 + 214913*yp^6 - 230420*yp^7 + 214913*yp^8 - 
            119941*yp^9 + 56595*yp^10 - 14502*yp^11 + 2921*yp^12 - 
            203*yp^13 + 3*yp^14)*H[1, 1, -1, yp])/((-1 + yp)^10*
           (1 + yp)^10) - (524288*yp^3*(24 - 211*yp - 2360*yp^2 + 8970*yp^3 - 
            59208*yp^4 + 107395*yp^5 - 237464*yp^6 + 218252*yp^7 - 
            237464*yp^8 + 107395*yp^9 - 59208*yp^10 + 8970*yp^11 - 
            2360*yp^12 - 211*yp^13 + 24*yp^14)*H[1, 1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (3145728*yp^3*(9 - 156*yp + 490*yp^2 - 
            2668*yp^3 + 3975*yp^4 - 9464*yp^5 + 7436*yp^6 - 9464*yp^7 + 
            3975*yp^8 - 2668*yp^9 + 490*yp^10 - 156*yp^11 + 9*yp^12)*
           H[1, 1, 1, yp])/((-1 + yp)^10*(1 + yp)^8) + 
         (1024*H[-1, -1, yp]*(-45 - (36*I)*Pi - 30*yp - (48*I)*Pi*yp + 
            867*yp^2 - (948*I)*Pi*yp^2 - 6560*yp^3 - (13344*I)*Pi*yp^3 - 
            1150796*yp^4 + (941472*I)*Pi*yp^4 + 12079640*yp^5 - 
            (10500480*I)*Pi*yp^5 - 55536812*yp^6 + (53264064*I)*Pi*yp^6 + 
            145158176*yp^7 - (149963232*I)*Pi*yp^7 - 262670142*yp^8 + 
            (280029048*I)*Pi*yp^8 + 304066316*yp^9 - (331784352*I)*Pi*yp^9 - 
            262670142*yp^10 + (280029048*I)*Pi*yp^10 + 145158176*yp^11 - 
            (149963232*I)*Pi*yp^11 - 55536812*yp^12 + (53264064*I)*Pi*yp^12 + 
            12079640*yp^13 - (10500480*I)*Pi*yp^13 - 1150796*yp^14 + 
            (941472*I)*Pi*yp^14 - 6560*yp^15 - (13344*I)*Pi*yp^15 + 
            867*yp^16 - (948*I)*Pi*yp^16 - 30*yp^17 - (48*I)*Pi*yp^17 - 
            45*yp^18 - (36*I)*Pi*yp^18 - 36864*yp^3*Log[2] - 
            1299456*yp^4*Log[2] + 19445760*yp^5*Log[2] - 106865664*yp^6*
             Log[2] + 310996992*yp^7*Log[2] - 588613632*yp^8*Log[2] + 
            701288448*yp^9*Log[2] - 588613632*yp^10*Log[2] + 
            310996992*yp^11*Log[2] - 106865664*yp^12*Log[2] + 
            19445760*yp^13*Log[2] - 1299456*yp^14*Log[2] - 
            36864*yp^15*Log[2]))/(3*(-1 + yp)^8*(1 + yp)^10) + 
         (1024*H[1, 1, yp]*(-45 - (36*I)*Pi - 60*yp - (24*I)*Pi*yp + 
            402*yp^2 - (696*I)*Pi*yp^2 - 69500*yp^3 + (70632*I)*Pi*yp^3 + 
            495447*yp^4 - (986580*I)*Pi*yp^4 + 4817136*yp^5 + 
            (1791456*I)*Pi*yp^5 - 15563432*yp^6 - (12693408*I)*Pi*yp^6 + 
            109050992*yp^7 - (5060640*I)*Pi*yp^7 - 161215530*yp^8 - 
            (28513800*I)*Pi*yp^8 + 424120920*yp^9 - (53424528*I)*Pi*yp^9 - 
            316425172*yp^10 - (28857168*I)*Pi*yp^10 + 424120920*yp^11 - 
            (53424528*I)*Pi*yp^11 - 161215530*yp^12 - (28513800*I)*Pi*yp^12 + 
            109050992*yp^13 - (5060640*I)*Pi*yp^13 - 15563432*yp^14 - 
            (12693408*I)*Pi*yp^14 + 4817136*yp^15 + (1791456*I)*Pi*yp^15 + 
            495447*yp^16 - (986580*I)*Pi*yp^16 - 69500*yp^17 + 
            (70632*I)*Pi*yp^17 + 402*yp^18 - (696*I)*Pi*yp^18 - 60*yp^19 - 
            (24*I)*Pi*yp^19 - 45*yp^20 - (36*I)*Pi*yp^20 - 
            73728*yp^3*Log[2] + 648192*yp^4*Log[2] + 7249920*yp^5*Log[2] - 
            27555840*yp^6*Log[2] + 181886976*yp^7*Log[2] - 
            329917440*yp^8*Log[2] + 729489408*yp^9*Log[2] - 
            670470144*yp^10*Log[2] + 729489408*yp^11*Log[2] - 
            329917440*yp^12*Log[2] + 181886976*yp^13*Log[2] - 
            27555840*yp^14*Log[2] + 7249920*yp^15*Log[2] + 
            648192*yp^16*Log[2] - 73728*yp^17*Log[2]))/(3*(-1 + yp)^10*
           (1 + yp)^10) + (1024*H[0, 0, yp]*(-57 - (45*I)*Pi + 274*yp^2 - 
            (270*I)*Pi*yp^2 - 5600*yp^3 + (7296*I)*Pi*yp^3 - 712485*yp^4 + 
            (331863*I)*Pi*yp^4 + 11331424*yp^5 - (6957696*I)*Pi*yp^5 - 
            55328616*yp^6 + (38692824*I)*Pi*yp^6 + 201862432*yp^7 - 
            (152689536*I)*Pi*yp^7 - 416388514*yp^8 + (340034262*I)*Pi*yp^8 + 
            731578720*yp^9 - (596907648*I)*Pi*yp^9 - 774805844*yp^10 + 
            (660606060*I)*Pi*yp^10 + 731578720*yp^11 - (596907648*I)*Pi*
             yp^11 - 416388514*yp^12 + (340034262*I)*Pi*yp^12 + 
            201862432*yp^13 - (152689536*I)*Pi*yp^13 - 55328616*yp^14 + 
            (38692824*I)*Pi*yp^14 + 11331424*yp^15 - (6957696*I)*Pi*yp^15 - 
            712485*yp^16 + (331863*I)*Pi*yp^16 - 5600*yp^17 + 
            (7296*I)*Pi*yp^17 + 274*yp^18 - (270*I)*Pi*yp^18 - 57*yp^20 - 
            (45*I)*Pi*yp^20 - 13824*yp^3*Log[2] - 1022976*yp^4*Log[2] + 
            18501120*yp^5*Log[2] - 105154560*yp^6*Log[2] + 
            403462656*yp^7*Log[2] - 913499136*yp^8*Log[2] + 
            1578733056*yp^9*Log[2] - 1773268992*yp^10*Log[2] + 
            1578733056*yp^11*Log[2] - 913499136*yp^12*Log[2] + 
            403462656*yp^13*Log[2] - 105154560*yp^14*Log[2] + 
            18501120*yp^15*Log[2] - 1022976*yp^16*Log[2] - 
            13824*yp^17*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (1024*H[-1, 0, yp]*(57 + (45*I)*Pi - 30*yp - (12*I)*Pi*yp - 
            394*yp^2 + (318*I)*Pi*yp^2 - 9694*yp^3 + (13236*I)*Pi*yp^3 + 
            1120549*yp^4 - (820311*I)*Pi*yp^4 - 13720808*yp^5 + 
            (10504752*I)*Pi*yp^5 + 71649480*yp^6 - (60667800*I)*Pi*yp^6 - 
            241677544*yp^7 + (218172336*I)*Pi*yp^7 + 528215458*yp^8 - 
            (505467606*I)*Pi*yp^8 - 869189684*yp^9 + (844002936*I)*Pi*yp^9 + 
            979067780*yp^10 - (973727052*I)*Pi*yp^10 - 869189684*yp^11 + 
            (844002936*I)*Pi*yp^11 + 528215458*yp^12 - (505467606*I)*Pi*
             yp^12 - 241677544*yp^13 + (218172336*I)*Pi*yp^13 + 
            71649480*yp^14 - (60667800*I)*Pi*yp^14 - 13720808*yp^15 + 
            (10504752*I)*Pi*yp^15 + 1120549*yp^16 - (820311*I)*Pi*yp^16 - 
            9694*yp^17 + (13236*I)*Pi*yp^17 - 394*yp^18 + (318*I)*Pi*yp^18 - 
            30*yp^19 - (12*I)*Pi*yp^19 + 57*yp^20 + (45*I)*Pi*yp^20 + 
            4608*yp^3*Log[2] + 1491456*yp^4*Log[2] - 22190592*yp^5*Log[2] + 
            135029760*yp^6*Log[2] - 494034432*yp^7*Log[2] + 
            1160388096*yp^8*Log[2] - 1943738880*yp^9*Log[2] + 
            2250602496*yp^10*Log[2] - 1943738880*yp^11*Log[2] + 
            1160388096*yp^12*Log[2] - 494034432*yp^13*Log[2] + 
            135029760*yp^14*Log[2] - 22190592*yp^15*Log[2] + 
            1491456*yp^16*Log[2] + 4608*yp^17*Log[2]))/(3*(-1 + yp)^10*
           (1 + yp)^10) + (1024*H[0, -1, yp]*(57 + (45*I)*Pi - 30*yp - 
            (12*I)*Pi*yp - 394*yp^2 + (318*I)*Pi*yp^2 - 9694*yp^3 + 
            (13236*I)*Pi*yp^3 + 1120549*yp^4 - (820311*I)*Pi*yp^4 - 
            13720808*yp^5 + (10504752*I)*Pi*yp^5 + 71649480*yp^6 - 
            (60667800*I)*Pi*yp^6 - 241677544*yp^7 + (218172336*I)*Pi*yp^7 + 
            528215458*yp^8 - (505467606*I)*Pi*yp^8 - 869189684*yp^9 + 
            (844002936*I)*Pi*yp^9 + 979067780*yp^10 - (973727052*I)*Pi*
             yp^10 - 869189684*yp^11 + (844002936*I)*Pi*yp^11 + 
            528215458*yp^12 - (505467606*I)*Pi*yp^12 - 241677544*yp^13 + 
            (218172336*I)*Pi*yp^13 + 71649480*yp^14 - (60667800*I)*Pi*yp^14 - 
            13720808*yp^15 + (10504752*I)*Pi*yp^15 + 1120549*yp^16 - 
            (820311*I)*Pi*yp^16 - 9694*yp^17 + (13236*I)*Pi*yp^17 - 
            394*yp^18 + (318*I)*Pi*yp^18 - 30*yp^19 - (12*I)*Pi*yp^19 + 
            57*yp^20 + (45*I)*Pi*yp^20 + 4608*yp^3*Log[2] + 
            1491456*yp^4*Log[2] - 22190592*yp^5*Log[2] + 135029760*yp^6*
             Log[2] - 494034432*yp^7*Log[2] + 1160388096*yp^8*Log[2] - 
            1943738880*yp^9*Log[2] + 2250602496*yp^10*Log[2] - 
            1943738880*yp^11*Log[2] + 1160388096*yp^12*Log[2] - 
            494034432*yp^13*Log[2] + 135029760*yp^14*Log[2] - 
            22190592*yp^15*Log[2] + 1491456*yp^16*Log[2] + 
            4608*yp^17*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (1024*H[0, 1, yp]*(57 + (45*I)*Pi + 30*yp + (12*I)*Pi*yp - 
            154*yp^2 + (222*I)*Pi*yp^2 + 20894*yp^3 - (27828*I)*Pi*yp^3 + 
            304421*yp^4 + (156585*I)*Pi*yp^4 - 8942040*yp^5 + 
            (3410640*I)*Pi*yp^5 + 39007752*yp^6 - (16717848*I)*Pi*yp^6 - 
            162047320*yp^7 + (87206736*I)*Pi*yp^7 + 304561570*yp^8 - 
            (174600918*I)*Pi*yp^8 - 593967756*yp^9 + (349812360*I)*Pi*yp^9 + 
            570543908*yp^10 - (347485068*I)*Pi*yp^10 - 593967756*yp^11 + 
            (349812360*I)*Pi*yp^11 + 304561570*yp^12 - (174600918*I)*Pi*
             yp^12 - 162047320*yp^13 + (87206736*I)*Pi*yp^13 + 
            39007752*yp^14 - (16717848*I)*Pi*yp^14 - 8942040*yp^15 + 
            (3410640*I)*Pi*yp^15 + 304421*yp^16 + (156585*I)*Pi*yp^16 + 
            20894*yp^17 - (27828*I)*Pi*yp^17 - 154*yp^18 + (222*I)*Pi*yp^18 + 
            30*yp^19 + (12*I)*Pi*yp^19 + 57*yp^20 + (45*I)*Pi*yp^20 + 
            23040*yp^3*Log[2] + 554496*yp^4*Log[2] - 14811648*yp^5*Log[2] + 
            75279360*yp^6*Log[2] - 312890880*yp^7*Log[2] + 
            666610176*yp^8*Log[2] - 1213727232*yp^9*Log[2] + 
            1295935488*yp^10*Log[2] - 1213727232*yp^11*Log[2] + 
            666610176*yp^12*Log[2] - 312890880*yp^13*Log[2] + 
            75279360*yp^14*Log[2] - 14811648*yp^15*Log[2] + 
            554496*yp^16*Log[2] + 23040*yp^17*Log[2]))/(3*(-1 + yp)^10*
           (1 + yp)^10) - (1024*H[1, 0, yp]*(57 + (45*I)*Pi + 30*yp + 
            (12*I)*Pi*yp - 154*yp^2 + (222*I)*Pi*yp^2 + 20894*yp^3 - 
            (27828*I)*Pi*yp^3 + 304421*yp^4 + (156585*I)*Pi*yp^4 - 
            8942040*yp^5 + (3410640*I)*Pi*yp^5 + 39007752*yp^6 - 
            (16717848*I)*Pi*yp^6 - 162047320*yp^7 + (87206736*I)*Pi*yp^7 + 
            304561570*yp^8 - (174600918*I)*Pi*yp^8 - 593967756*yp^9 + 
            (349812360*I)*Pi*yp^9 + 570543908*yp^10 - (347485068*I)*Pi*
             yp^10 - 593967756*yp^11 + (349812360*I)*Pi*yp^11 + 
            304561570*yp^12 - (174600918*I)*Pi*yp^12 - 162047320*yp^13 + 
            (87206736*I)*Pi*yp^13 + 39007752*yp^14 - (16717848*I)*Pi*yp^14 - 
            8942040*yp^15 + (3410640*I)*Pi*yp^15 + 304421*yp^16 + 
            (156585*I)*Pi*yp^16 + 20894*yp^17 - (27828*I)*Pi*yp^17 - 
            154*yp^18 + (222*I)*Pi*yp^18 + 30*yp^19 + (12*I)*Pi*yp^19 + 
            57*yp^20 + (45*I)*Pi*yp^20 + 23040*yp^3*Log[2] + 
            554496*yp^4*Log[2] - 14811648*yp^5*Log[2] + 75279360*yp^6*
             Log[2] - 312890880*yp^7*Log[2] + 666610176*yp^8*Log[2] - 
            1213727232*yp^9*Log[2] + 1295935488*yp^10*Log[2] - 
            1213727232*yp^11*Log[2] + 666610176*yp^12*Log[2] - 
            312890880*yp^13*Log[2] + 75279360*yp^14*Log[2] - 
            14811648*yp^15*Log[2] + 554496*yp^16*Log[2] + 
            23040*yp^17*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (1024*H[-1, 1, yp]*(-69 - (54*I)*Pi - 94*yp^2 + (252*I)*Pi*yp^2 + 
            27712*yp^3 - (14976*I)*Pi*yp^3 - 1104289*yp^4 + 
            (673410*I)*Pi*yp^4 + 13066944*yp^5 - (8612736*I)*Pi*yp^5 - 
            62452072*yp^6 + (46129104*I)*Pi*yp^6 + 215043648*yp^7 - 
            (169352832*I)*Pi*yp^7 - 447907610*yp^8 + (377715636*I)*Pi*yp^8 + 
            763814592*yp^9 - (646200192*I)*Pi*yp^9 - 824662644*yp^10 + 
            (723827304*I)*Pi*yp^10 + 763814592*yp^11 - (646200192*I)*Pi*
             yp^11 - 447907610*yp^12 + (377715636*I)*Pi*yp^12 + 
            215043648*yp^13 - (169352832*I)*Pi*yp^13 - 62452072*yp^14 + 
            (46129104*I)*Pi*yp^14 + 13066944*yp^15 - (8612736*I)*Pi*yp^15 - 
            1104289*yp^16 + (673410*I)*Pi*yp^16 + 27712*yp^17 - 
            (14976*I)*Pi*yp^17 - 94*yp^18 + (252*I)*Pi*yp^18 - 69*yp^20 - 
            (54*I)*Pi*yp^20 + 27648*yp^3*Log[2] - 1757184*yp^4*Log[2] + 
            22373376*yp^5*Log[2] - 123002880*yp^6*Log[2] + 
            443894784*yp^7*Log[2] - 1003302912*yp^8*Log[2] + 
            1697965056*yp^9*Log[2] - 1921400832*yp^10*Log[2] + 
            1697965056*yp^11*Log[2] - 1003302912*yp^12*Log[2] + 
            443894784*yp^13*Log[2] - 123002880*yp^14*Log[2] + 
            22373376*yp^15*Log[2] - 1757184*yp^16*Log[2] + 
            27648*yp^17*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (1024*H[1, -1, yp]*(-69 - (54*I)*Pi - 94*yp^2 + (252*I)*Pi*yp^2 + 
            27712*yp^3 - (14976*I)*Pi*yp^3 - 1104289*yp^4 + 
            (673410*I)*Pi*yp^4 + 13066944*yp^5 - (8612736*I)*Pi*yp^5 - 
            62452072*yp^6 + (46129104*I)*Pi*yp^6 + 215043648*yp^7 - 
            (169352832*I)*Pi*yp^7 - 447907610*yp^8 + (377715636*I)*Pi*yp^8 + 
            763814592*yp^9 - (646200192*I)*Pi*yp^9 - 824662644*yp^10 + 
            (723827304*I)*Pi*yp^10 + 763814592*yp^11 - (646200192*I)*Pi*
             yp^11 - 447907610*yp^12 + (377715636*I)*Pi*yp^12 + 
            215043648*yp^13 - (169352832*I)*Pi*yp^13 - 62452072*yp^14 + 
            (46129104*I)*Pi*yp^14 + 13066944*yp^15 - (8612736*I)*Pi*yp^15 - 
            1104289*yp^16 + (673410*I)*Pi*yp^16 + 27712*yp^17 - 
            (14976*I)*Pi*yp^17 - 94*yp^18 + (252*I)*Pi*yp^18 - 69*yp^20 - 
            (54*I)*Pi*yp^20 + 27648*yp^3*Log[2] - 1757184*yp^4*Log[2] + 
            22373376*yp^5*Log[2] - 123002880*yp^6*Log[2] + 
            443894784*yp^7*Log[2] - 1003302912*yp^8*Log[2] + 
            1697965056*yp^9*Log[2] - 1921400832*yp^10*Log[2] + 
            1697965056*yp^11*Log[2] - 1003302912*yp^12*Log[2] + 
            443894784*yp^13*Log[2] - 123002880*yp^14*Log[2] + 
            22373376*yp^15*Log[2] - 1757184*yp^16*Log[2] + 
            27648*yp^17*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (512*H[-1, yp]*(408 - (21*I)*Pi + 246*Pi^2 + 160*yp + 
            (144*I)*Pi*yp - 5216*yp^2 - (750*I)*Pi*yp^2 - 444*Pi^2*yp^2 - 
            111264*yp^3 + (160080*I)*Pi*yp^3 + 77184*Pi^2*yp^3 + 
            5032120*yp^4 - (6464433*I)*Pi*yp^4 - 2395074*Pi^2*yp^4 - 
            52383808*yp^5 + (73515264*I)*Pi*yp^5 + 26788992*Pi^2*yp^5 + 
            282979200*yp^6 - (373293864*I)*Pi*yp^6 - 151570128*Pi^2*yp^6 - 
            910845376*yp^7 + (1259810688*I)*Pi*yp^7 + 526147968*Pi^2*yp^7 + 
            2020286896*yp^8 - (2732966202*I)*Pi*yp^8 - 1204844340*Pi^2*yp^8 - 
            3262683136*yp^9 + (4515995040*I)*Pi*yp^9 + 2013899904*Pi^2*yp^9 + 
            3712776640*yp^10 - (5064567252*I)*Pi*yp^10 - 2290379496*Pi^2*
             yp^10 - 3262683136*yp^11 + (4515995040*I)*Pi*yp^11 + 
            2013899904*Pi^2*yp^11 + 2020286896*yp^12 - (2732966202*I)*Pi*
             yp^12 - 1204844340*Pi^2*yp^12 - 910845376*yp^13 + 
            (1259810688*I)*Pi*yp^13 + 526147968*Pi^2*yp^13 + 
            282979200*yp^14 - (373293864*I)*Pi*yp^14 - 151570128*Pi^2*yp^14 - 
            52383808*yp^15 + (73515264*I)*Pi*yp^15 + 26788992*Pi^2*yp^15 + 
            5032120*yp^16 - (6464433*I)*Pi*yp^16 - 2395074*Pi^2*yp^16 - 
            111264*yp^17 + (160080*I)*Pi*yp^17 + 77184*Pi^2*yp^17 - 
            5216*yp^18 - (750*I)*Pi*yp^18 - 444*Pi^2*yp^18 + 160*yp^19 + 
            (144*I)*Pi*yp^19 + 408*yp^20 - (21*I)*Pi*yp^20 + 246*Pi^2*yp^20 + 
            684*Log[2] + (540*I)*Pi*Log[2] - 360*yp*Log[2] - 
            (144*I)*Pi*yp*Log[2] - 4728*yp^2*Log[2] + (3816*I)*Pi*yp^2*
             Log[2] - 116328*yp^3*Log[2] + (158832*I)*Pi*yp^3*Log[2] + 
            13446588*yp^4*Log[2] - (9843732*I)*Pi*yp^4*Log[2] - 
            164649696*yp^5*Log[2] + (126057024*I)*Pi*yp^5*Log[2] + 
            859793760*yp^6*Log[2] - (728013600*I)*Pi*yp^6*Log[2] - 
            2900130528*yp^7*Log[2] + (2618068032*I)*Pi*yp^7*Log[2] + 
            6338585496*yp^8*Log[2] - (6065611272*I)*Pi*yp^8*Log[2] - 
            10430276208*yp^9*Log[2] + (10128035232*I)*Pi*yp^9*Log[2] + 
            11748813360*yp^10*Log[2] - (11684724624*I)*Pi*yp^10*Log[2] - 
            10430276208*yp^11*Log[2] + (10128035232*I)*Pi*yp^11*Log[2] + 
            6338585496*yp^12*Log[2] - (6065611272*I)*Pi*yp^12*Log[2] - 
            2900130528*yp^13*Log[2] + (2618068032*I)*Pi*yp^13*Log[2] + 
            859793760*yp^14*Log[2] - (728013600*I)*Pi*yp^14*Log[2] - 
            164649696*yp^15*Log[2] + (126057024*I)*Pi*yp^15*Log[2] + 
            13446588*yp^16*Log[2] - (9843732*I)*Pi*yp^16*Log[2] - 
            116328*yp^17*Log[2] + (158832*I)*Pi*yp^17*Log[2] - 
            4728*yp^18*Log[2] + (3816*I)*Pi*yp^18*Log[2] - 360*yp^19*Log[2] - 
            (144*I)*Pi*yp^19*Log[2] + 684*yp^20*Log[2] + (540*I)*Pi*yp^20*
             Log[2] + 27648*yp^3*Log[2]^2 + 8948736*yp^4*Log[2]^2 - 
            133143552*yp^5*Log[2]^2 + 810178560*yp^6*Log[2]^2 - 
            2964206592*yp^7*Log[2]^2 + 6962328576*yp^8*Log[2]^2 - 
            11662433280*yp^9*Log[2]^2 + 13503614976*yp^10*Log[2]^2 - 
            11662433280*yp^11*Log[2]^2 + 6962328576*yp^12*Log[2]^2 - 
            2964206592*yp^13*Log[2]^2 + 810178560*yp^14*Log[2]^2 - 
            133143552*yp^15*Log[2]^2 + 8948736*yp^16*Log[2]^2 + 
            27648*yp^17*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10) - 
         (512*H[0, yp]*(408 + (15*I)*Pi + 219*Pi^2 + 774*yp + (522*I)*Pi*yp + 
            36*Pi^2*yp - 4028*yp^2 + (690*I)*Pi*yp^2 + 978*Pi^2*yp^2 - 
            20298*yp^3 - (70998*I)*Pi*yp^3 - 38940*Pi^2*yp^3 + 3215064*yp^4 - 
            (2363517*I)*Pi*yp^4 - 214977*Pi^2*yp^4 - 43151592*yp^5 + 
            (50012184*I)*Pi*yp^5 + 11594352*Pi^2*yp^5 + 228321776*yp^6 - 
            (242293224*I)*Pi*yp^6 - 67482792*Pi^2*yp^6 - 792358856*yp^7 + 
            (935992152*I)*Pi*yp^7 + 278314992*Pi^2*yp^7 + 1669768848*yp^8 - 
            (1898205330*I)*Pi*yp^8 - 600431130*Pi^2*yp^8 - 2907362060*yp^9 + 
            (3451115484*I)*Pi*yp^9 + 1108405656*Pi^2*yp^9 + 
            3080773016*yp^10 - (3569160084*I)*Pi*yp^10 - 1158306900*Pi^2*
             yp^10 - 2907362060*yp^11 + (3451115484*I)*Pi*yp^11 + 
            1108405656*Pi^2*yp^11 + 1669768848*yp^12 - (1898205330*I)*Pi*
             yp^12 - 600431130*Pi^2*yp^12 - 792358856*yp^13 + 
            (935992152*I)*Pi*yp^13 + 278314992*Pi^2*yp^13 + 228321776*yp^14 - 
            (242293224*I)*Pi*yp^14 - 67482792*Pi^2*yp^14 - 43151592*yp^15 + 
            (50012184*I)*Pi*yp^15 + 11594352*Pi^2*yp^15 + 3215064*yp^16 - 
            (2363517*I)*Pi*yp^16 - 214977*Pi^2*yp^16 - 20298*yp^17 - 
            (70998*I)*Pi*yp^17 - 38940*Pi^2*yp^17 - 4028*yp^18 + 
            (690*I)*Pi*yp^18 + 978*Pi^2*yp^18 + 774*yp^19 + 
            (522*I)*Pi*yp^19 + 36*Pi^2*yp^19 + 408*yp^20 + (15*I)*Pi*yp^20 + 
            219*Pi^2*yp^20 + 684*Log[2] + (540*I)*Pi*Log[2] - 
            3288*yp^2*Log[2] + (3240*I)*Pi*yp^2*Log[2] + 67200*yp^3*Log[2] - 
            (87552*I)*Pi*yp^3*Log[2] + 8549820*yp^4*Log[2] - 
            (3982356*I)*Pi*yp^4*Log[2] - 135977088*yp^5*Log[2] + 
            (83492352*I)*Pi*yp^5*Log[2] + 663943392*yp^6*Log[2] - 
            (464313888*I)*Pi*yp^6*Log[2] - 2422349184*yp^7*Log[2] + 
            (1832274432*I)*Pi*yp^7*Log[2] + 4996662168*yp^8*Log[2] - 
            (4080411144*I)*Pi*yp^8*Log[2] - 8778944640*yp^9*Log[2] + 
            (7162891776*I)*Pi*yp^9*Log[2] + 9297670128*yp^10*Log[2] - 
            (7927272720*I)*Pi*yp^10*Log[2] - 8778944640*yp^11*Log[2] + 
            (7162891776*I)*Pi*yp^11*Log[2] + 4996662168*yp^12*Log[2] - 
            (4080411144*I)*Pi*yp^12*Log[2] - 2422349184*yp^13*Log[2] + 
            (1832274432*I)*Pi*yp^13*Log[2] + 663943392*yp^14*Log[2] - 
            (464313888*I)*Pi*yp^14*Log[2] - 135977088*yp^15*Log[2] + 
            (83492352*I)*Pi*yp^15*Log[2] + 8549820*yp^16*Log[2] - 
            (3982356*I)*Pi*yp^16*Log[2] + 67200*yp^17*Log[2] - 
            (87552*I)*Pi*yp^17*Log[2] - 3288*yp^18*Log[2] + 
            (3240*I)*Pi*yp^18*Log[2] + 684*yp^20*Log[2] + (540*I)*Pi*yp^20*
             Log[2] + 82944*yp^3*Log[2]^2 + 6137856*yp^4*Log[2]^2 - 
            111006720*yp^5*Log[2]^2 + 630927360*yp^6*Log[2]^2 - 
            2420775936*yp^7*Log[2]^2 + 5480994816*yp^8*Log[2]^2 - 
            9472398336*yp^9*Log[2]^2 + 10639613952*yp^10*Log[2]^2 - 
            9472398336*yp^11*Log[2]^2 + 5480994816*yp^12*Log[2]^2 - 
            2420775936*yp^13*Log[2]^2 + 630927360*yp^14*Log[2]^2 - 
            111006720*yp^15*Log[2]^2 + 6137856*yp^16*Log[2]^2 + 
            82944*yp^17*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10) - 
         (512*H[1, yp]*(408 + (51*I)*Pi + 192*Pi^2 + 1388*yp + 
            (900*I)*Pi*yp + 72*Pi^2*yp - 2840*yp^2 + (2130*I)*Pi*yp^2 + 
            2400*Pi^2*yp^2 + 70668*yp^3 - (302076*I)*Pi*yp^3 - 
            155064*Pi^2*yp^3 + 1398008*yp^4 + (1737399*I)*Pi*yp^4 + 
            1965120*Pi^2*yp^4 - 33919376*yp^5 + (26509104*I)*Pi*yp^5 - 
            3600288*Pi^2*yp^5 + 173664352*yp^6 - (111292584*I)*Pi*yp^6 + 
            16604544*Pi^2*yp^6 - 673872336*yp^7 + (612173616*I)*Pi*yp^7 + 
            30482016*Pi^2*yp^7 + 1319250800*yp^8 - (1063444458*I)*Pi*yp^8 + 
            3982080*Pi^2*yp^8 - 2552040984*yp^9 + (2386235928*I)*Pi*yp^9 + 
            202911408*Pi^2*yp^9 + 2448769392*yp^10 - (2073752916*I)*Pi*
             yp^10 - 26234304*Pi^2*yp^10 - 2552040984*yp^11 + 
            (2386235928*I)*Pi*yp^11 + 202911408*Pi^2*yp^11 + 
            1319250800*yp^12 - (1063444458*I)*Pi*yp^12 + 3982080*Pi^2*yp^12 - 
            673872336*yp^13 + (612173616*I)*Pi*yp^13 + 30482016*Pi^2*yp^13 + 
            173664352*yp^14 - (111292584*I)*Pi*yp^14 + 16604544*Pi^2*yp^14 - 
            33919376*yp^15 + (26509104*I)*Pi*yp^15 - 3600288*Pi^2*yp^15 + 
            1398008*yp^16 + (1737399*I)*Pi*yp^16 + 1965120*Pi^2*yp^16 + 
            70668*yp^17 - (302076*I)*Pi*yp^17 - 155064*Pi^2*yp^17 - 
            2840*yp^18 + (2130*I)*Pi*yp^18 + 2400*Pi^2*yp^18 + 1388*yp^19 + 
            (900*I)*Pi*yp^19 + 72*Pi^2*yp^19 + 408*yp^20 + (51*I)*Pi*yp^20 + 
            192*Pi^2*yp^20 + 684*Log[2] + (540*I)*Pi*Log[2] + 360*yp*Log[2] + 
            (144*I)*Pi*yp*Log[2] - 1848*yp^2*Log[2] + (2664*I)*Pi*yp^2*
             Log[2] + 250728*yp^3*Log[2] - (333936*I)*Pi*yp^3*Log[2] + 
            3653052*yp^4*Log[2] + (1879020*I)*Pi*yp^4*Log[2] - 
            107304480*yp^5*Log[2] + (40927680*I)*Pi*yp^5*Log[2] + 
            468093024*yp^6*Log[2] - (200614176*I)*Pi*yp^6*Log[2] - 
            1944567840*yp^7*Log[2] + (1046480832*I)*Pi*yp^7*Log[2] + 
            3654738840*yp^8*Log[2] - (2095211016*I)*Pi*yp^8*Log[2] - 
            7127613072*yp^9*Log[2] + (4197748320*I)*Pi*yp^9*Log[2] + 
            6846526896*yp^10*Log[2] - (4169820816*I)*Pi*yp^10*Log[2] - 
            7127613072*yp^11*Log[2] + (4197748320*I)*Pi*yp^11*Log[2] + 
            3654738840*yp^12*Log[2] - (2095211016*I)*Pi*yp^12*Log[2] - 
            1944567840*yp^13*Log[2] + (1046480832*I)*Pi*yp^13*Log[2] + 
            468093024*yp^14*Log[2] - (200614176*I)*Pi*yp^14*Log[2] - 
            107304480*yp^15*Log[2] + (40927680*I)*Pi*yp^15*Log[2] + 
            3653052*yp^16*Log[2] + (1879020*I)*Pi*yp^16*Log[2] + 
            250728*yp^17*Log[2] - (333936*I)*Pi*yp^17*Log[2] - 
            1848*yp^18*Log[2] + (2664*I)*Pi*yp^18*Log[2] + 360*yp^19*Log[2] + 
            (144*I)*Pi*yp^19*Log[2] + 684*yp^20*Log[2] + (540*I)*Pi*yp^20*
             Log[2] + 138240*yp^3*Log[2]^2 + 3326976*yp^4*Log[2]^2 - 
            88869888*yp^5*Log[2]^2 + 451676160*yp^6*Log[2]^2 - 
            1877345280*yp^7*Log[2]^2 + 3999661056*yp^8*Log[2]^2 - 
            7282363392*yp^9*Log[2]^2 + 7775612928*yp^10*Log[2]^2 - 
            7282363392*yp^11*Log[2]^2 + 3999661056*yp^12*Log[2]^2 - 
            1877345280*yp^13*Log[2]^2 + 451676160*yp^14*Log[2]^2 - 
            88869888*yp^15*Log[2]^2 + 3326976*yp^16*Log[2]^2 + 
            138240*yp^17*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10) + 
         (128*(-2078 + (3795*I)*Pi - 2379*Pi^2 + (1044*I)*Pi^3 - 12528*yp + 
            (1992*I)*Pi*yp - 8244*Pi^2*yp + (216*I)*Pi^3*yp - 4820*yp^2 - 
            (82398*I)*Pi*yp^2 + 11166*Pi^2*yp^2 + (504*I)*Pi^3*yp^2 + 
            386320*yp^3 + (291336*I)*Pi*yp^3 + 860748*Pi^2*yp^3 - 
            (302760*I)*Pi^3*yp^3 - 18511302*yp^4 + (22021911*I)*Pi*yp^4 - 
            204399*Pi^2*yp^4 + (3278340*I)*Pi^3*yp^4 + 231043264*yp^5 - 
            (384036576*I)*Pi*yp^5 - 168298608*Pi^2*yp^5 + (312480*I)*Pi^3*
             yp^5 - 1256158960*yp^6 + (2142004632*I)*Pi*yp^6 + 
            852109032*Pi^2*yp^6 - (53315424*I)*Pi^3*yp^6 + 4061608128*yp^7 - 
            (7814540640*I)*Pi*yp^7 - 3707179632*Pi^2*yp^7 + 
            (285467040*I)*Pi^3*yp^7 - 8303020060*yp^8 + (16489010454*I)*Pi*
             yp^8 + 7279273146*Pi^2*yp^8 - (498703896*I)*Pi^3*yp^8 + 
            14343316064*yp^9 - (29479673232*I)*Pi*yp^9 - 14389471032*Pi^2*
             yp^9 + (1375467408*I)*Pi^3*yp^9 - 14761844856*yp^10 + 
            (30821114508*I)*Pi*yp^10 + 13936615668*Pi^2*yp^10 - 
            (865455408*I)*Pi^3*yp^10 + 14343316064*yp^11 - (29479673232*I)*Pi*
             yp^11 - 14389471032*Pi^2*yp^11 + (1375467408*I)*Pi^3*yp^11 - 
            8303020060*yp^12 + (16489010454*I)*Pi*yp^12 + 7279273146*Pi^2*
             yp^12 - (498703896*I)*Pi^3*yp^12 + 4061608128*yp^13 - 
            (7814540640*I)*Pi*yp^13 - 3707179632*Pi^2*yp^13 + 
            (285467040*I)*Pi^3*yp^13 - 1256158960*yp^14 + (2142004632*I)*Pi*
             yp^14 + 852109032*Pi^2*yp^14 - (53315424*I)*Pi^3*yp^14 + 
            231043264*yp^15 - (384036576*I)*Pi*yp^15 - 168298608*Pi^2*yp^15 + 
            (312480*I)*Pi^3*yp^15 - 18511302*yp^16 + (22021911*I)*Pi*yp^16 - 
            204399*Pi^2*yp^16 + (3278340*I)*Pi^3*yp^16 + 386320*yp^17 + 
            (291336*I)*Pi*yp^17 + 860748*Pi^2*yp^17 - (302760*I)*Pi^3*yp^17 - 
            4820*yp^18 - (82398*I)*Pi*yp^18 + 11166*Pi^2*yp^18 + 
            (504*I)*Pi^3*yp^18 - 12528*yp^19 + (1992*I)*Pi*yp^19 - 
            8244*Pi^2*yp^19 + (216*I)*Pi^3*yp^19 - 2078*yp^20 + 
            (3795*I)*Pi*yp^20 - 2379*Pi^2*yp^20 + (1044*I)*Pi^3*yp^20 - 
            9792*Log[2] - (360*I)*Pi*Log[2] - 5256*Pi^2*Log[2] - 
            18576*yp*Log[2] - (12528*I)*Pi*yp*Log[2] - 864*Pi^2*yp*Log[2] + 
            96672*yp^2*Log[2] - (16560*I)*Pi*yp^2*Log[2] - 
            23472*Pi^2*yp^2*Log[2] + 487152*yp^3*Log[2] + (1703952*I)*Pi*yp^3*
             Log[2] + 934560*Pi^2*yp^3*Log[2] - 77161536*yp^4*Log[2] + 
            (56724408*I)*Pi*yp^4*Log[2] + 5159448*Pi^2*yp^4*Log[2] + 
            1035638208*yp^5*Log[2] - (1200292416*I)*Pi*yp^5*Log[2] - 
            278264448*Pi^2*yp^5*Log[2] - 5479722624*yp^6*Log[2] + 
            (5815037376*I)*Pi*yp^6*Log[2] + 1619587008*Pi^2*yp^6*Log[2] + 
            19016612544*yp^7*Log[2] - (22463811648*I)*Pi*yp^7*Log[2] - 
            6679559808*Pi^2*yp^7*Log[2] - 40074452352*yp^8*Log[2] + 
            (45556927920*I)*Pi*yp^8*Log[2] + 14410347120*Pi^2*yp^8*Log[2] + 
            69776689440*yp^9*Log[2] - (82826771616*I)*Pi*yp^9*Log[2] - 
            26601735744*Pi^2*yp^9*Log[2] - 73938552384*yp^10*Log[2] + 
            (85659842016*I)*Pi*yp^10*Log[2] + 27799365600*Pi^2*yp^10*Log[2] + 
            69776689440*yp^11*Log[2] - (82826771616*I)*Pi*yp^11*Log[2] - 
            26601735744*Pi^2*yp^11*Log[2] - 40074452352*yp^12*Log[2] + 
            (45556927920*I)*Pi*yp^12*Log[2] + 14410347120*Pi^2*yp^12*Log[2] + 
            19016612544*yp^13*Log[2] - (22463811648*I)*Pi*yp^13*Log[2] - 
            6679559808*Pi^2*yp^13*Log[2] - 5479722624*yp^14*Log[2] + 
            (5815037376*I)*Pi*yp^14*Log[2] + 1619587008*Pi^2*yp^14*Log[2] + 
            1035638208*yp^15*Log[2] - (1200292416*I)*Pi*yp^15*Log[2] - 
            278264448*Pi^2*yp^15*Log[2] - 77161536*yp^16*Log[2] + 
            (56724408*I)*Pi*yp^16*Log[2] + 5159448*Pi^2*yp^16*Log[2] + 
            487152*yp^17*Log[2] + (1703952*I)*Pi*yp^17*Log[2] + 
            934560*Pi^2*yp^17*Log[2] + 96672*yp^18*Log[2] - 
            (16560*I)*Pi*yp^18*Log[2] - 23472*Pi^2*yp^18*Log[2] - 
            18576*yp^19*Log[2] - (12528*I)*Pi*yp^19*Log[2] - 
            864*Pi^2*yp^19*Log[2] - 9792*yp^20*Log[2] - (360*I)*Pi*yp^20*
             Log[2] - 5256*Pi^2*yp^20*Log[2] - 8208*Log[2]^2 - 
            (6480*I)*Pi*Log[2]^2 + 39456*yp^2*Log[2]^2 - (38880*I)*Pi*yp^2*
             Log[2]^2 - 806400*yp^3*Log[2]^2 + (1050624*I)*Pi*yp^3*Log[2]^2 - 
            102597840*yp^4*Log[2]^2 + (47788272*I)*Pi*yp^4*Log[2]^2 + 
            1631725056*yp^5*Log[2]^2 - (1001908224*I)*Pi*yp^5*Log[2]^2 - 
            7967320704*yp^6*Log[2]^2 + (5571766656*I)*Pi*yp^6*Log[2]^2 + 
            29068190208*yp^7*Log[2]^2 - (21987293184*I)*Pi*yp^7*Log[2]^2 - 
            59959946016*yp^8*Log[2]^2 + (48964933728*I)*Pi*yp^8*Log[2]^2 + 
            105347335680*yp^9*Log[2]^2 - (85954701312*I)*Pi*yp^9*Log[2]^2 - 
            111572041536*yp^10*Log[2]^2 + (95127272640*I)*Pi*yp^10*Log[2]^2 + 
            105347335680*yp^11*Log[2]^2 - (85954701312*I)*Pi*yp^11*Log[2]^2 - 
            59959946016*yp^12*Log[2]^2 + (48964933728*I)*Pi*yp^12*Log[2]^2 + 
            29068190208*yp^13*Log[2]^2 - (21987293184*I)*Pi*yp^13*Log[2]^2 - 
            7967320704*yp^14*Log[2]^2 + (5571766656*I)*Pi*yp^14*Log[2]^2 + 
            1631725056*yp^15*Log[2]^2 - (1001908224*I)*Pi*yp^15*Log[2]^2 - 
            102597840*yp^16*Log[2]^2 + (47788272*I)*Pi*yp^16*Log[2]^2 - 
            806400*yp^17*Log[2]^2 + (1050624*I)*Pi*yp^17*Log[2]^2 + 
            39456*yp^18*Log[2]^2 - (38880*I)*Pi*yp^18*Log[2]^2 - 
            8208*yp^20*Log[2]^2 - (6480*I)*Pi*yp^20*Log[2]^2 - 
            663552*yp^3*Log[2]^3 - 49102848*yp^4*Log[2]^3 + 
            888053760*yp^5*Log[2]^3 - 5047418880*yp^6*Log[2]^3 + 
            19366207488*yp^7*Log[2]^3 - 43847958528*yp^8*Log[2]^3 + 
            75779186688*yp^9*Log[2]^3 - 85116911616*yp^10*Log[2]^3 + 
            75779186688*yp^11*Log[2]^3 - 43847958528*yp^12*Log[2]^3 + 
            19366207488*yp^13*Log[2]^3 - 5047418880*yp^14*Log[2]^3 + 
            888053760*yp^15*Log[2]^3 - 49102848*yp^16*Log[2]^3 - 
            663552*yp^17*Log[2]^3))/(27*(-1 + yp)^10*(1 + yp)^10))*
        Log[u2m2] + ((-16777216*yp^4*(3 - 20*yp + 30*yp^2 - 20*yp^3 + 3*yp^4)*
           H[-1, -1, yp])/((-1 + yp)^2*(1 + yp)^10) + 
         (1048576*yp^4*(45 - 696*yp + 4226*yp^2 - 15320*yp^3 + 35427*yp^4 - 
            59760*yp^5 + 68060*yp^6 - 59760*yp^7 + 35427*yp^8 - 15320*yp^9 + 
            4226*yp^10 - 696*yp^11 + 45*yp^12)*H[-1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (2097152*yp^4*(21 - 344*yp + 
            2034*yp^2 - 7416*yp^3 + 16763*yp^4 - 29104*yp^5 + 31996*yp^6 - 
            29104*yp^7 + 16763*yp^8 - 7416*yp^9 + 2034*yp^10 - 344*yp^11 + 
            21*yp^12)*H[-1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (1048576*yp^4*(45 - 696*yp + 4226*yp^2 - 15320*yp^3 + 35427*yp^4 - 
            59760*yp^5 + 68060*yp^6 - 59760*yp^7 + 35427*yp^8 - 15320*yp^9 + 
            4226*yp^10 - 696*yp^11 + 45*yp^12)*H[0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (2097152*yp^4*(21 - 344*yp + 
            2034*yp^2 - 7416*yp^3 + 16763*yp^4 - 29104*yp^5 + 31996*yp^6 - 
            29104*yp^7 + 16763*yp^8 - 7416*yp^9 + 2034*yp^10 - 344*yp^11 + 
            21*yp^12)*H[0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (1048576*yp^4*(39 - 680*yp + 3910*yp^2 - 14344*yp^3 + 31625*yp^4 - 
            56656*yp^5 + 59924*yp^6 - 56656*yp^7 + 31625*yp^8 - 14344*yp^9 + 
            3910*yp^10 - 680*yp^11 + 39*yp^12)*H[0, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (2097152*yp^4*(21 - 344*yp + 
            2034*yp^2 - 7416*yp^3 + 16763*yp^4 - 29104*yp^5 + 31996*yp^6 - 
            29104*yp^7 + 16763*yp^8 - 7416*yp^9 + 2034*yp^10 - 344*yp^11 + 
            21*yp^12)*H[1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (1048576*yp^4*(39 - 680*yp + 3910*yp^2 - 14344*yp^3 + 31625*yp^4 - 
            56656*yp^5 + 59924*yp^6 - 56656*yp^7 + 31625*yp^8 - 14344*yp^9 + 
            3910*yp^10 - 680*yp^11 + 39*yp^12)*H[1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (4194304*yp^4*(9 - 168*yp + 938*yp^2 - 
            3464*yp^3 + 7431*yp^4 - 13776*yp^5 + 13964*yp^6 - 13776*yp^7 + 
            7431*yp^8 - 3464*yp^9 + 938*yp^10 - 168*yp^11 + 9*yp^12)*
           H[1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*H[0, yp]*(-4 - (3*I)*Pi + 8*yp^2 - (18*I)*Pi*yp^2 + 288*yp^3 - 
            (192*I)*Pi*yp^3 - 41332*yp^4 + (32889*I)*Pi*yp^4 + 569952*yp^5 - 
            (515136*I)*Pi*yp^5 - 2937632*yp^6 + (3010344*I)*Pi*yp^6 + 
            9789984*yp^7 - (10938048*I)*Pi*yp^7 - 20530824*yp^8 + 
            (24625290*I)*Pi*yp^8 + 35121760*yp^9 - (42810432*I)*Pi*yp^9 - 
            37128656*yp^10 + (46899156*I)*Pi*yp^10 + 35121760*yp^11 - 
            (42810432*I)*Pi*yp^11 - 20530824*yp^12 + (24625290*I)*Pi*yp^12 + 
            9789984*yp^13 - (10938048*I)*Pi*yp^13 - 2937632*yp^14 + 
            (3010344*I)*Pi*yp^14 + 569952*yp^15 - (515136*I)*Pi*yp^15 - 
            41332*yp^16 + (32889*I)*Pi*yp^16 + 288*yp^17 - (192*I)*Pi*yp^17 + 
            8*yp^18 - (18*I)*Pi*yp^18 - 4*yp^20 - (3*I)*Pi*yp^20 - 
            64512*yp^4*Log[2] + 1056768*yp^5*Log[2] - 6248448*yp^6*Log[2] + 
            22781952*yp^7*Log[2] - 51495936*yp^8*Log[2] + 89407488*yp^9*
             Log[2] - 98291712*yp^10*Log[2] + 89407488*yp^11*Log[2] - 
            51495936*yp^12*Log[2] + 22781952*yp^13*Log[2] - 
            6248448*yp^14*Log[2] + 1056768*yp^15*Log[2] - 
            64512*yp^16*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (4096*H[1, yp]*(4 + (3*I)*Pi - 8*yp^2 + (18*I)*Pi*yp^2 - 192*yp^3 + 
            (192*I)*Pi*yp^3 + 39220*yp^4 - (30585*I)*Pi*yp^4 - 563776*yp^5 + 
            (508992*I)*Pi*yp^5 + 2843808*yp^6 - (2889000*I)*Pi*yp^6 - 
            9555136*yp^7 + (10563264*I)*Pi*yp^7 + 19483336*yp^8 - 
            (23165322*I)*Pi*yp^8 - 34445376*yp^9 + (41618496*I)*Pi*yp^9 + 
            34959056*yp^10 - (43774932*I)*Pi*yp^10 - 34445376*yp^11 + 
            (41618496*I)*Pi*yp^11 + 19483336*yp^12 - (23165322*I)*Pi*yp^12 - 
            9555136*yp^13 + (10563264*I)*Pi*yp^13 + 2843808*yp^14 - 
            (2889000*I)*Pi*yp^14 - 563776*yp^15 + (508992*I)*Pi*yp^15 + 
            39220*yp^16 - (30585*I)*Pi*yp^16 - 192*yp^17 + (192*I)*Pi*yp^17 - 
            8*yp^18 + (18*I)*Pi*yp^18 + 4*yp^20 + (3*I)*Pi*yp^20 + 
            59904*yp^4*Log[2] - 1044480*yp^5*Log[2] + 6005760*yp^6*Log[2] - 
            22032384*yp^7*Log[2] + 48576000*yp^8*Log[2] - 87023616*yp^9*
             Log[2] + 92043264*yp^10*Log[2] - 87023616*yp^11*Log[2] + 
            48576000*yp^12*Log[2] - 22032384*yp^13*Log[2] + 
            6005760*yp^14*Log[2] - 1044480*yp^15*Log[2] + 
            59904*yp^16*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (4096*H[-1, yp]*(4 + (3*I)*Pi - 8*yp^2 + (18*I)*Pi*yp^2 - 384*yp^3 + 
            (192*I)*Pi*yp^3 + 43444*yp^4 - (35193*I)*Pi*yp^4 - 576128*yp^5 + 
            (521280*I)*Pi*yp^5 + 3031456*yp^6 - (3131688*I)*Pi*yp^6 - 
            10024832*yp^7 + (11312832*I)*Pi*yp^7 + 21578312*yp^8 - 
            (26085258*I)*Pi*yp^8 - 35798144*yp^9 + (44002368*I)*Pi*yp^9 + 
            39298256*yp^10 - (50023380*I)*Pi*yp^10 - 35798144*yp^11 + 
            (44002368*I)*Pi*yp^11 + 21578312*yp^12 - (26085258*I)*Pi*yp^12 - 
            10024832*yp^13 + (11312832*I)*Pi*yp^13 + 3031456*yp^14 - 
            (3131688*I)*Pi*yp^14 - 576128*yp^15 + (521280*I)*Pi*yp^15 + 
            43444*yp^16 - (35193*I)*Pi*yp^16 - 384*yp^17 + (192*I)*Pi*yp^17 - 
            8*yp^18 + (18*I)*Pi*yp^18 + 4*yp^20 + (3*I)*Pi*yp^20 + 
            69120*yp^4*Log[2] - 1069056*yp^5*Log[2] + 6491136*yp^6*Log[2] - 
            23531520*yp^7*Log[2] + 54415872*yp^8*Log[2] - 91791360*yp^9*
             Log[2] + 104540160*yp^10*Log[2] - 91791360*yp^11*Log[2] + 
            54415872*yp^12*Log[2] - 23531520*yp^13*Log[2] + 
            6491136*yp^14*Log[2] - 1069056*yp^15*Log[2] + 
            69120*yp^16*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (512*(29 - (72*I)*Pi + 72*Pi^2 + 216*yp + (144*I)*Pi*yp + 398*yp^2 + 
            (336*I)*Pi*yp^2 + 432*Pi^2*yp^2 - 17256*yp^3 + (9744*I)*Pi*yp^3 + 
            4608*Pi^2*yp^3 + 583577*yp^4 - (983208*I)*Pi*yp^4 - 
            402264*Pi^2*yp^4 - 6480800*yp^5 + (13398336*I)*Pi*yp^5 + 
            6022656*Pi^2*yp^5 + 29617576*yp^6 - (68532288*I)*Pi*yp^6 - 
            34757568*Pi^2*yp^6 - 90065184*yp^7 + (227426880*I)*Pi*yp^7 + 
            125821440*Pi^2*yp^7 + 173607242*yp^8 - (474556176*I)*Pi*yp^8 - 
            282031344*Pi^2*yp^8 - 298750128*yp^9 + (812983776*I)*Pi*yp^9 + 
            491005440*Pi^2*yp^9 + 295976852*yp^10 - (855917088*I)*Pi*yp^10 - 
            535829472*Pi^2*yp^10 - 298750128*yp^11 + (812983776*I)*Pi*yp^11 + 
            491005440*Pi^2*yp^11 + 173607242*yp^12 - (474556176*I)*Pi*yp^12 - 
            282031344*Pi^2*yp^12 - 90065184*yp^13 + (227426880*I)*Pi*yp^13 + 
            125821440*Pi^2*yp^13 + 29617576*yp^14 - (68532288*I)*Pi*yp^14 - 
            34757568*Pi^2*yp^14 - 6480800*yp^15 + (13398336*I)*Pi*yp^15 + 
            6022656*Pi^2*yp^15 + 583577*yp^16 - (983208*I)*Pi*yp^16 - 
            402264*Pi^2*yp^16 - 17256*yp^17 + (9744*I)*Pi*yp^17 + 
            4608*Pi^2*yp^17 + 398*yp^18 + (336*I)*Pi*yp^18 + 432*Pi^2*yp^18 + 
            216*yp^19 + (144*I)*Pi*yp^19 + 29*yp^20 - (72*I)*Pi*yp^20 + 
            72*Pi^2*yp^20 + 192*Log[2] + (144*I)*Pi*Log[2] - 
            384*yp^2*Log[2] + (864*I)*Pi*yp^2*Log[2] - 13824*yp^3*Log[2] + 
            (9216*I)*Pi*yp^3*Log[2] + 1983936*yp^4*Log[2] - 
            (1578672*I)*Pi*yp^4*Log[2] - 27357696*yp^5*Log[2] + 
            (24726528*I)*Pi*yp^5*Log[2] + 141006336*yp^6*Log[2] - 
            (144496512*I)*Pi*yp^6*Log[2] - 469919232*yp^7*Log[2] + 
            (525026304*I)*Pi*yp^7*Log[2] + 985479552*yp^8*Log[2] - 
            (1182013920*I)*Pi*yp^8*Log[2] - 1685844480*yp^9*Log[2] + 
            (2054900736*I)*Pi*yp^9*Log[2] + 1782175488*yp^10*Log[2] - 
            (2251159488*I)*Pi*yp^10*Log[2] - 1685844480*yp^11*Log[2] + 
            (2054900736*I)*Pi*yp^11*Log[2] + 985479552*yp^12*Log[2] - 
            (1182013920*I)*Pi*yp^12*Log[2] - 469919232*yp^13*Log[2] + 
            (525026304*I)*Pi*yp^13*Log[2] + 141006336*yp^14*Log[2] - 
            (144496512*I)*Pi*yp^14*Log[2] - 27357696*yp^15*Log[2] + 
            (24726528*I)*Pi*yp^15*Log[2] + 1983936*yp^16*Log[2] - 
            (1578672*I)*Pi*yp^16*Log[2] - 13824*yp^17*Log[2] + 
            (9216*I)*Pi*yp^17*Log[2] - 384*yp^18*Log[2] + (864*I)*Pi*yp^18*
             Log[2] + 192*yp^20*Log[2] + (144*I)*Pi*yp^20*Log[2] + 
            1548288*yp^4*Log[2]^2 - 25362432*yp^5*Log[2]^2 + 
            149962752*yp^6*Log[2]^2 - 546766848*yp^7*Log[2]^2 + 
            1235902464*yp^8*Log[2]^2 - 2145779712*yp^9*Log[2]^2 + 
            2359001088*yp^10*Log[2]^2 - 2145779712*yp^11*Log[2]^2 + 
            1235902464*yp^12*Log[2]^2 - 546766848*yp^13*Log[2]^2 + 
            149962752*yp^14*Log[2]^2 - 25362432*yp^15*Log[2]^2 + 
            1548288*yp^16*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10))*
        Log[u2m2]^2 + ((-4096*(17 + 28*yp + 230*yp^2 + 3900*yp^3 + 
            30397*yp^4 - 655056*yp^5 + 7133256*yp^6 - 22265872*yp^7 + 
            67445298*yp^8 - 94785656*yp^9 + 133372836*yp^10 - 
            94785656*yp^11 + 67445298*yp^12 - 22265872*yp^13 + 
            7133256*yp^14 - 655056*yp^15 + 30397*yp^16 + 3900*yp^17 + 
            230*yp^18 + 28*yp^19 + 17*yp^20)*H[-1, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(11 + 14*yp + 114*yp^2 + 
            2366*yp^3 + 61135*yp^4 - 980360*yp^5 + 6406424*yp^6 - 
            23136104*yp^7 + 59158054*yp^8 - 91360348*yp^9 + 116998892*yp^10 - 
            91360348*yp^11 + 59158054*yp^12 - 23136104*yp^13 + 
            6406424*yp^14 - 980360*yp^15 + 61135*yp^16 + 2366*yp^17 + 
            114*yp^18 + 14*yp^19 + 11*yp^20)*H[-1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(5 - 2*yp^2 + 832*yp^3 + 
            91873*yp^4 - 1305664*yp^5 + 5679592*yp^6 - 24006336*yp^7 + 
            50870810*yp^8 - 87935040*yp^9 + 100624948*yp^10 - 
            87935040*yp^11 + 50870810*yp^12 - 24006336*yp^13 + 
            5679592*yp^14 - 1305664*yp^15 + 91873*yp^16 + 832*yp^17 - 
            2*yp^18 + 5*yp^20)*H[-1, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(11 + 14*yp + 114*yp^2 + 2366*yp^3 + 61135*yp^4 - 
            980360*yp^5 + 6406424*yp^6 - 23136104*yp^7 + 59158054*yp^8 - 
            91360348*yp^9 + 116998892*yp^10 - 91360348*yp^11 + 
            59158054*yp^12 - 23136104*yp^13 + 6406424*yp^14 - 980360*yp^15 + 
            61135*yp^16 + 2366*yp^17 + 114*yp^18 + 14*yp^19 + 11*yp^20)*
           H[0, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (4096*(11 + 26*yp^2 + 1360*yp^3 + 56367*yp^4 - 1031568*yp^5 + 
            5247416*yp^6 - 21522224*yp^7 + 48617670*yp^8 - 83353744*yp^9 + 
            96367196*yp^10 - 83353744*yp^11 + 48617670*yp^12 - 
            21522224*yp^13 + 5247416*yp^14 - 1031568*yp^15 + 56367*yp^16 + 
            1360*yp^17 + 26*yp^18 + 11*yp^20)*H[0, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (4096*(11 - 14*yp - 62*yp^2 + 
            354*yp^3 + 51599*yp^4 - 1082776*yp^5 + 4088408*yp^6 - 
            19908344*yp^7 + 38077286*yp^8 - 75347140*yp^9 + 75735500*yp^10 - 
            75347140*yp^11 + 38077286*yp^12 - 19908344*yp^13 + 
            4088408*yp^14 - 1082776*yp^15 + 51599*yp^16 + 354*yp^17 - 
            62*yp^18 - 14*yp^19 + 11*yp^20)*H[0, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(5 - 2*yp^2 + 832*yp^3 + 
            91873*yp^4 - 1305664*yp^5 + 5679592*yp^6 - 24006336*yp^7 + 
            50870810*yp^8 - 87935040*yp^9 + 100624948*yp^10 - 
            87935040*yp^11 + 50870810*yp^12 - 24006336*yp^13 + 
            5679592*yp^14 - 1305664*yp^15 + 91873*yp^16 + 832*yp^17 - 
            2*yp^18 + 5*yp^20)*H[1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (4096*(11 - 14*yp - 62*yp^2 + 354*yp^3 + 51599*yp^4 - 1082776*yp^5 + 
            4088408*yp^6 - 19908344*yp^7 + 38077286*yp^8 - 75347140*yp^9 + 
            75735500*yp^10 - 75347140*yp^11 + 38077286*yp^12 - 
            19908344*yp^13 + 4088408*yp^14 - 1082776*yp^15 + 51599*yp^16 + 
            354*yp^17 - 62*yp^18 - 14*yp^19 + 11*yp^20)*H[1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (4096*(17 - 28*yp - 122*yp^2 - 
            124*yp^3 + 11325*yp^4 - 859888*yp^5 + 2497224*yp^6 - 
            15810352*yp^7 + 25283762*yp^8 - 62759240*yp^9 + 50846052*yp^10 - 
            62759240*yp^11 + 25283762*yp^12 - 15810352*yp^13 + 
            2497224*yp^14 - 859888*yp^15 + 11325*yp^16 - 124*yp^17 - 
            122*yp^18 - 28*yp^19 + 17*yp^20)*H[1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (256*H[0, yp]*(-581 + (156*I)*Pi - 
            1296*yp - (336*I)*Pi*yp - 862*yp^2 - (3480*I)*Pi*yp^2 - 
            157072*yp^3 + (20016*I)*Pi*yp^3 - 4549537*yp^4 + 
            (2616684*I)*Pi*yp^4 + 67133376*yp^5 - (44562240*I)*Pi*yp^5 - 
            272981352*yp^6 + (216131808*I)*Pi*yp^6 + 1143076032*yp^7 - 
            (885547584*I)*Pi*yp^7 - 2024526618*yp^8 + (1973603832*I)*Pi*
             yp^8 + 3986691616*yp^9 - (3395285856*I)*Pi*yp^9 - 
            3776101492*yp^10 + (3901149552*I)*Pi*yp^10 + 3986691616*yp^11 - 
            (3395285856*I)*Pi*yp^11 - 2024526618*yp^12 + (1973603832*I)*Pi*
             yp^12 + 1143076032*yp^13 - (885547584*I)*Pi*yp^13 - 
            272981352*yp^14 + (216131808*I)*Pi*yp^14 + 67133376*yp^15 - 
            (44562240*I)*Pi*yp^15 - 4549537*yp^16 + (2616684*I)*Pi*yp^16 - 
            157072*yp^17 + (20016*I)*Pi*yp^17 - 862*yp^18 - 
            (3480*I)*Pi*yp^18 - 1296*yp^19 - (336*I)*Pi*yp^19 - 581*yp^20 + 
            (156*I)*Pi*yp^20 - 1056*Log[2] - 2496*yp^2*Log[2] - 
            130560*yp^3*Log[2] - 5411232*yp^4*Log[2] + 99030528*yp^5*Log[2] - 
            503751936*yp^6*Log[2] + 2066133504*yp^7*Log[2] - 
            4667296320*yp^8*Log[2] + 8001959424*yp^9*Log[2] - 
            9251250816*yp^10*Log[2] + 8001959424*yp^11*Log[2] - 
            4667296320*yp^12*Log[2] + 2066133504*yp^13*Log[2] - 
            503751936*yp^14*Log[2] + 99030528*yp^15*Log[2] - 
            5411232*yp^16*Log[2] - 130560*yp^17*Log[2] - 2496*yp^18*Log[2] - 
            1056*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (256*H[1, yp]*(581 - (300*I)*Pi + 2928*yp + (1440*I)*Pi*yp + 
            5598*yp^2 + (3768*I)*Pi*yp^2 + 170352*yp^3 - (28896*I)*Pi*yp^3 + 
            4225441*yp^4 - (1107900*I)*Pi*yp^4 - 69117632*yp^5 + 
            (38191104*I)*Pi*yp^5 + 236496744*yp^6 - (134946144*I)*Pi*yp^6 - 
            1173935808*yp^7 + (727657728*I)*Pi*yp^7 + 1785922842*yp^8 - 
            (1327117080*I)*Pi*yp^8 - 4075497312*yp^9 + (2807725632*I)*Pi*
             yp^9 + 3345449844*yp^10 - (2660477616*I)*Pi*yp^10 - 
            4075497312*yp^11 + (2807725632*I)*Pi*yp^11 + 1785922842*yp^12 - 
            (1327117080*I)*Pi*yp^12 - 1173935808*yp^13 + (727657728*I)*Pi*
             yp^13 + 236496744*yp^14 - (134946144*I)*Pi*yp^14 - 
            69117632*yp^15 + (38191104*I)*Pi*yp^15 + 4225441*yp^16 - 
            (1107900*I)*Pi*yp^16 + 170352*yp^17 - (28896*I)*Pi*yp^17 + 
            5598*yp^18 + (3768*I)*Pi*yp^18 + 2928*yp^19 + (1440*I)*Pi*yp^19 + 
            581*yp^20 - (300*I)*Pi*yp^20 + 1056*Log[2] - 1344*yp*Log[2] - 
            5952*yp^2*Log[2] + 33984*yp^3*Log[2] + 4953504*yp^4*Log[2] - 
            103946496*yp^5*Log[2] + 392487168*yp^6*Log[2] - 
            1911201024*yp^7*Log[2] + 3655419456*yp^8*Log[2] - 
            7233325440*yp^9*Log[2] + 7270608000*yp^10*Log[2] - 
            7233325440*yp^11*Log[2] + 3655419456*yp^12*Log[2] - 
            1911201024*yp^13*Log[2] + 392487168*yp^14*Log[2] - 
            103946496*yp^15*Log[2] + 4953504*yp^16*Log[2] + 
            33984*yp^17*Log[2] - 5952*yp^18*Log[2] - 1344*yp^19*Log[2] + 
            1056*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (256*H[-1, yp]*(581 - (12*I)*Pi - 336*yp - (768*I)*Pi*yp - 
            3874*yp^2 + (3192*I)*Pi*yp^2 + 143792*yp^3 - (11136*I)*Pi*yp^3 + 
            4873633*yp^4 - (4125468*I)*Pi*yp^4 - 65149120*yp^5 + 
            (50933376*I)*Pi*yp^5 + 309465960*yp^6 - (297317472*I)*Pi*yp^6 - 
            1112216256*yp^7 + (1043437440*I)*Pi*yp^7 + 2263130394*yp^8 - 
            (2620090584*I)*Pi*yp^8 - 3897885920*yp^9 + (3982846080*I)*Pi*
             yp^9 + 4206753140*yp^10 - (5141821488*I)*Pi*yp^10 - 
            3897885920*yp^11 + (3982846080*I)*Pi*yp^11 + 2263130394*yp^12 - 
            (2620090584*I)*Pi*yp^12 - 1112216256*yp^13 + (1043437440*I)*Pi*
             yp^13 + 309465960*yp^14 - (297317472*I)*Pi*yp^14 - 
            65149120*yp^15 + (50933376*I)*Pi*yp^15 + 4873633*yp^16 - 
            (4125468*I)*Pi*yp^16 + 143792*yp^17 - (11136*I)*Pi*yp^17 - 
            3874*yp^18 + (3192*I)*Pi*yp^18 - 336*yp^19 - (768*I)*Pi*yp^19 + 
            581*yp^20 - (12*I)*Pi*yp^20 + 1056*Log[2] + 1344*yp*Log[2] + 
            10944*yp^2*Log[2] + 227136*yp^3*Log[2] + 5868960*yp^4*Log[2] - 
            94114560*yp^5*Log[2] + 615016704*yp^6*Log[2] - 
            2221065984*yp^7*Log[2] + 5679173184*yp^8*Log[2] - 
            8770593408*yp^9*Log[2] + 11231893632*yp^10*Log[2] - 
            8770593408*yp^11*Log[2] + 5679173184*yp^12*Log[2] - 
            2221065984*yp^13*Log[2] + 615016704*yp^14*Log[2] - 
            94114560*yp^15*Log[2] + 5868960*yp^16*Log[2] + 
            227136*yp^17*Log[2] + 10944*yp^18*Log[2] + 1344*yp^19*Log[2] + 
            1056*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (128*(46256 + (41265*I)*Pi + 1980*Pi^2 + 57840*yp - 
            (36720*I)*Pi*yp + 16560*Pi^2*yp - 605312*yp^2 - 
            (398010*I)*Pi*yp^2 + 11880*Pi^2*yp^2 + 5175280*yp^3 - 
            (4932720*I)*Pi*yp^3 - 267600*Pi^2*yp^3 + 81600496*yp^4 - 
            (108948195*I)*Pi*yp^4 - 26836980*Pi^2*yp^4 - 1393056960*yp^5 + 
            (1857032640*I)*Pi*yp^5 + 573879360*Pi^2*yp^5 + 5054562304*yp^6 - 
            (7705930680*I)*Pi*yp^6 - 2436045600*Pi^2*yp^6 - 
            28495695040*yp^7 + (32851247040*I)*Pi*yp^7 + 11298692160*Pi^2*
             yp^7 + 33914717024*yp^8 - (58092855630*I)*Pi*yp^8 - 
            21400042440*Pi^2*yp^8 - 104061579360*yp^9 + (115662488160*I)*Pi*
             yp^9 + 43162190880*Pi^2*yp^9 + 60951021824*yp^10 - 
            (108517436700*I)*Pi*yp^10 - 41707224720*Pi^2*yp^10 - 
            104061579360*yp^11 + (115662488160*I)*Pi*yp^11 + 
            43162190880*Pi^2*yp^11 + 33914717024*yp^12 - (58092855630*I)*Pi*
             yp^12 - 21400042440*Pi^2*yp^12 - 28495695040*yp^13 + 
            (32851247040*I)*Pi*yp^13 + 11298692160*Pi^2*yp^13 + 
            5054562304*yp^14 - (7705930680*I)*Pi*yp^14 - 2436045600*Pi^2*
             yp^14 - 1393056960*yp^15 + (1857032640*I)*Pi*yp^15 + 
            573879360*Pi^2*yp^15 + 81600496*yp^16 - (108948195*I)*Pi*yp^16 - 
            26836980*Pi^2*yp^16 + 5175280*yp^17 - (4932720*I)*Pi*yp^17 - 
            267600*Pi^2*yp^17 - 605312*yp^18 - (398010*I)*Pi*yp^18 + 
            11880*Pi^2*yp^18 + 57840*yp^19 - (36720*I)*Pi*yp^19 + 
            16560*Pi^2*yp^19 + 46256*yp^20 + (41265*I)*Pi*yp^20 + 
            1980*Pi^2*yp^20 + 34860*Log[2] - (9360*I)*Pi*Log[2] + 
            77760*yp*Log[2] + (20160*I)*Pi*yp*Log[2] + 51720*yp^2*Log[2] + 
            (208800*I)*Pi*yp^2*Log[2] + 9424320*yp^3*Log[2] - 
            (1200960*I)*Pi*yp^3*Log[2] + 272972220*yp^4*Log[2] - 
            (157001040*I)*Pi*yp^4*Log[2] - 4028002560*yp^5*Log[2] + 
            (2673734400*I)*Pi*yp^5*Log[2] + 16378881120*yp^6*Log[2] - 
            (12967908480*I)*Pi*yp^6*Log[2] - 68584561920*yp^7*Log[2] + 
            (53132855040*I)*Pi*yp^7*Log[2] + 121471597080*yp^8*Log[2] - 
            (118416229920*I)*Pi*yp^8*Log[2] - 239201496960*yp^9*Log[2] + 
            (203717151360*I)*Pi*yp^9*Log[2] + 226566089520*yp^10*Log[2] - 
            (234068973120*I)*Pi*yp^10*Log[2] - 239201496960*yp^11*Log[2] + 
            (203717151360*I)*Pi*yp^11*Log[2] + 121471597080*yp^12*Log[2] - 
            (118416229920*I)*Pi*yp^12*Log[2] - 68584561920*yp^13*Log[2] + 
            (53132855040*I)*Pi*yp^13*Log[2] + 16378881120*yp^14*Log[2] - 
            (12967908480*I)*Pi*yp^14*Log[2] - 4028002560*yp^15*Log[2] + 
            (2673734400*I)*Pi*yp^15*Log[2] + 272972220*yp^16*Log[2] - 
            (157001040*I)*Pi*yp^16*Log[2] + 9424320*yp^17*Log[2] - 
            (1200960*I)*Pi*yp^17*Log[2] + 51720*yp^18*Log[2] + 
            (208800*I)*Pi*yp^18*Log[2] + 77760*yp^19*Log[2] + 
            (20160*I)*Pi*yp^19*Log[2] + 34860*yp^20*Log[2] - 
            (9360*I)*Pi*yp^20*Log[2] + 31680*Log[2]^2 + 74880*yp^2*Log[2]^2 + 
            3916800*yp^3*Log[2]^2 + 162336960*yp^4*Log[2]^2 - 
            2970915840*yp^5*Log[2]^2 + 15112558080*yp^6*Log[2]^2 - 
            61984005120*yp^7*Log[2]^2 + 140018889600*yp^8*Log[2]^2 - 
            240058782720*yp^9*Log[2]^2 + 277537524480*yp^10*Log[2]^2 - 
            240058782720*yp^11*Log[2]^2 + 140018889600*yp^12*Log[2]^2 - 
            61984005120*yp^13*Log[2]^2 + 15112558080*yp^14*Log[2]^2 - 
            2970915840*yp^15*Log[2]^2 + 162336960*yp^16*Log[2]^2 + 
            3916800*yp^17*Log[2]^2 + 74880*yp^18*Log[2]^2 + 
            31680*yp^20*Log[2]^2))/(45*(-1 + yp)^10*(1 + yp)^10) + 
         ((2048*(21 - 8*yp + 174*yp^2 + 3000*yp^3 + 49073*yp^4 - 
              1052192*yp^5 + 6311976*yp^6 - 24378272*yp^7 + 55719226*yp^8 - 
              97255920*yp^9 + 108622932*yp^10 - 97255920*yp^11 + 
              55719226*yp^12 - 24378272*yp^13 + 6311976*yp^14 - 
              1052192*yp^15 + 49073*yp^16 + 3000*yp^17 + 174*yp^18 - 
              8*yp^19 + 21*yp^20)*H[-1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
           (2048*(21 + 142*yp^2 + 1792*yp^3 + 52913*yp^4 - 1155840*yp^5 + 
              6002856*yp^6 - 24166656*yp^7 + 52694586*yp^8 - 94216960*yp^9 + 
              102699924*yp^10 - 94216960*yp^11 + 52694586*yp^12 - 
              24166656*yp^13 + 6002856*yp^14 - 1155840*yp^15 + 52913*yp^16 + 
              1792*yp^17 + 142*yp^18 + 21*yp^20)*H[0, yp])/
            ((-1 + yp)^10*(1 + yp)^10) - (2048*(21 + 8*yp + 110*yp^2 + 
              584*yp^3 + 56753*yp^4 - 1259488*yp^5 + 5693736*yp^6 - 
              23955040*yp^7 + 49669946*yp^8 - 91178000*yp^9 + 
              96776916*yp^10 - 91178000*yp^11 + 49669946*yp^12 - 
              23955040*yp^13 + 5693736*yp^14 - 1259488*yp^15 + 56753*yp^16 + 
              584*yp^17 + 110*yp^18 + 8*yp^19 + 21*yp^20)*H[1, yp])/
            ((-1 + yp)^10*(1 + yp)^10) + (512*(-261 + (162*I)*Pi - 576*yp + 
              (48*I)*Pi*yp - 1182*yp^2 + (492*I)*Pi*yp^2 - 21056*yp^3 + 
              (6576*I)*Pi*yp^3 - 1044193*yp^4 + (714618*I)*Pi*yp^4 + 
              17655040*yp^5 - (14072640*I)*Pi*yp^5 - 77277032*yp^6 + 
              (70356240*I)*Pi*yp^6 + 293885184*yp^7 - (281389632*I)*Pi*yp^7 - 
              561649946*yp^8 + (606009828*I)*Pi*yp^8 + 1047435904*yp^9 - 
              (1082373216*I)*Pi*yp^9 - 1031116276*yp^10 + (1175002632*I)*Pi*
               yp^10 + 1047435904*yp^11 - (1082373216*I)*Pi*yp^11 - 
              561649946*yp^12 + (606009828*I)*Pi*yp^12 + 293885184*yp^13 - 
              (281389632*I)*Pi*yp^13 - 77277032*yp^14 + (70356240*I)*Pi*yp^
                14 + 17655040*yp^15 - (14072640*I)*Pi*yp^15 - 1044193*yp^16 + 
              (714618*I)*Pi*yp^16 - 21056*yp^17 + (6576*I)*Pi*yp^17 - 
              1182*yp^18 + (492*I)*Pi*yp^18 - 576*yp^19 + (48*I)*Pi*yp^19 - 
              261*yp^20 + (162*I)*Pi*yp^20 - 504*Log[2] - 3408*yp^2*Log[2] - 
              43008*yp^3*Log[2] - 1269912*yp^4*Log[2] + 27740160*yp^5*Log[
                2] - 144068544*yp^6*Log[2] + 579999744*yp^7*Log[2] - 
              1264670064*yp^8*Log[2] + 2261207040*yp^9*Log[2] - 
              2464798176*yp^10*Log[2] + 2261207040*yp^11*Log[2] - 
              1264670064*yp^12*Log[2] + 579999744*yp^13*Log[2] - 
              144068544*yp^14*Log[2] + 27740160*yp^15*Log[2] - 
              1269912*yp^16*Log[2] - 43008*yp^17*Log[2] - 3408*yp^18*Log[2] - 
              504*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10))*Log[u2m2] - 
         (8192*(1 + 6*yp^2 + 64*yp^3 + 2093*yp^4 - 47424*yp^5 + 278088*yp^6 - 
            1037760*yp^7 + 2276562*yp^8 - 4157760*yp^9 + 4323684*yp^10 - 
            4157760*yp^11 + 2276562*yp^12 - 1037760*yp^13 + 278088*yp^14 - 
            47424*yp^15 + 2093*yp^16 + 64*yp^17 + 6*yp^18 + yp^20)*
           Log[u2m2]^2)/((-1 + yp)^10*(1 + yp)^10))*Log[x]^2 + 
       ((2048*(53 - 8*yp + 718*yp^2 + 10200*yp^3 + 84497*yp^4 - 
            2288320*yp^5 + 12208424*yp^6 - 53603968*yp^7 + 120032954*yp^8 - 
            209407632*yp^9 + 240760340*yp^10 - 209407632*yp^11 + 
            120032954*yp^12 - 53603968*yp^13 + 12208424*yp^14 - 
            2288320*yp^15 + 84497*yp^16 + 10200*yp^17 + 718*yp^18 - 8*yp^19 + 
            53*yp^20)*H[-1, yp])/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (2048*(53 + 270*yp^2 + 4480*yp^3 + 110609*yp^4 - 2578304*yp^5 + 
            11155496*yp^6 - 52109952*yp^7 + 106158266*yp^8 - 201168768*yp^9 + 
            211843988*yp^10 - 201168768*yp^11 + 106158266*yp^12 - 
            52109952*yp^13 + 11155496*yp^14 - 2578304*yp^15 + 110609*yp^16 + 
            4480*yp^17 + 270*yp^18 + 53*yp^20)*H[0, yp])/
          (3*(-1 + yp)^10*(1 + yp)^10) - (2048*(53 + 8*yp - 178*yp^2 - 
            1240*yp^3 + 136721*yp^4 - 2868288*yp^5 + 10102568*yp^6 - 
            50615936*yp^7 + 92283578*yp^8 - 192929904*yp^9 + 
            182927636*yp^10 - 192929904*yp^11 + 92283578*yp^12 - 
            50615936*yp^13 + 10102568*yp^14 - 2868288*yp^15 + 136721*yp^16 - 
            1240*yp^17 - 178*yp^18 + 8*yp^19 + 53*yp^20)*H[1, yp])/
          (3*(-1 + yp)^10*(1 + yp)^10) + (512*(-2247 - (90*I)*Pi - 1536*yp + 
            (48*I)*Pi*yp + 9606*yp^2 - (4092*I)*Pi*yp^2 - 77824*yp^3 + 
            (1776*I)*Pi*yp^3 - 3030651*yp^4 + (1659054*I)*Pi*yp^4 + 
            39791104*yp^5 - (30526848*I)*Pi*yp^5 - 134365368*yp^6 + 
            (125484336*I)*Pi*yp^6 + 635002368*yp^7 - (581714688*I)*Pi*yp^7 - 
            981059518*yp^8 + (1164000684*I)*Pi*yp^8 + 2169024000*yp^9 - 
            (2225206944*I)*Pi*yp^9 - 1831578524*yp^10 + (2312472984*I)*Pi*
             yp^10 + 2169024000*yp^11 - (2225206944*I)*Pi*yp^11 - 
            981059518*yp^12 + (1164000684*I)*Pi*yp^12 + 635002368*yp^13 - 
            (581714688*I)*Pi*yp^13 - 134365368*yp^14 + (125484336*I)*Pi*
             yp^14 + 39791104*yp^15 - (30526848*I)*Pi*yp^15 - 3030651*yp^16 + 
            (1659054*I)*Pi*yp^16 - 77824*yp^17 + (1776*I)*Pi*yp^17 + 
            9606*yp^18 - (4092*I)*Pi*yp^18 - 1536*yp^19 + (48*I)*Pi*yp^19 - 
            2247*yp^20 - (90*I)*Pi*yp^20 - 1272*Log[2] - 6480*yp^2*Log[2] - 
            107520*yp^3*Log[2] - 2654616*yp^4*Log[2] + 61879296*yp^5*Log[2] - 
            267731904*yp^6*Log[2] + 1250638848*yp^7*Log[2] - 
            2547798384*yp^8*Log[2] + 4828050432*yp^9*Log[2] - 
            5084255712*yp^10*Log[2] + 4828050432*yp^11*Log[2] - 
            2547798384*yp^12*Log[2] + 1250638848*yp^13*Log[2] - 
            267731904*yp^14*Log[2] + 61879296*yp^15*Log[2] - 
            2654616*yp^16*Log[2] - 107520*yp^17*Log[2] - 6480*yp^18*Log[2] - 
            1272*yp^20*Log[2]))/(9*(-1 + yp)^10*(1 + yp)^10) - 
         (8192*(3 + 26*yp^2 + 256*yp^3 + 3623*yp^4 - 102144*yp^5 + 
            497784*yp^6 - 2115840*yp^7 + 4504790*yp^8 - 8268032*yp^9 + 
            8861916*yp^10 - 8268032*yp^11 + 4504790*yp^12 - 2115840*yp^13 + 
            497784*yp^14 - 102144*yp^15 + 3623*yp^16 + 256*yp^17 + 26*yp^18 + 
            3*yp^20)*Log[u2m2])/((-1 + yp)^10*(1 + yp)^10))*Log[x]^3 - 
       (1024*(87 + 522*yp^2 + 3712*yp^3 + 40715*yp^4 - 1468544*yp^5 + 
          5749752*yp^6 - 28941696*yp^7 + 55299998*yp^8 - 112199808*yp^9 + 
          110601724*yp^10 - 112199808*yp^11 + 55299998*yp^12 - 
          28941696*yp^13 + 5749752*yp^14 - 1468544*yp^15 + 40715*yp^16 + 
          3712*yp^17 + 522*yp^18 + 87*yp^20)*Log[x]^4)/
        (3*(-1 + yp)^10*(1 + yp)^10) + 
       (64*H[0, yp]*(-29737 + (9213*I)*Pi - 14301*Pi^2 + (702*I)*Pi^3 - 
          31608*yp - (89868*I)*Pi*yp - 22680*Pi^2*yp + 71790*yp^2 + 
          (209862*I)*Pi*yp^2 + 36930*Pi^2*yp^2 - (13356*I)*Pi^3*yp^2 - 
          3278264*yp^3 + (5351508*I)*Pi*yp^3 + 200040*Pi^2*yp^3 + 
          (82944*I)*Pi^3*yp^3 - 59669653*yp^4 + (24423993*I)*Pi*yp^4 - 
          10652121*Pi^2*yp^4 - (5864346*I)*Pi^3*yp^4 + 1026892960*yp^5 - 
          (1110760944*I)*Pi*yp^5 - 406945824*Pi^2*yp^5 + (135364608*I)*Pi^3*
           yp^5 - 5615522072*yp^6 + (4365980616*I)*Pi*yp^6 + 
          941507352*Pi^2*yp^6 - (754485264*I)*Pi^3*yp^6 + 19173648160*yp^7 - 
          (24270373296*I)*Pi*yp^7 - 9437862432*Pi^2*yp^7 + 
          (2755749888*I)*Pi^3*yp^7 - 42510190914*yp^8 + (36083437770*I)*Pi*
           yp^8 + 9435888822*Pi^2*yp^8 - (5377132836*I)*Pi^3*yp^8 + 
          70585333104*yp^9 - (88002455976*I)*Pi*yp^9 - 36760902288*Pi^2*
           yp^9 + (10764407808*I)*Pi^3*yp^9 - 78327323308*yp^10 + 
          (68914359012*I)*Pi*yp^10 + 18534589260*Pi^2*yp^10 - 
          (9638151048*I)*Pi^3*yp^10 + 70585333104*yp^11 - 
          (88002455976*I)*Pi*yp^11 - 36760902288*Pi^2*yp^11 + 
          (10764407808*I)*Pi^3*yp^11 - 42510190914*yp^12 + 
          (36083437770*I)*Pi*yp^12 + 9435888822*Pi^2*yp^12 - 
          (5377132836*I)*Pi^3*yp^12 + 19173648160*yp^13 - 
          (24270373296*I)*Pi*yp^13 - 9437862432*Pi^2*yp^13 + 
          (2755749888*I)*Pi^3*yp^13 - 5615522072*yp^14 + (4365980616*I)*Pi*
           yp^14 + 941507352*Pi^2*yp^14 - (754485264*I)*Pi^3*yp^14 + 
          1026892960*yp^15 - (1110760944*I)*Pi*yp^15 - 406945824*Pi^2*yp^15 + 
          (135364608*I)*Pi^3*yp^15 - 59669653*yp^16 + (24423993*I)*Pi*yp^16 - 
          10652121*Pi^2*yp^16 - (5864346*I)*Pi^3*yp^16 - 3278264*yp^17 + 
          (5351508*I)*Pi*yp^17 + 200040*Pi^2*yp^17 + (82944*I)*Pi^3*yp^17 + 
          71790*yp^18 + (209862*I)*Pi*yp^18 + 36930*Pi^2*yp^18 - 
          (13356*I)*Pi^3*yp^18 - 31608*yp^19 - (89868*I)*Pi*yp^19 - 
          22680*Pi^2*yp^19 - 29737*yp^20 + (9213*I)*Pi*yp^20 - 
          14301*Pi^2*yp^20 + (702*I)*Pi^3*yp^20 - 27360*Log[2] - 
          (24588*I)*Pi*Log[2] - 5976*Pi^2*Log[2] - 30240*yp*Log[2] - 
          (55008*I)*Pi*yp*Log[2] + 3456*Pi^2*yp*Log[2] + 11136*yp^2*Log[2] + 
          (258552*I)*Pi*yp^2*Log[2] + 89712*Pi^2*yp^2*Log[2] - 
          7848480*yp^3*Log[2] + (5221152*I)*Pi*yp^3*Log[2] + 
          1448064*Pi^2*yp^3*Log[2] - 168647520*yp^4*Log[2] + 
          (121194468*I)*Pi*yp^4*Log[2] + 6062472*Pi^2*yp^4*Log[2] + 
          3419227776*yp^5*Log[2] - (3348994176*I)*Pi*yp^5*Log[2] - 
          673443072*Pi^2*yp^5*Log[2] - 15847420416*yp^6*Log[2] + 
          (14377196448*I)*Pi*yp^6*Log[2] + 2815513920*Pi^2*yp^6*Log[2] + 
          71576180352*yp^7*Log[2] - (66984137856*I)*Pi*yp^7*Log[2] - 
          14091768576*Pi^2*yp^7*Log[2] - 124639791552*yp^8*Log[2] + 
          (125792439336*I)*Pi*yp^8*Log[2] + 24960990672*Pi^2*yp^8*Log[2] + 
          260347075392*yp^9*Log[2] - (249951184704*I)*Pi*yp^9*Log[2] - 
          54108808704*Pi^2*yp^9*Log[2] - 235569107712*yp^10*Log[2] + 
          (244616035536*I)*Pi*yp^10*Log[2] + 47903983776*Pi^2*yp^10*Log[2] + 
          260347075392*yp^11*Log[2] - (249951184704*I)*Pi*yp^11*Log[2] - 
          54108808704*Pi^2*yp^11*Log[2] - 124639791552*yp^12*Log[2] + 
          (125792439336*I)*Pi*yp^12*Log[2] + 24960990672*Pi^2*yp^12*Log[2] + 
          71576180352*yp^13*Log[2] - (66984137856*I)*Pi*yp^13*Log[2] - 
          14091768576*Pi^2*yp^13*Log[2] - 15847420416*yp^14*Log[2] + 
          (14377196448*I)*Pi*yp^14*Log[2] + 2815513920*Pi^2*yp^14*Log[2] + 
          3419227776*yp^15*Log[2] - (3348994176*I)*Pi*yp^15*Log[2] - 
          673443072*Pi^2*yp^15*Log[2] - 168647520*yp^16*Log[2] + 
          (121194468*I)*Pi*yp^16*Log[2] + 6062472*Pi^2*yp^16*Log[2] - 
          7848480*yp^17*Log[2] + (5221152*I)*Pi*yp^17*Log[2] + 
          1448064*Pi^2*yp^17*Log[2] + 11136*yp^18*Log[2] + 
          (258552*I)*Pi*yp^18*Log[2] + 89712*Pi^2*yp^18*Log[2] - 
          30240*yp^19*Log[2] - (55008*I)*Pi*yp^19*Log[2] + 
          3456*Pi^2*yp^19*Log[2] - 27360*yp^20*Log[2] - (24588*I)*Pi*yp^20*
           Log[2] - 5976*Pi^2*yp^20*Log[2] - 13320*Log[2]^2 - 
          (10800*I)*Pi*Log[2]^2 - 159408*yp^2*Log[2]^2 + (25056*I)*Pi*yp^2*
           Log[2]^2 - 6746112*yp^3*Log[2]^2 + (2999808*I)*Pi*yp^3*Log[2]^2 - 
          293788008*yp^4*Log[2]^2 + (88429968*I)*Pi*yp^4*Log[2]^2 + 
          5050626048*yp^5*Log[2]^2 - (2227613184*I)*Pi*yp^5*Log[2]^2 - 
          24416221248*yp^6*Log[2]^2 + (10680170112*I)*Pi*yp^6*Log[2]^2 + 
          94798761984*yp^7*Log[2]^2 - (47728728576*I)*Pi*yp^7*Log[2]^2 - 
          197969214096*yp^8*Log[2]^2 + (101806515360*I)*Pi*yp^8*Log[2]^2 + 
          346498412544*yp^9*Log[2]^2 - (184126569984*I)*Pi*yp^9*Log[2]^2 - 
          377941140000*yp^10*Log[2]^2 + (202240929600*I)*Pi*yp^10*Log[2]^2 + 
          346498412544*yp^11*Log[2]^2 - (184126569984*I)*Pi*yp^11*Log[2]^2 - 
          197969214096*yp^12*Log[2]^2 + (101806515360*I)*Pi*yp^12*Log[2]^2 + 
          94798761984*yp^13*Log[2]^2 - (47728728576*I)*Pi*yp^13*Log[2]^2 - 
          24416221248*yp^14*Log[2]^2 + (10680170112*I)*Pi*yp^14*Log[2]^2 + 
          5050626048*yp^15*Log[2]^2 - (2227613184*I)*Pi*yp^15*Log[2]^2 - 
          293788008*yp^16*Log[2]^2 + (88429968*I)*Pi*yp^16*Log[2]^2 - 
          6746112*yp^17*Log[2]^2 + (2999808*I)*Pi*yp^17*Log[2]^2 - 
          159408*yp^18*Log[2]^2 + (25056*I)*Pi*yp^18*Log[2]^2 - 
          13320*yp^20*Log[2]^2 - (10800*I)*Pi*yp^20*Log[2]^2 - 
          2082816*yp^3*Log[2]^3 - 130314240*yp^4*Log[2]^3 + 
          2331076608*yp^5*Log[2]^3 - 12711813120*yp^6*Log[2]^3 + 
          51279722496*yp^7*Log[2]^3 - 117386809344*yp^8*Log[2]^3 + 
          200062789632*yp^9*Log[2]^3 - 232087633920*yp^10*Log[2]^3 + 
          200062789632*yp^11*Log[2]^3 - 117386809344*yp^12*Log[2]^3 + 
          51279722496*yp^13*Log[2]^3 - 12711813120*yp^14*Log[2]^3 + 
          2331076608*yp^15*Log[2]^3 - 130314240*yp^16*Log[2]^3 - 
          2082816*yp^17*Log[2]^3 - 12528*Zeta[3] - 40608*yp^2*Zeta[3] - 
          884736*yp^3*Zeta[3] - 3522096*yp^4*Zeta[3] - 49545216*yp^5*
           Zeta[3] + 1454958720*yp^6*Zeta[3] - 1481048064*yp^7*Zeta[3] + 
          15333244704*yp^8*Zeta[3] - 6622248960*yp^9*Zeta[3] + 
          31207574592*yp^10*Zeta[3] - 6622248960*yp^11*Zeta[3] + 
          15333244704*yp^12*Zeta[3] - 1481048064*yp^13*Zeta[3] + 
          1454958720*yp^14*Zeta[3] - 49545216*yp^15*Zeta[3] - 
          3522096*yp^16*Zeta[3] - 884736*yp^17*Zeta[3] - 
          40608*yp^18*Zeta[3] - 12528*yp^20*Zeta[3]))/(27*(-1 + yp)^10*
         (1 + yp)^10) + (64*H[-1, yp]*(-153900*Pi^2 + (40500*I)*Pi^3 + 
          743425*yp - (304995*I)*Pi*yp + 1710225*Pi^2*yp + 
          (122400*I)*Pi^3*yp - 1017562*yp^2 - (1897620*I)*Pi*yp^2 + 
          1748700*Pi^2*yp^2 - (242100*I)*Pi^3*yp^2 + 5378850*yp^3 - 
          (11000010*I)*Pi*yp^3 - 12152250*Pi^2*yp^3 + (1670400*I)*Pi^3*yp^3 + 
          74978326*yp^4 - (12063540*I)*Pi*yp^4 + 181591500*Pi^2*yp^4 - 
          (28008900*I)*Pi^3*yp^4 + 2921981325*yp^5 - (2632803495*I)*Pi*yp^5 - 
          1316470275*Pi^2*yp^5 + (134762400*I)*Pi^3*yp^5 - 36106857384*yp^6 + 
          (41084176560*I)*Pi*yp^6 + 24706577700*Pi^2*yp^6 - 
          (883021500*I)*Pi^3*yp^6 + 225512432600*yp^7 - (233489132280*I)*Pi*
           yp^7 - 81496131000*Pi^2*yp^7 + (13986892800*I)*Pi^3*yp^7 - 
          722927751432*yp^8 + (859028989680*I)*Pi*yp^8 + 431732953800*Pi^2*
           yp^8 - (17146611000*I)*Pi^3*yp^8 + 1644776641650*yp^9 - 
          (1935709431030*I)*Pi*yp^9 - 677498340750*Pi^2*yp^9 + 
          (91858305600*I)*Pi^3*yp^9 - 2629394731148*yp^10 + 
          (3125252986920*I)*Pi*yp^10 + 1588493698200*Pi^2*yp^10 - 
          (74898419400*I)*Pi^3*yp^10 + 3007627161100*yp^11 - 
          (3735645165180*I)*Pi*yp^11 - 1313500873500*Pi^2*yp^11 + 
          (158917824000*I)*Pi^3*yp^11 - 2629394731148*yp^12 + 
          (3125252986920*I)*Pi*yp^12 + 1588493698200*Pi^2*yp^12 - 
          (74898419400*I)*Pi^3*yp^12 + 1644776641650*yp^13 - 
          (1935709431030*I)*Pi*yp^13 - 677498340750*Pi^2*yp^13 + 
          (91858305600*I)*Pi^3*yp^13 - 722927751432*yp^14 + 
          (859028989680*I)*Pi*yp^14 + 431732953800*Pi^2*yp^14 - 
          (17146611000*I)*Pi^3*yp^14 + 225512432600*yp^15 - 
          (233489132280*I)*Pi*yp^15 - 81496131000*Pi^2*yp^15 + 
          (13986892800*I)*Pi^3*yp^15 - 36106857384*yp^16 + 
          (41084176560*I)*Pi*yp^16 + 24706577700*Pi^2*yp^16 - 
          (883021500*I)*Pi^3*yp^16 + 2921981325*yp^17 - (2632803495*I)*Pi*
           yp^17 - 1316470275*Pi^2*yp^17 + (134762400*I)*Pi^3*yp^17 + 
          74978326*yp^18 - (12063540*I)*Pi*yp^18 + 181591500*Pi^2*yp^18 - 
          (28008900*I)*Pi^3*yp^18 + 5378850*yp^19 - (11000010*I)*Pi*yp^19 - 
          12152250*Pi^2*yp^19 + (1670400*I)*Pi^3*yp^19 - 1017562*yp^20 - 
          (1897620*I)*Pi*yp^20 + 1748700*Pi^2*yp^20 - (242100*I)*Pi^3*yp^20 + 
          743425*yp^21 - (304995*I)*Pi*yp^21 + 1710225*Pi^2*yp^21 + 
          (122400*I)*Pi^3*yp^21 - 153900*Pi^2*yp^22 + (40500*I)*Pi^3*yp^22 - 
          162000*Pi^2*Log[2] + 684000*yp*Log[2] + (3525300*I)*Pi*yp*Log[2] + 
          538200*Pi^2*yp*Log[2] + 6740400*yp^2*Log[2] - (4766400*I)*Pi*yp^2*
           Log[2] + 291600*Pi^2*yp^2*Log[2] - 4353600*yp^3*Log[2] - 
          (34403400*I)*Pi*yp^3*Log[2] - 9990000*Pi^2*yp^3*Log[2] + 
          42519600*yp^4*Log[2] + (440884800*I)*Pi*yp^4*Log[2] + 
          149029200*Pi^2*yp^4*Log[2] + 7215842400*yp^5*Log[2] - 
          (8091985500*I)*Pi*yp^5*Log[2] - 2543819400*Pi^2*yp^5*Log[2] - 
          105952257600*yp^6*Log[2] + (148516416000*I)*Pi*yp^6*Log[2] + 
          30485487600*Pi^2*yp^6*Log[2] + 612493113600*yp^7*Log[2] - 
          (615739816800*I)*Pi*yp^7*Log[2] - 194618952000*Pi^2*yp^7*Log[2] - 
          2158706644800*yp^8*Log[2] + (2635202304000*I)*Pi*yp^8*Log[2] + 
          614199045600*Pi^2*yp^8*Log[2] + 4883963505600*yp^9*Log[2] - 
          (5129663578200*I)*Pi*yp^9*Log[2] - 1581254427600*Pi^2*yp^9*Log[2] - 
          7857713916000*yp^10*Log[2] + (9604036598400*I)*Pi*yp^10*Log[2] + 
          2379783780000*Pi^2*yp^10*Log[2] + 9294561782400*yp^11*Log[2] - 
          (9898368231600*I)*Pi*yp^11*Log[2] - 3017089072800*Pi^2*yp^11*
           Log[2] - 7857713916000*yp^12*Log[2] + (9604036598400*I)*Pi*yp^12*
           Log[2] + 2379783780000*Pi^2*yp^12*Log[2] + 4883963505600*yp^13*
           Log[2] - (5129663578200*I)*Pi*yp^13*Log[2] - 1581254427600*Pi^2*
           yp^13*Log[2] - 2158706644800*yp^14*Log[2] + (2635202304000*I)*Pi*
           yp^14*Log[2] + 614199045600*Pi^2*yp^14*Log[2] + 
          612493113600*yp^15*Log[2] - (615739816800*I)*Pi*yp^15*Log[2] - 
          194618952000*Pi^2*yp^15*Log[2] - 105952257600*yp^16*Log[2] + 
          (148516416000*I)*Pi*yp^16*Log[2] + 30485487600*Pi^2*yp^16*Log[2] + 
          7215842400*yp^17*Log[2] - (8091985500*I)*Pi*yp^17*Log[2] - 
          2543819400*Pi^2*yp^17*Log[2] + 42519600*yp^18*Log[2] + 
          (440884800*I)*Pi*yp^18*Log[2] + 149029200*Pi^2*yp^18*Log[2] - 
          4353600*yp^19*Log[2] - (34403400*I)*Pi*yp^19*Log[2] - 
          9990000*Pi^2*yp^19*Log[2] + 6740400*yp^20*Log[2] - 
          (4766400*I)*Pi*yp^20*Log[2] + 291600*Pi^2*yp^20*Log[2] + 
          684000*yp^21*Log[2] + (3525300*I)*Pi*yp^21*Log[2] + 
          538200*Pi^2*yp^21*Log[2] - 162000*Pi^2*yp^22*Log[2] + 
          333000*yp*Log[2]^2 + (604800*I)*Pi*yp*Log[2]^2 + 
          3441600*yp^2*Log[2]^2 - (1641600*I)*Pi*yp^2*Log[2]^2 + 
          9111600*yp^3*Log[2]^2 - (3283200*I)*Pi*yp^3*Log[2]^2 - 
          61185600*yp^4*Log[2]^2 + (197424000*I)*Pi*yp^4*Log[2]^2 + 
          10270780200*yp^5*Log[2]^2 - (7848316800*I)*Pi*yp^5*Log[2]^2 - 
          167144198400*yp^6*Log[2]^2 + (102828096000*I)*Pi*yp^6*Log[2]^2 + 
          831544142400*yp^7*Log[2]^2 - (589973068800*I)*Pi*yp^7*Log[2]^2 - 
          3070356307200*yp^8*Log[2]^2 + (2150798400000*I)*Pi*yp^8*Log[2]^2 + 
          6712167286800*yp^9*Log[2]^2 - (5033422252800*I)*Pi*yp^9*Log[2]^2 - 
          11251350345600*yp^10*Log[2]^2 + (8306386617600*I)*Pi*yp^10*
           Log[2]^2 + 12797769780000*yp^11*Log[2]^2 - (9767328192000*I)*Pi*
           yp^11*Log[2]^2 - 11251350345600*yp^12*Log[2]^2 + 
          (8306386617600*I)*Pi*yp^12*Log[2]^2 + 6712167286800*yp^13*
           Log[2]^2 - (5033422252800*I)*Pi*yp^13*Log[2]^2 - 
          3070356307200*yp^14*Log[2]^2 + (2150798400000*I)*Pi*yp^14*
           Log[2]^2 + 831544142400*yp^15*Log[2]^2 - (589973068800*I)*Pi*yp^15*
           Log[2]^2 - 167144198400*yp^16*Log[2]^2 + (102828096000*I)*Pi*yp^16*
           Log[2]^2 + 10270780200*yp^17*Log[2]^2 - (7848316800*I)*Pi*yp^17*
           Log[2]^2 - 61185600*yp^18*Log[2]^2 + (197424000*I)*Pi*yp^18*
           Log[2]^2 + 9111600*yp^19*Log[2]^2 - (3283200*I)*Pi*yp^19*
           Log[2]^2 + 3441600*yp^20*Log[2]^2 - (1641600*I)*Pi*yp^20*
           Log[2]^2 + 333000*yp^21*Log[2]^2 + (604800*I)*Pi*yp^21*Log[2]^2 + 
          1036800*yp^2*Log[2]^3 + 1382400*yp^3*Log[2]^3 - 
          15091200*yp^4*Log[2]^3 + 5767372800*yp^5*Log[2]^3 - 
          84524544000*yp^6*Log[2]^3 + 512850124800*yp^7*Log[2]^3 - 
          1916190720000*yp^8*Log[2]^3 + 4529595801600*yp^9*Log[2]^3 - 
          7538376268800*yp^10*Log[2]^3 + 8860985856000*yp^11*Log[2]^3 - 
          7538376268800*yp^12*Log[2]^3 + 4529595801600*yp^13*Log[2]^3 - 
          1916190720000*yp^14*Log[2]^3 + 512850124800*yp^15*Log[2]^3 - 
          84524544000*yp^16*Log[2]^3 + 5767372800*yp^17*Log[2]^3 - 
          15091200*yp^18*Log[2]^3 + 1382400*yp^19*Log[2]^3 + 
          1036800*yp^20*Log[2]^3 - 972000*Zeta[3] + 1350000*yp*Zeta[3] + 
          7711200*yp^2*Zeta[3] - 12117600*yp^3*Zeta[3] + 
          5378400*yp^4*Zeta[3] - 599346000*yp^5*Zeta[3] + 
          14605725600*yp^6*Zeta[3] - 38165558400*yp^7*Zeta[3] + 
          288040968000*yp^8*Zeta[3] - 291229408800*yp^9*Zeta[3] + 
          1067620305600*yp^10*Zeta[3] - 551724264000*yp^11*Zeta[3] + 
          1067620305600*yp^12*Zeta[3] - 291229408800*yp^13*Zeta[3] + 
          288040968000*yp^14*Zeta[3] - 38165558400*yp^15*Zeta[3] + 
          14605725600*yp^16*Zeta[3] - 599346000*yp^17*Zeta[3] + 
          5378400*yp^18*Zeta[3] - 12117600*yp^19*Zeta[3] + 
          7711200*yp^20*Zeta[3] + 1350000*yp^21*Zeta[3] - 
          972000*yp^22*Zeta[3]))/(675*(-1 + yp)^10*yp*(1 + yp)^10) - 
       (64*H[1, yp]*(153900*Pi^2 - (40500*I)*Pi^3 + 743425*yp - 
          (155655*I)*Pi*yp - 995175*Pi^2*yp - (157500*I)*Pi^3*yp + 
          2597962*yp^2 + (6391020*I)*Pi*yp^2 - 614700*Pi^2*yp^2 + 
          (242100*I)*Pi^3*yp^2 - 8968350*yp^3 + (506910*I)*Pi*yp^3 + 
          10305750*Pi^2*yp^3 - (1002600*I)*Pi^3*yp^3 + 88934874*yp^4 - 
          (255511860*I)*Pi*yp^4 - 191593500*Pi^2*yp^4 + (23861700*I)*Pi^3*
           yp^4 + 61501325*yp^5 + (1411603845*I)*Pi*yp^5 + 
          1849076325*Pi^2*yp^5 + (158454900*I)*Pi^3*yp^5 - 15237790616*yp^6 + 
          (14453870640*I)*Pi*yp^6 - 4359286500*Pi^2*yp^6 - 
          (5885208900*I)*Pi^3*yp^6 + 55263671000*yp^7 + (15190101480*I)*Pi*
           yp^7 + 34420763400*Pi^2*yp^7 + (23737370400*I)*Pi^3*yp^7 - 
          235754656568*yp^8 + (354489675120*I)*Pi*yp^8 + 
          40160167800*Pi^2*yp^8 - (120640883400*I)*Pi^3*yp^8 + 
          480732904050*yp^9 + (131537542530*I)*Pi*yp^9 + 205703899650*Pi^2*
           yp^9 + (176998336200*I)*Pi^3*yp^9 - 899871924052*yp^10 + 
          (1274869811880*I)*Pi*yp^10 + 249551416200*Pi^2*yp^10 - 
          (463321971000*I)*Pi^3*yp^10 + 908739004300*yp^11 + 
          (289927214580*I)*Pi*yp^11 + 386771410500*Pi^2*yp^11 + 
          (322989728400*I)*Pi^3*yp^11 - 899871924052*yp^12 + 
          (1274869811880*I)*Pi*yp^12 + 249551416200*Pi^2*yp^12 - 
          (463321971000*I)*Pi^3*yp^12 + 480732904050*yp^13 + 
          (131537542530*I)*Pi*yp^13 + 205703899650*Pi^2*yp^13 + 
          (176998336200*I)*Pi^3*yp^13 - 235754656568*yp^14 + 
          (354489675120*I)*Pi*yp^14 + 40160167800*Pi^2*yp^14 - 
          (120640883400*I)*Pi^3*yp^14 + 55263671000*yp^15 + 
          (15190101480*I)*Pi*yp^15 + 34420763400*Pi^2*yp^15 + 
          (23737370400*I)*Pi^3*yp^15 - 15237790616*yp^16 + 
          (14453870640*I)*Pi*yp^16 - 4359286500*Pi^2*yp^16 - 
          (5885208900*I)*Pi^3*yp^16 + 61501325*yp^17 + (1411603845*I)*Pi*
           yp^17 + 1849076325*Pi^2*yp^17 + (158454900*I)*Pi^3*yp^17 + 
          88934874*yp^18 - (255511860*I)*Pi*yp^18 - 191593500*Pi^2*yp^18 + 
          (23861700*I)*Pi^3*yp^18 - 8968350*yp^19 + (506910*I)*Pi*yp^19 + 
          10305750*Pi^2*yp^19 - (1002600*I)*Pi^3*yp^19 + 2597962*yp^20 + 
          (6391020*I)*Pi*yp^20 - 614700*Pi^2*yp^20 + (242100*I)*Pi^3*yp^20 + 
          743425*yp^21 - (155655*I)*Pi*yp^21 - 995175*Pi^2*yp^21 - 
          (157500*I)*Pi^3*yp^21 + 153900*Pi^2*yp^22 - (40500*I)*Pi^3*yp^22 + 
          162000*Pi^2*Log[2] + 684000*yp*Log[2] - (2295900*I)*Pi*yp*Log[2] - 
          239400*Pi^2*yp*Log[2] - 5228400*yp^2*Log[2] + (7516800*I)*Pi*yp^2*
           Log[2] - 464400*Pi^2*yp^2*Log[2] + 3796800*yp^3*Log[2] + 
          (21475800*I)*Pi*yp^3*Log[2] + 5504400*Pi^2*yp^3*Log[2] + 
          349904400*yp^4*Log[2] - (701942400*I)*Pi*yp^4*Log[2] - 
          221432400*Pi^2*yp^4*Log[2] + 1216533600*yp^5*Log[2] + 
          (2032262100*I)*Pi*yp^5*Log[2] + 2240695800*Pi^2*yp^5*Log[2] - 
          65009131200*yp^6*Log[2] + (18933292800*I)*Pi*yp^6*Log[2] + 
          3186666000*Pi^2*yp^6*Log[2] + 179877907200*yp^7*Log[2] - 
          (103120005600*I)*Pi*yp^7*Log[2] + 53843256000*Pi^2*yp^7*Log[2] - 
          1420102372800*yp^8*Log[2] + (714004588800*I)*Pi*yp^8*Log[2] + 
          90389383200*Pi^2*yp^8*Log[2] + 1348026072000*yp^9*Log[2] - 
          (1159958388600*I)*Pi*yp^9*Log[2] + 333204894000*Pi^2*yp^9*Log[2] - 
          5159639853600*yp^10*Log[2] + (2893522636800*I)*Pi*yp^10*Log[2] + 
          325656655200*Pi^2*yp^10*Log[2] + 2483893603200*yp^11*Log[2] - 
          (2332433545200*I)*Pi*yp^11*Log[2] + 621889884000*Pi^2*yp^11*
           Log[2] - 5159639853600*yp^12*Log[2] + (2893522636800*I)*Pi*yp^12*
           Log[2] + 325656655200*Pi^2*yp^12*Log[2] + 1348026072000*yp^13*
           Log[2] - (1159958388600*I)*Pi*yp^13*Log[2] + 333204894000*Pi^2*
           yp^13*Log[2] - 1420102372800*yp^14*Log[2] + (714004588800*I)*Pi*
           yp^14*Log[2] + 90389383200*Pi^2*yp^14*Log[2] + 
          179877907200*yp^15*Log[2] - (103120005600*I)*Pi*yp^15*Log[2] + 
          53843256000*Pi^2*yp^15*Log[2] - 65009131200*yp^16*Log[2] + 
          (18933292800*I)*Pi*yp^16*Log[2] + 3186666000*Pi^2*yp^16*Log[2] + 
          1216533600*yp^17*Log[2] + (2032262100*I)*Pi*yp^17*Log[2] + 
          2240695800*Pi^2*yp^17*Log[2] + 349904400*yp^18*Log[2] - 
          (701942400*I)*Pi*yp^18*Log[2] - 221432400*Pi^2*yp^18*Log[2] + 
          3796800*yp^19*Log[2] + (21475800*I)*Pi*yp^19*Log[2] + 
          5504400*Pi^2*yp^19*Log[2] - 5228400*yp^20*Log[2] + 
          (7516800*I)*Pi*yp^20*Log[2] - 464400*Pi^2*yp^20*Log[2] + 
          684000*yp^21*Log[2] - (2295900*I)*Pi*yp^21*Log[2] - 
          239400*Pi^2*yp^21*Log[2] + 162000*Pi^2*yp^22*Log[2] + 
          333000*yp*Log[2]^2 - (64800*I)*Pi*yp*Log[2]^2 - 
          3441600*yp^2*Log[2]^2 + (1641600*I)*Pi*yp^2*Log[2]^2 - 
          1141200*yp^3*Log[2]^2 + (2030400*I)*Pi*yp^3*Log[2]^2 + 
          398491200*yp^4*Log[2]^2 - (347414400*I)*Pi*yp^4*Log[2]^2 + 
          4418620200*yp^5*Log[2]^2 + (3426818400*I)*Pi*yp^5*Log[2]^2 - 
          85387104000*yp^6*Log[2]^2 + (8552563200*I)*Pi*yp^6*Log[2]^2 + 
          389266920000*yp^7*Log[2]^2 + (55964563200*I)*Pi*yp^7*Log[2]^2 - 
          1669581792000*yp^8*Log[2]^2 + (235638028800*I)*Pi*yp^8*Log[2]^2 + 
          3186293418000*yp^9*Log[2]^2 - (56903515200*I)*Pi*yp^9*Log[2]^2 - 
          6073570281600*yp^10*Log[2]^2 + (899941881600*I)*Pi*yp^10*Log[2]^2 + 
          6099287220000*yp^11*Log[2]^2 - (344718288000*I)*Pi*yp^11*Log[2]^2 - 
          6073570281600*yp^12*Log[2]^2 + (899941881600*I)*Pi*yp^12*Log[2]^2 + 
          3186293418000*yp^13*Log[2]^2 - (56903515200*I)*Pi*yp^13*Log[2]^2 - 
          1669581792000*yp^14*Log[2]^2 + (235638028800*I)*Pi*yp^14*Log[2]^2 + 
          389266920000*yp^15*Log[2]^2 + (55964563200*I)*Pi*yp^15*Log[2]^2 - 
          85387104000*yp^16*Log[2]^2 + (8552563200*I)*Pi*yp^16*Log[2]^2 + 
          4418620200*yp^17*Log[2]^2 + (3426818400*I)*Pi*yp^17*Log[2]^2 + 
          398491200*yp^18*Log[2]^2 - (347414400*I)*Pi*yp^18*Log[2]^2 - 
          1141200*yp^19*Log[2]^2 + (2030400*I)*Pi*yp^19*Log[2]^2 - 
          3441600*yp^20*Log[2]^2 + (1641600*I)*Pi*yp^20*Log[2]^2 + 
          333000*yp^21*Log[2]^2 - (64800*I)*Pi*yp^21*Log[2]^2 - 
          1036800*yp^2*Log[2]^3 - 1382400*yp^3*Log[2]^3 + 
          119232000*yp^4*Log[2]^3 + 748339200*yp^5*Log[2]^3 - 
          32029286400*yp^6*Log[2]^3 + 122740531200*yp^7*Log[2]^3 - 
          647795404800*yp^8*Log[2]^3 + 1339744665600*yp^9*Log[2]^3 - 
          2464763212800*yp^10*Log[2]^3 + 2743395840000*yp^11*Log[2]^3 - 
          2464763212800*yp^12*Log[2]^3 + 1339744665600*yp^13*Log[2]^3 - 
          647795404800*yp^14*Log[2]^3 + 122740531200*yp^15*Log[2]^3 - 
          32029286400*yp^16*Log[2]^3 + 748339200*yp^17*Log[2]^3 + 
          119232000*yp^18*Log[2]^3 - 1382400*yp^19*Log[2]^3 - 
          1036800*yp^20*Log[2]^3 + 972000*Zeta[3] - 723600*yp*Zeta[3] - 
          7711200*yp^2*Zeta[3] + 14148000*yp^3*Zeta[3] + 
          38858400*yp^4*Zeta[3] + 775450800*yp^5*Zeta[3] - 
          12128464800*yp^6*Zeta[3] - 34582377600*yp^7*Zeta[3] - 
          213988564800*yp^8*Zeta[3] - 475432826400*yp^9*Zeta[3] - 
          736507857600*yp^10*Zeta[3] - 1008654465600*yp^11*Zeta[3] - 
          736507857600*yp^12*Zeta[3] - 475432826400*yp^13*Zeta[3] - 
          213988564800*yp^14*Zeta[3] - 34582377600*yp^15*Zeta[3] - 
          12128464800*yp^16*Zeta[3] + 775450800*yp^17*Zeta[3] + 
          38858400*yp^18*Zeta[3] + 14148000*yp^19*Zeta[3] - 
          7711200*yp^20*Zeta[3] - 723600*yp^21*Zeta[3] + 
          972000*yp^22*Zeta[3]))/(675*(-1 + yp)^10*yp*(1 + yp)^10) + 
       (16*(-50685639 + (34106160*I)*Pi + 6366900*Pi^2 - (1381500*I)*Pi^3 + 
          2724300*Pi^4 - 94653000*yp + (51532860*I)*Pi*yp - 
          201729600*Pi^2*yp - (25092000*I)*Pi^3*yp - 1944000*Pi^4*yp + 
          1035616278*yp^2 - (840805320*I)*Pi*yp^2 + 29872200*Pi^2*yp^2 + 
          (1935000*I)*Pi^3*yp^2 + 4941000*Pi^4*yp^2 + 1374955000*yp^3 + 
          (3118616220*I)*Pi*yp^3 + 4293460800*Pi^2*yp^3 + 
          (1026828000*I)*Pi^3*yp^3 + 385444800*Pi^4*yp^3 - 52979035899*yp^4 + 
          (14021728560*I)*Pi*yp^4 - 21449051100*Pi^2*yp^4 + 
          (7285576500*I)*Pi^3*yp^4 - 11501086500*Pi^4*yp^4 + 
          1447093628000*yp^5 - (734522766480*I)*Pi*yp^5 - 
          388143427200*Pi^2*yp^5 + (98419968000*I)*Pi^3*yp^5 + 
          125212003200*Pi^4*yp^5 - 6031136580856*yp^6 + (3422399204640*I)*Pi*
           yp^6 + 185846229600*Pi^2*yp^6 + (87423732000*I)*Pi^3*yp^6 - 
          857084004000*Pi^4*yp^6 + 37736081260000*yp^7 - (13181453993040*I)*
           Pi*yp^7 - 8349585033600*Pi^2*yp^7 + (2009391840000*I)*Pi^3*yp^7 + 
          2700141033600*Pi^4*yp^7 - 42483847462206*yp^8 + 
          (29841538100640*I)*Pi*yp^8 + 947892450600*Pi^2*yp^8 + 
          (2771557533000*I)*Pi^3*yp^8 - 6415565164200*Pi^4*yp^8 + 
          156127504874000*yp^9 - (52898130733560*I)*Pi*yp^9 - 
          30162503558400*Pi^2*yp^9 + (7019302680000*I)*Pi^3*yp^9 + 
          10769706662400*Pi^4*yp^9 - 75308823351356*yp^10 + 
          (56766883682640*I)*Pi*yp^10 + 1125548583600*Pi^2*yp^10 + 
          (6908573178000*I)*Pi^3*yp^10 - 11896881771600*Pi^4*yp^10 + 
          156127504874000*yp^11 - (52898130733560*I)*Pi*yp^11 - 
          30162503558400*Pi^2*yp^11 + (7019302680000*I)*Pi^3*yp^11 + 
          10769706662400*Pi^4*yp^11 - 42483847462206*yp^12 + 
          (29841538100640*I)*Pi*yp^12 + 947892450600*Pi^2*yp^12 + 
          (2771557533000*I)*Pi^3*yp^12 - 6415565164200*Pi^4*yp^12 + 
          37736081260000*yp^13 - (13181453993040*I)*Pi*yp^13 - 
          8349585033600*Pi^2*yp^13 + (2009391840000*I)*Pi^3*yp^13 + 
          2700141033600*Pi^4*yp^13 - 6031136580856*yp^14 + 
          (3422399204640*I)*Pi*yp^14 + 185846229600*Pi^2*yp^14 + 
          (87423732000*I)*Pi^3*yp^14 - 857084004000*Pi^4*yp^14 + 
          1447093628000*yp^15 - (734522766480*I)*Pi*yp^15 - 
          388143427200*Pi^2*yp^15 + (98419968000*I)*Pi^3*yp^15 + 
          125212003200*Pi^4*yp^15 - 52979035899*yp^16 + (14021728560*I)*Pi*
           yp^16 - 21449051100*Pi^2*yp^16 + (7285576500*I)*Pi^3*yp^16 - 
          11501086500*Pi^4*yp^16 + 1374955000*yp^17 + (3118616220*I)*Pi*
           yp^17 + 4293460800*Pi^2*yp^17 + (1026828000*I)*Pi^3*yp^17 + 
          385444800*Pi^4*yp^17 + 1035616278*yp^18 - (840805320*I)*Pi*yp^18 + 
          29872200*Pi^2*yp^18 + (1935000*I)*Pi^3*yp^18 + 4941000*Pi^4*yp^18 - 
          94653000*yp^19 + (51532860*I)*Pi*yp^19 - 201729600*Pi^2*yp^19 - 
          (25092000*I)*Pi^3*yp^19 - 1944000*Pi^4*yp^19 - 50685639*yp^20 + 
          (34106160*I)*Pi*yp^20 + 6366900*Pi^2*yp^20 - (1381500*I)*Pi^3*
           yp^20 + 2724300*Pi^4*yp^20 - 89211000*Log[2] + 
          (27639000*I)*Pi*Log[2] - 37719000*Pi^2*Log[2] + 
          (2106000*I)*Pi^3*Log[2] - 94824000*yp*Log[2] - (269604000*I)*Pi*yp*
           Log[2] - 68040000*Pi^2*yp*Log[2] + 215370000*yp^2*Log[2] + 
          (629586000*I)*Pi*yp^2*Log[2] - 3258000*Pi^2*yp^2*Log[2] - 
          (40068000*I)*Pi^3*yp^2*Log[2] - 9834792000*yp^3*Log[2] + 
          (16054524000*I)*Pi*yp^3*Log[2] - 63432000*Pi^2*yp^3*Log[2] + 
          (248832000*I)*Pi^3*yp^3*Log[2] - 179008959000*yp^4*Log[2] + 
          (73271979000*I)*Pi*yp^4*Log[2] - 39519819000*Pi^2*yp^4*Log[2] - 
          (17593038000*I)*Pi^3*yp^4*Log[2] + 3080678880000*yp^5*Log[2] - 
          (3332282832000*I)*Pi*yp^5*Log[2] - 1206902880000*Pi^2*yp^5*Log[2] + 
          (406093824000*I)*Pi^3*yp^5*Log[2] - 16846566216000*yp^6*Log[2] + 
          (13097941848000*I)*Pi*yp^6*Log[2] + 2654279496000*Pi^2*yp^6*
           Log[2] - (2263455792000*I)*Pi^3*yp^6*Log[2] + 57520944480000*yp^7*
           Log[2] - (72811119888000*I)*Pi*yp^7*Log[2] - 28606213728000*Pi^2*
           yp^7*Log[2] + (8267249664000*I)*Pi^3*yp^7*Log[2] - 
          127530572742000*yp^8*Log[2] + (108250313310000*I)*Pi*yp^8*Log[2] + 
          25830886050000*Pi^2*yp^8*Log[2] - (16131398508000*I)*Pi^3*yp^8*
           Log[2] + 211755999312000*yp^9*Log[2] - (264007367928000*I)*Pi*yp^9*
           Log[2] - 112721260464000*Pi^2*yp^9*Log[2] + (32293223424000*I)*
           Pi^3*yp^9*Log[2] - 234981969924000*yp^10*Log[2] + 
          (206743077036000*I)*Pi*yp^10*Log[2] + 50041522404000*Pi^2*yp^10*
           Log[2] - (28914453144000*I)*Pi^3*yp^10*Log[2] + 
          211755999312000*yp^11*Log[2] - (264007367928000*I)*Pi*yp^11*
           Log[2] - 112721260464000*Pi^2*yp^11*Log[2] + (32293223424000*I)*
           Pi^3*yp^11*Log[2] - 127530572742000*yp^12*Log[2] + 
          (108250313310000*I)*Pi*yp^12*Log[2] + 25830886050000*Pi^2*yp^12*
           Log[2] - (16131398508000*I)*Pi^3*yp^12*Log[2] + 
          57520944480000*yp^13*Log[2] - (72811119888000*I)*Pi*yp^13*Log[2] - 
          28606213728000*Pi^2*yp^13*Log[2] + (8267249664000*I)*Pi^3*yp^13*
           Log[2] - 16846566216000*yp^14*Log[2] + (13097941848000*I)*Pi*yp^14*
           Log[2] + 2654279496000*Pi^2*yp^14*Log[2] - (2263455792000*I)*Pi^3*
           yp^14*Log[2] + 3080678880000*yp^15*Log[2] - (3332282832000*I)*Pi*
           yp^15*Log[2] - 1206902880000*Pi^2*yp^15*Log[2] + 
          (406093824000*I)*Pi^3*yp^15*Log[2] - 179008959000*yp^16*Log[2] + 
          (73271979000*I)*Pi*yp^16*Log[2] - 39519819000*Pi^2*yp^16*Log[2] - 
          (17593038000*I)*Pi^3*yp^16*Log[2] - 9834792000*yp^17*Log[2] + 
          (16054524000*I)*Pi*yp^17*Log[2] - 63432000*Pi^2*yp^17*Log[2] + 
          (248832000*I)*Pi^3*yp^17*Log[2] + 215370000*yp^18*Log[2] + 
          (629586000*I)*Pi*yp^18*Log[2] - 3258000*Pi^2*yp^18*Log[2] - 
          (40068000*I)*Pi^3*yp^18*Log[2] - 94824000*yp^19*Log[2] - 
          (269604000*I)*Pi*yp^19*Log[2] - 68040000*Pi^2*yp^19*Log[2] - 
          89211000*yp^20*Log[2] + (27639000*I)*Pi*yp^20*Log[2] - 
          37719000*Pi^2*yp^20*Log[2] + (2106000*I)*Pi^3*yp^20*Log[2] - 
          41040000*Log[2]^2 - (36882000*I)*Pi*Log[2]^2 - 
          8964000*Pi^2*Log[2]^2 - 45360000*yp*Log[2]^2 - (82512000*I)*Pi*yp*
           Log[2]^2 + 5184000*Pi^2*yp*Log[2]^2 + 16704000*yp^2*Log[2]^2 + 
          (387828000*I)*Pi*yp^2*Log[2]^2 + 134568000*Pi^2*yp^2*Log[2]^2 - 
          11772720000*yp^3*Log[2]^2 + (7831728000*I)*Pi*yp^3*Log[2]^2 + 
          2172096000*Pi^2*yp^3*Log[2]^2 - 252971280000*yp^4*Log[2]^2 + 
          (181791702000*I)*Pi*yp^4*Log[2]^2 + 9093708000*Pi^2*yp^4*Log[2]^2 + 
          5128841664000*yp^5*Log[2]^2 - (5023491264000*I)*Pi*yp^5*Log[2]^2 - 
          1010164608000*Pi^2*yp^5*Log[2]^2 - 23771130624000*yp^6*Log[2]^2 + 
          (21565794672000*I)*Pi*yp^6*Log[2]^2 + 4223270880000*Pi^2*yp^6*
           Log[2]^2 + 107364270528000*yp^7*Log[2]^2 - (100476206784000*I)*Pi*
           yp^7*Log[2]^2 - 21137652864000*Pi^2*yp^7*Log[2]^2 - 
          186959687328000*yp^8*Log[2]^2 + (188688659004000*I)*Pi*yp^8*
           Log[2]^2 + 37441486008000*Pi^2*yp^8*Log[2]^2 + 
          390520613088000*yp^9*Log[2]^2 - (374926777056000*I)*Pi*yp^9*
           Log[2]^2 - 81163213056000*Pi^2*yp^9*Log[2]^2 - 
          353353661568000*yp^10*Log[2]^2 + (366924053304000*I)*Pi*yp^10*
           Log[2]^2 + 71855975664000*Pi^2*yp^10*Log[2]^2 + 
          390520613088000*yp^11*Log[2]^2 - (374926777056000*I)*Pi*yp^11*
           Log[2]^2 - 81163213056000*Pi^2*yp^11*Log[2]^2 - 
          186959687328000*yp^12*Log[2]^2 + (188688659004000*I)*Pi*yp^12*
           Log[2]^2 + 37441486008000*Pi^2*yp^12*Log[2]^2 + 
          107364270528000*yp^13*Log[2]^2 - (100476206784000*I)*Pi*yp^13*
           Log[2]^2 - 21137652864000*Pi^2*yp^13*Log[2]^2 - 
          23771130624000*yp^14*Log[2]^2 + (21565794672000*I)*Pi*yp^14*
           Log[2]^2 + 4223270880000*Pi^2*yp^14*Log[2]^2 + 
          5128841664000*yp^15*Log[2]^2 - (5023491264000*I)*Pi*yp^15*
           Log[2]^2 - 1010164608000*Pi^2*yp^15*Log[2]^2 - 
          252971280000*yp^16*Log[2]^2 + (181791702000*I)*Pi*yp^16*Log[2]^2 + 
          9093708000*Pi^2*yp^16*Log[2]^2 - 11772720000*yp^17*Log[2]^2 + 
          (7831728000*I)*Pi*yp^17*Log[2]^2 + 2172096000*Pi^2*yp^17*Log[2]^2 + 
          16704000*yp^18*Log[2]^2 + (387828000*I)*Pi*yp^18*Log[2]^2 + 
          134568000*Pi^2*yp^18*Log[2]^2 - 45360000*yp^19*Log[2]^2 - 
          (82512000*I)*Pi*yp^19*Log[2]^2 + 5184000*Pi^2*yp^19*Log[2]^2 - 
          41040000*yp^20*Log[2]^2 - (36882000*I)*Pi*yp^20*Log[2]^2 - 
          8964000*Pi^2*yp^20*Log[2]^2 - 13320000*Log[2]^3 - 
          (10800000*I)*Pi*Log[2]^3 - 159408000*yp^2*Log[2]^3 + 
          (25056000*I)*Pi*yp^2*Log[2]^3 - 6746112000*yp^3*Log[2]^3 + 
          (2999808000*I)*Pi*yp^3*Log[2]^3 - 293788008000*yp^4*Log[2]^3 + 
          (88429968000*I)*Pi*yp^4*Log[2]^3 + 5050626048000*yp^5*Log[2]^3 - 
          (2227613184000*I)*Pi*yp^5*Log[2]^3 - 24416221248000*yp^6*Log[2]^3 + 
          (10680170112000*I)*Pi*yp^6*Log[2]^3 + 94798761984000*yp^7*
           Log[2]^3 - (47728728576000*I)*Pi*yp^7*Log[2]^3 - 
          197969214096000*yp^8*Log[2]^3 + (101806515360000*I)*Pi*yp^8*
           Log[2]^3 + 346498412544000*yp^9*Log[2]^3 - (184126569984000*I)*Pi*
           yp^9*Log[2]^3 - 377941140000000*yp^10*Log[2]^3 + 
          (202240929600000*I)*Pi*yp^10*Log[2]^3 + 346498412544000*yp^11*
           Log[2]^3 - (184126569984000*I)*Pi*yp^11*Log[2]^3 - 
          197969214096000*yp^12*Log[2]^3 + (101806515360000*I)*Pi*yp^12*
           Log[2]^3 + 94798761984000*yp^13*Log[2]^3 - (47728728576000*I)*Pi*
           yp^13*Log[2]^3 - 24416221248000*yp^14*Log[2]^3 + 
          (10680170112000*I)*Pi*yp^14*Log[2]^3 + 5050626048000*yp^15*
           Log[2]^3 - (2227613184000*I)*Pi*yp^15*Log[2]^3 - 
          293788008000*yp^16*Log[2]^3 + (88429968000*I)*Pi*yp^16*Log[2]^3 - 
          6746112000*yp^17*Log[2]^3 + (2999808000*I)*Pi*yp^17*Log[2]^3 - 
          159408000*yp^18*Log[2]^3 + (25056000*I)*Pi*yp^18*Log[2]^3 - 
          13320000*yp^20*Log[2]^3 - (10800000*I)*Pi*yp^20*Log[2]^3 - 
          1562112000*yp^3*Log[2]^4 - 97735680000*yp^4*Log[2]^4 + 
          1748307456000*yp^5*Log[2]^4 - 9533859840000*yp^6*Log[2]^4 + 
          38459791872000*yp^7*Log[2]^4 - 88040107008000*yp^8*Log[2]^4 + 
          150047092224000*yp^9*Log[2]^4 - 174065725440000*yp^10*Log[2]^4 + 
          150047092224000*yp^11*Log[2]^4 - 88040107008000*yp^12*Log[2]^4 + 
          38459791872000*yp^13*Log[2]^4 - 9533859840000*yp^14*Log[2]^4 + 
          1748307456000*yp^15*Log[2]^4 - 97735680000*yp^16*Log[2]^4 - 
          1562112000*yp^17*Log[2]^4 + 189324000*Zeta[3] + 
          (51516000*I)*Pi*Zeta[3] - 168480000*yp*Zeta[3] - 
          1628856000*yp^2*Zeta[3] - (121176000*I)*Pi*yp^2*Zeta[3] - 
          838944000*yp^3*Zeta[3] - (1399680000*I)*Pi*yp^3*Zeta[3] + 
          29590812000*yp^4*Zeta[3] + (61519500000*I)*Pi*yp^4*Zeta[3] - 
          414910080000*yp^5*Zeta[3] - (352315008000*I)*Pi*yp^5*Zeta[3] + 
          5566103136000*yp^6*Zeta[3] + (421684704000*I)*Pi*yp^6*Zeta[3] - 
          2894424192000*yp^7*Zeta[3] - (5203896192000*I)*Pi*yp^7*Zeta[3] + 
          49237379928000*yp^8*Zeta[3] - (2664436680000*I)*Pi*yp^8*Zeta[3] - 
          3937415616000*yp^9*Zeta[3] - (17714484864000*I)*Pi*yp^9*Zeta[3] + 
          96161714352000*yp^10*Zeta[3] - (7867986192000*I)*Pi*yp^10*Zeta[3] - 
          3937415616000*yp^11*Zeta[3] - (17714484864000*I)*Pi*yp^11*Zeta[3] + 
          49237379928000*yp^12*Zeta[3] - (2664436680000*I)*Pi*yp^12*Zeta[3] - 
          2894424192000*yp^13*Zeta[3] - (5203896192000*I)*Pi*yp^13*Zeta[3] + 
          5566103136000*yp^14*Zeta[3] + (421684704000*I)*Pi*yp^14*Zeta[3] - 
          414910080000*yp^15*Zeta[3] - (352315008000*I)*Pi*yp^15*Zeta[3] + 
          29590812000*yp^16*Zeta[3] + (61519500000*I)*Pi*yp^16*Zeta[3] - 
          838944000*yp^17*Zeta[3] - (1399680000*I)*Pi*yp^17*Zeta[3] - 
          1628856000*yp^18*Zeta[3] - (121176000*I)*Pi*yp^18*Zeta[3] - 
          168480000*yp^19*Zeta[3] + 189324000*yp^20*Zeta[3] + 
          (51516000*I)*Pi*yp^20*Zeta[3] - 37584000*Log[2]*Zeta[3] - 
          121824000*yp^2*Log[2]*Zeta[3] - 2654208000*yp^3*Log[2]*Zeta[3] - 
          10566288000*yp^4*Log[2]*Zeta[3] - 148635648000*yp^5*Log[2]*
           Zeta[3] + 4364876160000*yp^6*Log[2]*Zeta[3] - 4443144192000*yp^7*
           Log[2]*Zeta[3] + 45999734112000*yp^8*Log[2]*Zeta[3] - 
          19866746880000*yp^9*Log[2]*Zeta[3] + 93622723776000*yp^10*Log[2]*
           Zeta[3] - 19866746880000*yp^11*Log[2]*Zeta[3] + 
          45999734112000*yp^12*Log[2]*Zeta[3] - 4443144192000*yp^13*Log[2]*
           Zeta[3] + 4364876160000*yp^14*Log[2]*Zeta[3] - 
          148635648000*yp^15*Log[2]*Zeta[3] - 10566288000*yp^16*Log[2]*
           Zeta[3] - 2654208000*yp^17*Log[2]*Zeta[3] - 121824000*yp^18*Log[2]*
           Zeta[3] - 37584000*yp^20*Log[2]*Zeta[3]))/(10125*(-1 + yp)^10*
         (1 + yp)^10) + Log[x]*((4096*(45 + 80*yp - 178*yp^2 + 464*yp^3 + 
            13673*yp^4 - 20672*yp^5 - 1116504*yp^6 + 9258048*yp^7 - 
            27718806*yp^8 + 58198624*yp^9 - 66481644*yp^10 + 58198624*yp^11 - 
            27718806*yp^12 + 9258048*yp^13 - 1116504*yp^14 - 20672*yp^15 + 
            13673*yp^16 + 464*yp^17 - 178*yp^18 + 80*yp^19 + 45*yp^20)*
           H[-1, -1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
         (2048*(39 + 118*yp + 495*yp^2 + 10128*yp^3 + 181388*yp^4 - 
            2993048*yp^5 + 18169148*yp^6 - 53808400*yp^7 + 102693922*yp^8 - 
            123526844*yp^9 + 102693922*yp^10 - 53808400*yp^11 + 
            18169148*yp^12 - 2993048*yp^13 + 181388*yp^14 + 10128*yp^15 + 
            495*yp^16 + 118*yp^17 + 39*yp^18)*H[-1, -1, 0, yp])/
          ((-1 + yp)^8*(1 + yp)^10) + (4096*(45 + 41*yp - 296*yp^2 - 
            31*yp^3 + 3545*yp^4 - 202060*yp^5 + 1876544*yp^6 - 8911100*yp^7 + 
            26089594*yp^8 - 44495298*yp^9 + 57045200*yp^10 - 44495298*yp^11 + 
            26089594*yp^12 - 8911100*yp^13 + 1876544*yp^14 - 202060*yp^15 + 
            3545*yp^16 - 31*yp^17 - 296*yp^18 + 41*yp^19 + 45*yp^20)*
           H[-1, -1, 1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
         (2048*(39 + 118*yp + 495*yp^2 + 10128*yp^3 + 181388*yp^4 - 
            2993048*yp^5 + 18169148*yp^6 - 53808400*yp^7 + 102693922*yp^8 - 
            123526844*yp^9 + 102693922*yp^10 - 53808400*yp^11 + 
            18169148*yp^12 - 2993048*yp^13 + 181388*yp^14 + 10128*yp^15 + 
            495*yp^16 + 118*yp^17 + 39*yp^18)*H[-1, 0, -1, yp])/
          ((-1 + yp)^8*(1 + yp)^10) + (1024*(25 + 64*yp + 102*yp^2 + 
            8960*yp^3 + 455013*yp^4 - 7333056*yp^5 + 43388616*yp^6 - 
            168633920*yp^7 + 393887618*yp^8 - 662378560*yp^9 + 
            776044452*yp^10 - 662378560*yp^11 + 393887618*yp^12 - 
            168633920*yp^13 + 43388616*yp^14 - 7333056*yp^15 + 455013*yp^16 + 
            8960*yp^17 + 102*yp^18 + 64*yp^19 + 25*yp^20)*H[-1, 0, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (4096*(7 - 12*yp + 98*yp^2 + 
            148*yp^3 - 146693*yp^4 + 1993680*yp^5 - 9525992*yp^6 + 
            37747088*yp^7 - 82703874*yp^8 + 139827736*yp^9 - 
            161801460*yp^10 + 139827736*yp^11 - 82703874*yp^12 + 
            37747088*yp^13 - 9525992*yp^14 + 1993680*yp^15 - 146693*yp^16 + 
            148*yp^17 + 98*yp^18 - 12*yp^19 + 7*yp^20)*H[-1, 0, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(45 + 41*yp - 296*yp^2 - 
            31*yp^3 + 3545*yp^4 - 202060*yp^5 + 1876544*yp^6 - 8911100*yp^7 + 
            26089594*yp^8 - 44495298*yp^9 + 57045200*yp^10 - 44495298*yp^11 + 
            26089594*yp^12 - 8911100*yp^13 + 1876544*yp^14 - 202060*yp^15 + 
            3545*yp^16 - 31*yp^17 - 296*yp^18 + 41*yp^19 + 45*yp^20)*
           H[-1, 1, -1, yp])/((-1 + yp)^8*yp*(1 + yp)^10) - 
         (4096*(7 - 12*yp + 98*yp^2 + 148*yp^3 - 146693*yp^4 + 1993680*yp^5 - 
            9525992*yp^6 + 37747088*yp^7 - 82703874*yp^8 + 139827736*yp^9 - 
            161801460*yp^10 + 139827736*yp^11 - 82703874*yp^12 + 
            37747088*yp^13 - 9525992*yp^14 + 1993680*yp^15 - 146693*yp^16 + 
            148*yp^17 + 98*yp^18 - 12*yp^19 + 7*yp^20)*H[-1, 1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(45 - 63*yp - 309*yp^2 + 
            406*yp^3 + 3015*yp^4 + 84205*yp^5 - 1703151*yp^6 + 6185736*yp^7 - 
            29705838*yp^8 + 59822162*yp^9 - 107530082*yp^10 + 
            120521924*yp^11 - 107530082*yp^12 + 59822162*yp^13 - 
            29705838*yp^14 + 6185736*yp^15 - 1703151*yp^16 + 84205*yp^17 + 
            3015*yp^18 + 406*yp^19 - 309*yp^20 - 63*yp^21 + 45*yp^22)*
           H[-1, 1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
         (2048*(23 + 16*yp - 38*yp^2 + 5712*yp^3 + 180491*yp^4 - 
            2994816*yp^5 + 25723960*yp^6 - 86994688*yp^7 + 239740382*yp^8 - 
            365622496*yp^9 + 474294748*yp^10 - 365622496*yp^11 + 
            239740382*yp^12 - 86994688*yp^13 + 25723960*yp^14 - 
            2994816*yp^15 + 180491*yp^16 + 5712*yp^17 - 38*yp^18 + 16*yp^19 + 
            23*yp^20)*H[0, -1, -1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (1024*(25 + 16*yp + 38*yp^2 + 3920*yp^3 + 513381*yp^4 - 
            7116672*yp^5 + 45030344*yp^6 - 163649024*yp^7 + 405867394*yp^8 - 
            645554656*yp^9 + 799016484*yp^10 - 645554656*yp^11 + 
            405867394*yp^12 - 163649024*yp^13 + 45030344*yp^14 - 
            7116672*yp^15 + 513381*yp^16 + 3920*yp^17 + 38*yp^18 + 16*yp^19 + 
            25*yp^20)*H[0, -1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(1 + 38*yp^2 - 896*yp^3 + 166445*yp^4 - 2060928*yp^5 + 
            9653192*yp^6 - 38327168*yp^7 + 83063506*yp^8 - 139966080*yp^9 + 
            162360868*yp^10 - 139966080*yp^11 + 83063506*yp^12 - 
            38327168*yp^13 + 9653192*yp^14 - 2060928*yp^15 + 166445*yp^16 - 
            896*yp^17 + 38*yp^18 + yp^20)*H[0, -1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (1024*(25 + 16*yp + 38*yp^2 + 
            3920*yp^3 + 513381*yp^4 - 7116672*yp^5 + 45030344*yp^6 - 
            163649024*yp^7 + 405867394*yp^8 - 645554656*yp^9 + 
            799016484*yp^10 - 645554656*yp^11 + 405867394*yp^12 - 
            163649024*yp^13 + 45030344*yp^14 - 7116672*yp^15 + 513381*yp^16 + 
            3920*yp^17 + 38*yp^18 + 16*yp^19 + 25*yp^20)*H[0, 0, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (1024*(25 - 58*yp^2 + 7104*yp^3 + 
            349157*yp^4 - 6254272*yp^5 + 33338440*yp^6 - 135764544*yp^7 + 
            309378306*yp^8 - 529076928*yp^9 + 613053924*yp^10 - 
            529076928*yp^11 + 309378306*yp^12 - 135764544*yp^13 + 
            33338440*yp^14 - 6254272*yp^15 + 349157*yp^16 + 7104*yp^17 - 
            58*yp^18 + 25*yp^20)*H[0, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (1024*(25 - 16*yp - 154*yp^2 + 10288*yp^3 + 184933*yp^4 - 
            5391872*yp^5 + 21646536*yp^6 - 107880064*yp^7 + 212889218*yp^8 - 
            412599200*yp^9 + 427091364*yp^10 - 412599200*yp^11 + 
            212889218*yp^12 - 107880064*yp^13 + 21646536*yp^14 - 
            5391872*yp^15 + 184933*yp^16 + 10288*yp^17 - 154*yp^18 - 
            16*yp^19 + 25*yp^20)*H[0, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(1 + 38*yp^2 - 896*yp^3 + 166445*yp^4 - 2060928*yp^5 + 
            9653192*yp^6 - 38327168*yp^7 + 83063506*yp^8 - 139966080*yp^9 + 
            162360868*yp^10 - 139966080*yp^11 + 83063506*yp^12 - 
            38327168*yp^13 + 9653192*yp^14 - 2060928*yp^15 + 166445*yp^16 - 
            896*yp^17 + 38*yp^18 + yp^20)*H[0, 1, -1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (1024*(25 - 16*yp - 154*yp^2 + 
            10288*yp^3 + 184933*yp^4 - 5391872*yp^5 + 21646536*yp^6 - 
            107880064*yp^7 + 212889218*yp^8 - 412599200*yp^9 + 
            427091364*yp^10 - 412599200*yp^11 + 212889218*yp^12 - 
            107880064*yp^13 + 21646536*yp^14 - 5391872*yp^15 + 184933*yp^16 + 
            10288*yp^17 - 154*yp^18 - 16*yp^19 + 25*yp^20)*H[0, 1, 0, yp])/
          ((-1 + yp)^10*(1 + yp)^10) - (2048*(23 - 16*yp - 230*yp^2 + 
            12080*yp^3 - 147957*yp^4 - 1270016*yp^5 + 2340152*yp^6 - 
            31225728*yp^7 + 46762206*yp^8 - 132667040*yp^9 + 
            102369628*yp^10 - 132667040*yp^11 + 46762206*yp^12 - 
            31225728*yp^13 + 2340152*yp^14 - 1270016*yp^15 - 147957*yp^16 + 
            12080*yp^17 - 230*yp^18 - 16*yp^19 + 23*yp^20)*H[0, 1, 1, yp])/
          ((-1 + yp)^10*(1 + yp)^10) + (4096*(45 - 33*yp - 309*yp^2 + 
            938*yp^3 + 6855*yp^4 - 228045*yp^5 + 1933329*yp^6 - 
            14253576*yp^7 + 39643282*yp^8 - 116846098*yp^9 + 
            155024798*yp^10 - 224934212*yp^11 + 155024798*yp^12 - 
            116846098*yp^13 + 39643282*yp^14 - 14253576*yp^15 + 
            1933329*yp^16 - 228045*yp^17 + 6855*yp^18 + 938*yp^19 - 
            309*yp^20 - 33*yp^21 + 45*yp^22)*H[1, -1, -1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^10) - 
         (4096*(7 + 12*yp + 130*yp^2 + 2668*yp^3 - 175877*yp^4 + 
            1885488*yp^5 - 10346856*yp^6 + 35254640*yp^7 - 88693762*yp^8 + 
            131415784*yp^9 - 173287476*yp^10 + 131415784*yp^11 - 
            88693762*yp^12 + 35254640*yp^13 - 10346856*yp^14 + 
            1885488*yp^15 - 175877*yp^16 + 2668*yp^17 + 130*yp^18 + 
            12*yp^19 + 7*yp^20)*H[1, -1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(45 - 47*yp - 333*yp^2 + 678*yp^3 + 1519*yp^4 + 123709*yp^5 - 
            1837647*yp^6 + 6440136*yp^7 - 30865998*yp^8 + 60541426*yp^9 - 
            107806770*yp^10 + 121640740*yp^11 - 107806770*yp^12 + 
            60541426*yp^13 - 30865998*yp^14 + 6440136*yp^15 - 1837647*yp^16 + 
            123709*yp^17 + 1519*yp^18 + 678*yp^19 - 333*yp^20 - 47*yp^21 + 
            45*yp^22)*H[1, -1, 1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
         (4096*(7 + 12*yp + 130*yp^2 + 2668*yp^3 - 175877*yp^4 + 
            1885488*yp^5 - 10346856*yp^6 + 35254640*yp^7 - 88693762*yp^8 + 
            131415784*yp^9 - 173287476*yp^10 + 131415784*yp^11 - 
            88693762*yp^12 + 35254640*yp^13 - 10346856*yp^14 + 
            1885488*yp^15 - 175877*yp^16 + 2668*yp^17 + 130*yp^18 + 
            12*yp^19 + 7*yp^20)*H[1, 0, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (1024*(25 - 64*yp - 218*yp^2 + 5248*yp^3 + 243301*yp^4 - 
            5175488*yp^5 + 23288264*yp^6 - 102895168*yp^7 + 224868994*yp^8 - 
            395775296*yp^9 + 450063396*yp^10 - 395775296*yp^11 + 
            224868994*yp^12 - 102895168*yp^13 + 23288264*yp^14 - 
            5175488*yp^15 + 243301*yp^16 + 5248*yp^17 - 218*yp^18 - 
            64*yp^19 + 25*yp^20)*H[1, 0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
         (2048*(39 - 40*yp + 42*yp^2 + 10584*yp^3 - 108453*yp^4 - 
            1404512*yp^5 + 2594552*yp^6 - 32385888*yp^7 + 47481470*yp^8 - 
            132943728*yp^9 + 103488444*yp^10 - 132943728*yp^11 + 
            47481470*yp^12 - 32385888*yp^13 + 2594552*yp^14 - 1404512*yp^15 - 
            108453*yp^16 + 10584*yp^17 + 42*yp^18 - 40*yp^19 + 39*yp^20)*
           H[1, 0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(45 - 47*yp - 333*yp^2 + 678*yp^3 + 1519*yp^4 + 123709*yp^5 - 
            1837647*yp^6 + 6440136*yp^7 - 30865998*yp^8 + 60541426*yp^9 - 
            107806770*yp^10 + 121640740*yp^11 - 107806770*yp^12 + 
            60541426*yp^13 - 30865998*yp^14 + 6440136*yp^15 - 1837647*yp^16 + 
            123709*yp^17 + 1519*yp^18 + 678*yp^19 - 333*yp^20 - 47*yp^21 + 
            45*yp^22)*H[1, 1, -1, yp])/((-1 + yp)^10*yp*(1 + yp)^10) - 
         (2048*(39 - 40*yp + 42*yp^2 + 10584*yp^3 - 108453*yp^4 - 
            1404512*yp^5 + 2594552*yp^6 - 32385888*yp^7 + 47481470*yp^8 - 
            132943728*yp^9 + 103488444*yp^10 - 132943728*yp^11 + 
            47481470*yp^12 - 32385888*yp^13 + 2594552*yp^14 - 1404512*yp^15 - 
            108453*yp^16 + 10584*yp^17 + 42*yp^18 - 40*yp^19 + 39*yp^20)*
           H[1, 1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
         (4096*(45 - 176*yp + 14*yp^2 + 784*yp^3 - 10647*yp^4 + 252672*yp^5 - 
            927832*yp^6 + 5448576*yp^7 - 8449430*yp^8 + 24510240*yp^9 - 
            15434092*yp^10 + 24510240*yp^11 - 8449430*yp^12 + 5448576*yp^13 - 
            927832*yp^14 + 252672*yp^15 - 10647*yp^16 + 784*yp^17 + 
            14*yp^18 - 176*yp^19 + 45*yp^20)*H[1, 1, 1, yp])/
          ((-1 + yp)^10*yp*(1 + yp)^8) + (512*H[0, 0, yp]*(-619 - (39*I)*Pi - 
            360*yp - (48*I)*Pi*yp + 126*yp^2 - (1434*I)*Pi*yp^2 - 
            95528*yp^3 + (40848*I)*Pi*yp^3 - 3373391*yp^4 + 
            (1296933*I)*Pi*yp^4 + 51810016*yp^5 - (28943616*I)*Pi*yp^5 - 
            237987096*yp^6 + (139032264*I)*Pi*yp^6 + 897196128*yp^7 - 
            (621694080*I)*Pi*yp^7 - 1825960774*yp^8 + (1328113410*I)*Pi*
             yp^8 + 3167799120*yp^9 - (2411769312*I)*Pi*yp^9 - 
            3432929484*yp^10 + (2646784932*I)*Pi*yp^10 + 3167799120*yp^11 - 
            (2411769312*I)*Pi*yp^11 - 1825960774*yp^12 + (1328113410*I)*Pi*
             yp^12 + 897196128*yp^13 - (621694080*I)*Pi*yp^13 - 
            237987096*yp^14 + (139032264*I)*Pi*yp^14 + 51810016*yp^15 - 
            (28943616*I)*Pi*yp^15 - 3373391*yp^16 + (1296933*I)*Pi*yp^16 - 
            95528*yp^17 + (40848*I)*Pi*yp^17 + 126*yp^18 - 
            (1434*I)*Pi*yp^18 - 360*yp^19 - (48*I)*Pi*yp^19 - 619*yp^20 - 
            (39*I)*Pi*yp^20 - 300*Log[2] + 696*yp^2*Log[2] - 
            85248*yp^3*Log[2] - 4189884*yp^4*Log[2] + 75051264*yp^5*Log[2] - 
            400061280*yp^6*Log[2] + 1629174528*yp^7*Log[2] - 
            3712539672*yp^8*Log[2] + 6348923136*yp^9*Log[2] - 
            7356647088*yp^10*Log[2] + 6348923136*yp^11*Log[2] - 
            3712539672*yp^12*Log[2] + 1629174528*yp^13*Log[2] - 
            400061280*yp^14*Log[2] + 75051264*yp^15*Log[2] - 
            4189884*yp^16*Log[2] - 85248*yp^17*Log[2] + 696*yp^18*Log[2] - 
            300*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (512*H[1, 0, yp]*(619 - (120*I)*Pi - 368*yp + (288*I)*Pi*yp + 
            274*yp^2 - (432*I)*Pi*yp^2 + 154128*yp^3 - (86496*I)*Pi*yp^3 + 
            2288079*yp^4 + (429288*I)*Pi*yp^4 - 46011072*yp^5 + 
            (13493376*I)*Pi*yp^5 + 165098200*yp^6 - (57175104*I)*Pi*yp^6 - 
            808146368*yp^7 + (333886080*I)*Pi*yp^7 + 1301982918*yp^8 - 
            (720247920*I)*Pi*yp^8 - 2856382496*yp^9 + (1363982784*I)*Pi*
             yp^9 + 2468766252*yp^10 - (1503659040*I)*Pi*yp^10 - 
            2856382496*yp^11 + (1363982784*I)*Pi*yp^11 + 1301982918*yp^12 - 
            (720247920*I)*Pi*yp^12 - 808146368*yp^13 + (333886080*I)*Pi*
             yp^13 + 165098200*yp^14 - (57175104*I)*Pi*yp^14 - 
            46011072*yp^15 + (13493376*I)*Pi*yp^15 + 2288079*yp^16 + 
            (429288*I)*Pi*yp^16 + 154128*yp^17 - (86496*I)*Pi*yp^17 + 
            274*yp^18 - (432*I)*Pi*yp^18 - 368*yp^19 + (288*I)*Pi*yp^19 + 
            619*yp^20 - (120*I)*Pi*yp^20 + 300*Log[2] - 768*yp*Log[2] - 
            2616*yp^2*Log[2] + 62976*yp^3*Log[2] + 2919612*yp^4*Log[2] - 
            62105856*yp^5*Log[2] + 279459168*yp^6*Log[2] - 
            1234742016*yp^7*Log[2] + 2698427928*yp^8*Log[2] - 
            4749303552*yp^9*Log[2] + 5400760752*yp^10*Log[2] - 
            4749303552*yp^11*Log[2] + 2698427928*yp^12*Log[2] - 
            1234742016*yp^13*Log[2] + 279459168*yp^14*Log[2] - 
            62105856*yp^15*Log[2] + 2919612*yp^16*Log[2] + 
            62976*yp^17*Log[2] - 2616*yp^18*Log[2] - 768*yp^19*Log[2] + 
            300*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
         (512*H[0, 1, yp]*(619 - (24*I)*Pi - 368*yp - (144*I)*Pi*yp + 
            274*yp^2 + (816*I)*Pi*yp^2 + 154128*yp^3 - (125712*I)*Pi*yp^3 + 
            2288079*yp^4 + (1016520*I)*Pi*yp^4 - 46011072*yp^5 + 
            (13984704*I)*Pi*yp^5 + 165098200*yp^6 - (45798336*I)*Pi*yp^6 - 
            808146368*yp^7 + (356834496*I)*Pi*yp^7 + 1301982918*yp^8 - 
            (644053680*I)*Pi*yp^8 - 2856382496*yp^9 + (1463266080*I)*Pi*
             yp^9 + 2468766252*yp^10 - (1359113952*I)*Pi*yp^10 - 
            2856382496*yp^11 + (1463266080*I)*Pi*yp^11 + 1301982918*yp^12 - 
            (644053680*I)*Pi*yp^12 - 808146368*yp^13 + (356834496*I)*Pi*
             yp^13 + 165098200*yp^14 - (45798336*I)*Pi*yp^14 - 
            46011072*yp^15 + (13984704*I)*Pi*yp^15 + 2288079*yp^16 + 
            (1016520*I)*Pi*yp^16 + 154128*yp^17 - (125712*I)*Pi*yp^17 + 
            274*yp^18 + (816*I)*Pi*yp^18 - 368*yp^19 - (144*I)*Pi*yp^19 + 
            619*yp^20 - (24*I)*Pi*yp^20 + 300*Log[2] - 192*yp*Log[2] - 
            1848*yp^2*Log[2] + 123456*yp^3*Log[2] + 2219196*yp^4*Log[2] - 
            64702464*yp^5*Log[2] + 259758432*yp^6*Log[2] - 
            1294560768*yp^7*Log[2] + 2554670616*yp^8*Log[2] - 
            4951190400*yp^9*Log[2] + 5125096368*yp^10*Log[2] - 
            4951190400*yp^11*Log[2] + 2554670616*yp^12*Log[2] - 
            1294560768*yp^13*Log[2] + 259758432*yp^14*Log[2] - 
            64702464*yp^15*Log[2] + 2219196*yp^16*Log[2] + 
            123456*yp^17*Log[2] - 1848*yp^18*Log[2] - 192*yp^19*Log[2] + 
            300*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (512*H[0, -1, yp]*(619 + (102*I)*Pi + 1088*yp + (240*I)*Pi*yp - 
            526*yp^2 + (2052*I)*Pi*yp^2 + 36928*yp^3 + (44016*I)*Pi*yp^3 + 
            4458703*yp^4 - (3610386*I)*Pi*yp^4 - 57608960*yp^5 + 
            (43902528*I)*Pi*yp^5 + 310875992*yp^6 - (232266192*I)*Pi*yp^6 - 
            986245888*yp^7 + (886553664*I)*Pi*yp^7 + 2349938630*yp^8 - 
            (2012173140*I)*Pi*yp^8 - 3479215744*yp^9 + (3360272544*I)*Pi*
             yp^9 + 4397092716*yp^10 - (3934455912*I)*Pi*yp^10 - 
            3479215744*yp^11 + (3360272544*I)*Pi*yp^11 + 2349938630*yp^12 - 
            (2012173140*I)*Pi*yp^12 - 986245888*yp^13 + (886553664*I)*Pi*
             yp^13 + 310875992*yp^14 - (232266192*I)*Pi*yp^14 - 
            57608960*yp^15 + (43902528*I)*Pi*yp^15 + 4458703*yp^16 - 
            (3610386*I)*Pi*yp^16 + 36928*yp^17 + (44016*I)*Pi*yp^17 - 
            526*yp^18 + (2052*I)*Pi*yp^18 + 1088*yp^19 + (240*I)*Pi*yp^19 + 
            619*yp^20 + (102*I)*Pi*yp^20 + 300*Log[2] + 192*yp*Log[2] + 
            456*yp^2*Log[2] + 47040*yp^3*Log[2] + 6160572*yp^4*Log[2] - 
            85400064*yp^5*Log[2] + 540364128*yp^6*Log[2] - 
            1963788288*yp^7*Log[2] + 4870408728*yp^8*Log[2] - 
            7746655872*yp^9*Log[2] + 9588197808*yp^10*Log[2] - 
            7746655872*yp^11*Log[2] + 4870408728*yp^12*Log[2] - 
            1963788288*yp^13*Log[2] + 540364128*yp^14*Log[2] - 
            85400064*yp^15*Log[2] + 6160572*yp^16*Log[2] + 
            47040*yp^17*Log[2] + 456*yp^18*Log[2] + 192*yp^19*Log[2] + 
            300*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (512*H[-1, 0, yp]*(619 + (198*I)*Pi + 1088*yp - (192*I)*Pi*yp - 
            526*yp^2 + (3300*I)*Pi*yp^2 + 36928*yp^3 + (4800*I)*Pi*yp^3 + 
            4458703*yp^4 - (3023154*I)*Pi*yp^4 - 57608960*yp^5 + 
            (44393856*I)*Pi*yp^5 + 310875992*yp^6 - (220889424*I)*Pi*yp^6 - 
            986245888*yp^7 + (909502080*I)*Pi*yp^7 + 2349938630*yp^8 - 
            (1935978900*I)*Pi*yp^8 - 3479215744*yp^9 + (3459555840*I)*Pi*
             yp^9 + 4397092716*yp^10 - (3789910824*I)*Pi*yp^10 - 
            3479215744*yp^11 + (3459555840*I)*Pi*yp^11 + 2349938630*yp^12 - 
            (1935978900*I)*Pi*yp^12 - 986245888*yp^13 + (909502080*I)*Pi*
             yp^13 + 310875992*yp^14 - (220889424*I)*Pi*yp^14 - 
            57608960*yp^15 + (44393856*I)*Pi*yp^15 + 4458703*yp^16 - 
            (3023154*I)*Pi*yp^16 + 36928*yp^17 + (4800*I)*Pi*yp^17 - 
            526*yp^18 + (3300*I)*Pi*yp^18 + 1088*yp^19 - (192*I)*Pi*yp^19 + 
            619*yp^20 + (198*I)*Pi*yp^20 + 300*Log[2] + 768*yp*Log[2] + 
            1224*yp^2*Log[2] + 107520*yp^3*Log[2] + 5460156*yp^4*Log[2] - 
            87996672*yp^5*Log[2] + 520663392*yp^6*Log[2] - 
            2023607040*yp^7*Log[2] + 4726651416*yp^8*Log[2] - 
            7948542720*yp^9*Log[2] + 9312533424*yp^10*Log[2] - 
            7948542720*yp^11*Log[2] + 4726651416*yp^12*Log[2] - 
            2023607040*yp^13*Log[2] + 520663392*yp^14*Log[2] - 
            87996672*yp^15*Log[2] + 5460156*yp^16*Log[2] + 
            107520*yp^17*Log[2] + 1224*yp^18*Log[2] + 768*yp^19*Log[2] + 
            300*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) + 
         (2048*H[-1, -1, yp]*((-135*I)*Pi - 720*yp + (162*I)*Pi*yp + 
            32*yp^2 + (951*I)*Pi*yp^2 + 4656*yp^3 - (2292*I)*Pi*yp^3 - 
            35552*yp^4 - (5565*I)*Pi*yp^4 - 1099984*yp^5 + 
            (930042*I)*Pi*yp^5 + 12258688*yp^6 - (12959379*I)*Pi*yp^6 - 
            86980672*yp^7 + (68809104*I)*Pi*yp^7 + 230545280*yp^8 - 
            (283189014*I)*Pi*yp^8 - 655666272*yp^9 + (597524580*I)*Pi*yp^9 + 
            842245568*yp^10 - (1095831498*I)*Pi*yp^10 - 1220461536*yp^11 + 
            (1166330568*I)*Pi*yp^11 + 842245568*yp^12 - (1095831498*I)*Pi*
             yp^12 - 655666272*yp^13 + (597524580*I)*Pi*yp^13 + 
            230545280*yp^14 - (283189014*I)*Pi*yp^14 - 86980672*yp^15 + 
            (68809104*I)*Pi*yp^15 + 12258688*yp^16 - (12959379*I)*Pi*yp^16 - 
            1099984*yp^17 + (930042*I)*Pi*yp^17 - 35552*yp^18 - 
            (5565*I)*Pi*yp^18 + 4656*yp^19 - (2292*I)*Pi*yp^19 + 32*yp^20 + 
            (951*I)*Pi*yp^20 - 720*yp^21 + (162*I)*Pi*yp^21 - 
            (135*I)*Pi*yp^22 - 234*yp*Log[2] - 240*yp^2*Log[2] - 
            1788*yp^3*Log[2] - 55536*yp^4*Log[2] - 969762*yp^5*Log[2] + 
            20074176*yp^6*Log[2] - 146019792*yp^7*Log[2] + 
            558838464*yp^8*Log[2] - 1370879220*yp^9*Log[2] + 
            2296338528*yp^10*Log[2] - 2714649192*yp^11*Log[2] + 
            2296338528*yp^12*Log[2] - 1370879220*yp^13*Log[2] + 
            558838464*yp^14*Log[2] - 146019792*yp^15*Log[2] + 
            20074176*yp^16*Log[2] - 969762*yp^17*Log[2] - 
            55536*yp^18*Log[2] - 1788*yp^19*Log[2] - 240*yp^20*Log[2] - 
            234*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) + 
         (2048*H[1, 1, yp]*((-135*I)*Pi - 720*yp + (273*I)*Pi*yp + 760*yp^2 + 
            (927*I)*Pi*yp^2 + 4256*yp^3 - (1050*I)*Pi*yp^3 - 94152*yp^4 + 
            (59691*I)*Pi*yp^4 - 14672*yp^5 - (1089795*I)*Pi*yp^5 + 
            6459744*yp^6 + (2245197*I)*Pi*yp^6 - 14091776*yp^7 - 
            (18736440*I)*Pi*yp^7 + 141495520*yp^8 - (6855222*I)*Pi*yp^8 - 
            131688416*yp^9 - (48438030*I)*Pi*yp^9 + 530828944*yp^10 - 
            (97686618*I)*Pi*yp^10 - 256298304*yp^11 - (49067868*I)*Pi*yp^11 + 
            530828944*yp^12 - (97686618*I)*Pi*yp^12 - 131688416*yp^13 - 
            (48438030*I)*Pi*yp^13 + 141495520*yp^14 - (6855222*I)*Pi*yp^14 - 
            14091776*yp^15 - (18736440*I)*Pi*yp^15 + 6459744*yp^16 + 
            (2245197*I)*Pi*yp^16 - 14672*yp^17 - (1089795*I)*Pi*yp^17 - 
            94152*yp^18 + (59691*I)*Pi*yp^18 + 4256*yp^19 - 
            (1050*I)*Pi*yp^19 + 760*yp^20 + (927*I)*Pi*yp^20 - 720*yp^21 + 
            (273*I)*Pi*yp^21 - (135*I)*Pi*yp^22 - 234*yp*Log[2] + 
            240*yp^2*Log[2] - 252*yp^3*Log[2] - 63504*yp^4*Log[2] + 
            650718*yp^5*Log[2] + 8427072*yp^6*Log[2] - 15567312*yp^7*Log[2] + 
            194315328*yp^8*Log[2] - 284888820*yp^9*Log[2] + 
            797662368*yp^10*Log[2] - 620930664*yp^11*Log[2] + 
            797662368*yp^12*Log[2] - 284888820*yp^13*Log[2] + 
            194315328*yp^14*Log[2] - 15567312*yp^15*Log[2] + 
            8427072*yp^16*Log[2] + 650718*yp^17*Log[2] - 63504*yp^18*Log[2] - 
            252*yp^19*Log[2] + 240*yp^20*Log[2] - 234*yp^21*Log[2]))/
          (3*(-1 + yp)^10*yp*(1 + yp)^10) - (1024*H[-1, 1, yp]*
           ((270*I)*Pi + 821*yp - (522*I)*Pi*yp - 1152*yp^2 - 
            (1710*I)*Pi*yp^2 - 8786*yp^3 + (1284*I)*Pi*yp^3 + 34176*yp^4 + 
            (6330*I)*Pi*yp^4 - 2258735*yp^5 + (1163070*I)*Pi*yp^5 + 
            33091584*yp^6 - (18475098*I)*Pi*yp^6 - 136914648*yp^7 + 
            (83271216*I)*Pi*yp^7 + 525155328*yp^8 - (343124052*I)*Pi*yp^8 - 
            1038606086*yp^9 + (740929740*I)*Pi*yp^9 + 1794724608*yp^10 - 
            (1267892844*I)*Pi*yp^10 - 1956169644*yp^11 + (1457249688*I)*Pi*
             yp^11 + 1794724608*yp^12 - (1267892844*I)*Pi*yp^12 - 
            1038606086*yp^13 + (740929740*I)*Pi*yp^13 + 525155328*yp^14 - 
            (343124052*I)*Pi*yp^14 - 136914648*yp^15 + (83271216*I)*Pi*
             yp^15 + 33091584*yp^16 - (18475098*I)*Pi*yp^16 - 2258735*yp^17 + 
            (1163070*I)*Pi*yp^17 + 34176*yp^18 + (6330*I)*Pi*yp^18 - 
            8786*yp^19 + (1284*I)*Pi*yp^19 - 1152*yp^20 - (1710*I)*Pi*yp^20 + 
            821*yp^21 - (522*I)*Pi*yp^21 + (270*I)*Pi*yp^22 + 168*yp*Log[2] - 
            288*yp^2*Log[2] + 2352*yp^3*Log[2] + 3552*yp^4*Log[2] - 
            3520632*yp^5*Log[2] + 47848320*yp^6*Log[2] - 228623808*yp^7*
             Log[2] + 905930112*yp^8*Log[2] - 1984892976*yp^9*Log[2] + 
            3355865664*yp^10*Log[2] - 3883235040*yp^11*Log[2] + 
            3355865664*yp^12*Log[2] - 1984892976*yp^13*Log[2] + 
            905930112*yp^14*Log[2] - 228623808*yp^15*Log[2] + 
            47848320*yp^16*Log[2] - 3520632*yp^17*Log[2] + 
            3552*yp^18*Log[2] + 2352*yp^19*Log[2] - 288*yp^20*Log[2] + 
            168*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
         (1024*H[1, -1, yp]*((270*I)*Pi + 821*yp - (426*I)*Pi*yp - 
            1152*yp^2 - (2142*I)*Pi*yp^2 - 8786*yp^3 + (2532*I)*Pi*yp^3 + 
            34176*yp^4 - (32886*I)*Pi*yp^4 - 2258735*yp^5 + 
            (1750302*I)*Pi*yp^5 + 33091584*yp^6 - (17983770*I)*Pi*yp^6 - 
            136914648*yp^7 + (94647984*I)*Pi*yp^7 + 525155328*yp^8 - 
            (320175636*I)*Pi*yp^8 - 1038606086*yp^9 + (817123980*I)*Pi*yp^9 + 
            1794724608*yp^10 - (1168609548*I)*Pi*yp^10 - 1956169644*yp^11 + 
            (1601794776*I)*Pi*yp^11 + 1794724608*yp^12 - (1168609548*I)*Pi*
             yp^12 - 1038606086*yp^13 + (817123980*I)*Pi*yp^13 + 
            525155328*yp^14 - (320175636*I)*Pi*yp^14 - 136914648*yp^15 + 
            (94647984*I)*Pi*yp^15 + 33091584*yp^16 - (17983770*I)*Pi*yp^16 - 
            2258735*yp^17 + (1750302*I)*Pi*yp^17 + 34176*yp^18 - 
            (32886*I)*Pi*yp^18 - 8786*yp^19 + (2532*I)*Pi*yp^19 - 
            1152*yp^20 - (2142*I)*Pi*yp^20 + 821*yp^21 - (426*I)*Pi*yp^21 + 
            (270*I)*Pi*yp^22 + 168*yp*Log[2] + 288*yp^2*Log[2] + 
            3120*yp^3*Log[2] + 64032*yp^4*Log[2] - 4221048*yp^5*Log[2] + 
            45251712*yp^6*Log[2] - 248324544*yp^7*Log[2] + 
            846111360*yp^8*Log[2] - 2128650288*yp^9*Log[2] + 
            3153978816*yp^10*Log[2] - 4158899424*yp^11*Log[2] + 
            3153978816*yp^12*Log[2] - 2128650288*yp^13*Log[2] + 
            846111360*yp^14*Log[2] - 248324544*yp^15*Log[2] + 
            45251712*yp^16*Log[2] - 4221048*yp^17*Log[2] + 
            64032*yp^18*Log[2] + 3120*yp^19*Log[2] + 288*yp^20*Log[2] + 
            168*yp^21*Log[2]))/(3*(-1 + yp)^10*yp*(1 + yp)^10) - 
         (128*H[0, yp]*(3769 - (7656*I)*Pi + 690*Pi^2 + 17568*yp + 
            (5664*I)*Pi*yp - 1152*Pi^2*yp - 59154*yp^2 + (5040*I)*Pi*yp^2 - 
            5172*Pi^2*yp^2 + 690592*yp^3 - (1128672*I)*Pi*yp^3 - 
            436992*Pi^2*yp^3 + 24021701*yp^4 - (26911944*I)*Pi*yp^4 + 
            319818*Pi^2*yp^4 - 416314752*yp^5 + (494986368*I)*Pi*yp^5 + 
            105657984*Pi^2*yp^5 + 1785502888*yp^6 - (2208546240*I)*Pi*yp^6 - 
            412140144*Pi^2*yp^6 - 8572913536*yp^7 + (8756775552*I)*Pi*yp^7 + 
            2477296512*Pi^2*yp^7 + 13238906242*yp^8 - (17576267088*I)*Pi*
             yp^8 - 4134134268*Pi^2*yp^8 - 31255826752*yp^9 + 
            (31231734720*I)*Pi*yp^9 + 9802214784*Pi^2*yp^9 + 
            24569710292*yp^10 - (33351142368*I)*Pi*yp^10 - 
            8215877304*Pi^2*yp^10 - 31255826752*yp^11 + (31231734720*I)*Pi*
             yp^11 + 9802214784*Pi^2*yp^11 + 13238906242*yp^12 - 
            (17576267088*I)*Pi*yp^12 - 4134134268*Pi^2*yp^12 - 
            8572913536*yp^13 + (8756775552*I)*Pi*yp^13 + 2477296512*Pi^2*
             yp^13 + 1785502888*yp^14 - (2208546240*I)*Pi*yp^14 - 
            412140144*Pi^2*yp^14 - 416314752*yp^15 + (494986368*I)*Pi*yp^15 + 
            105657984*Pi^2*yp^15 + 24021701*yp^16 - (26911944*I)*Pi*yp^16 + 
            319818*Pi^2*yp^16 + 690592*yp^17 - (1128672*I)*Pi*yp^17 - 
            436992*Pi^2*yp^17 - 59154*yp^18 + (5040*I)*Pi*yp^18 - 
            5172*Pi^2*yp^18 + 17568*yp^19 + (5664*I)*Pi*yp^19 - 
            1152*Pi^2*yp^19 + 3769*yp^20 - (7656*I)*Pi*yp^20 + 
            690*Pi^2*yp^20 + 14856*Log[2] + (936*I)*Pi*Log[2] + 
            8640*yp*Log[2] + (1152*I)*Pi*yp*Log[2] - 3024*yp^2*Log[2] + 
            (34416*I)*Pi*yp^2*Log[2] + 2292672*yp^3*Log[2] - 
            (980352*I)*Pi*yp^3*Log[2] + 80961384*yp^4*Log[2] - 
            (31126392*I)*Pi*yp^4*Log[2] - 1243440384*yp^5*Log[2] + 
            (694646784*I)*Pi*yp^5*Log[2] + 5711690304*yp^6*Log[2] - 
            (3336774336*I)*Pi*yp^6*Log[2] - 21532707072*yp^7*Log[2] + 
            (14920657920*I)*Pi*yp^7*Log[2] + 43823058576*yp^8*Log[2] - 
            (31874721840*I)*Pi*yp^8*Log[2] - 76027178880*yp^9*Log[2] + 
            (57882463488*I)*Pi*yp^9*Log[2] + 82390307616*yp^10*Log[2] - 
            (63522838368*I)*Pi*yp^10*Log[2] - 76027178880*yp^11*Log[2] + 
            (57882463488*I)*Pi*yp^11*Log[2] + 43823058576*yp^12*Log[2] - 
            (31874721840*I)*Pi*yp^12*Log[2] - 21532707072*yp^13*Log[2] + 
            (14920657920*I)*Pi*yp^13*Log[2] + 5711690304*yp^14*Log[2] - 
            (3336774336*I)*Pi*yp^14*Log[2] - 1243440384*yp^15*Log[2] + 
            (694646784*I)*Pi*yp^15*Log[2] + 80961384*yp^16*Log[2] - 
            (31126392*I)*Pi*yp^16*Log[2] + 2292672*yp^17*Log[2] - 
            (980352*I)*Pi*yp^17*Log[2] - 3024*yp^18*Log[2] + 
            (34416*I)*Pi*yp^18*Log[2] + 8640*yp^19*Log[2] + 
            (1152*I)*Pi*yp^19*Log[2] + 14856*yp^20*Log[2] + 
            (936*I)*Pi*yp^20*Log[2] + 3600*Log[2]^2 - 8352*yp^2*Log[2]^2 + 
            1022976*yp^3*Log[2]^2 + 50278608*yp^4*Log[2]^2 - 
            900615168*yp^5*Log[2]^2 + 4800735360*yp^6*Log[2]^2 - 
            19550094336*yp^7*Log[2]^2 + 44550476064*yp^8*Log[2]^2 - 
            76187077632*yp^9*Log[2]^2 + 88279765056*yp^10*Log[2]^2 - 
            76187077632*yp^11*Log[2]^2 + 44550476064*yp^12*Log[2]^2 - 
            19550094336*yp^13*Log[2]^2 + 4800735360*yp^14*Log[2]^2 - 
            900615168*yp^15*Log[2]^2 + 50278608*yp^16*Log[2]^2 + 
            1022976*yp^17*Log[2]^2 - 8352*yp^18*Log[2]^2 + 
            3600*yp^20*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10) - 
         (128*H[-1, yp]*(5400*Pi^2 - 18845*yp - (29550*I)*Pi*yp - 
            19200*Pi^2*yp - 112572*yp^2 + (144480*I)*Pi*yp^2 - 
            34680*Pi^2*yp^2 + 784090*yp^3 + (611820*I)*Pi*yp^3 - 
            20160*Pi^2*yp^3 - 155164*yp^4 - (4148640*I)*Pi*yp^4 - 
            1363800*Pi^2*yp^4 - 176789465*yp^5 + (256837290*I)*Pi*yp^5 + 
            84783360*Pi^2*yp^5 + 2431007376*yp^6 - (3487559040*I)*Pi*yp^6 - 
            1181283720*Pi^2*yp^6 - 12928162120*yp^7 + (17583459600*I)*Pi*
             yp^7 + 5403559680*Pi^2*yp^7 + 44461388368*yp^8 - 
            (57317585280*I)*Pi*yp^8 - 22530700560*Pi^2*yp^8 - 
            98153660810*yp^9 + (135418771140*I)*Pi*yp^9 + 43898104320*Pi^2*
             yp^9 + 156715116792*yp^10 - (199499843520*I)*Pi*yp^10 - 
            84373836720*Pi^2*yp^10 - 184153535780*yp^11 + (254993147400*I)*Pi*
             yp^11 + 84056895360*Pi^2*yp^11 + 156715116792*yp^12 - 
            (199499843520*I)*Pi*yp^12 - 84373836720*Pi^2*yp^12 - 
            98153660810*yp^13 + (135418771140*I)*Pi*yp^13 + 
            43898104320*Pi^2*yp^13 + 44461388368*yp^14 - (57317585280*I)*Pi*
             yp^14 - 22530700560*Pi^2*yp^14 - 12928162120*yp^15 + 
            (17583459600*I)*Pi*yp^15 + 5403559680*Pi^2*yp^15 + 
            2431007376*yp^16 - (3487559040*I)*Pi*yp^16 - 1181283720*Pi^2*
             yp^16 - 176789465*yp^17 + (256837290*I)*Pi*yp^17 + 
            84783360*Pi^2*yp^17 - 155164*yp^18 - (4148640*I)*Pi*yp^18 - 
            1363800*Pi^2*yp^18 + 784090*yp^19 + (611820*I)*Pi*yp^19 - 
            20160*Pi^2*yp^19 - 112572*yp^20 + (144480*I)*Pi*yp^20 - 
            34680*Pi^2*yp^20 - 18845*yp^21 - (29550*I)*Pi*yp^21 - 
            19200*Pi^2*yp^21 + 5400*Pi^2*yp^22 - 74280*yp*Log[2] - 
            (23760*I)*Pi*yp*Log[2] - 130560*yp^2*Log[2] + (23040*I)*Pi*yp^2*
             Log[2] + 63120*yp^3*Log[2] - (396000*I)*Pi*yp^3*Log[2] - 
            4431360*yp^4*Log[2] - (576000*I)*Pi*yp^4*Log[2] - 
            535044360*yp^5*Log[2] + (362778480*I)*Pi*yp^5*Log[2] + 
            6913075200*yp^6*Log[2] - (5327262720*I)*Pi*yp^6*Log[2] - 
            37305119040*yp^7*Log[2] + (26506730880*I)*Pi*yp^7*Log[2] + 
            118349506560*yp^8*Log[2] - (109140249600*I)*Pi*yp^8*Log[2] - 
            281992635600*yp^9*Log[2] + (232317468000*I)*Pi*yp^9*Log[2] + 
            417505889280*yp^10*Log[2] - (415146700800*I)*Pi*yp^10*Log[2] - 
            527651125920*yp^11*Log[2] + (454789298880*I)*Pi*yp^11*Log[2] + 
            417505889280*yp^12*Log[2] - (415146700800*I)*Pi*yp^12*Log[2] - 
            281992635600*yp^13*Log[2] + (232317468000*I)*Pi*yp^13*Log[2] + 
            118349506560*yp^14*Log[2] - (109140249600*I)*Pi*yp^14*Log[2] - 
            37305119040*yp^15*Log[2] + (26506730880*I)*Pi*yp^15*Log[2] + 
            6913075200*yp^16*Log[2] - (5327262720*I)*Pi*yp^16*Log[2] - 
            535044360*yp^17*Log[2] + (362778480*I)*Pi*yp^17*Log[2] - 
            4431360*yp^18*Log[2] - (576000*I)*Pi*yp^18*Log[2] + 
            63120*yp^19*Log[2] - (396000*I)*Pi*yp^19*Log[2] - 
            130560*yp^20*Log[2] + (23040*I)*Pi*yp^20*Log[2] - 
            74280*yp^21*Log[2] - (23760*I)*Pi*yp^21*Log[2] - 
            18000*yp*Log[2]^2 - 46080*yp^2*Log[2]^2 - 73440*yp^3*Log[2]^2 - 
            6451200*yp^4*Log[2]^2 - 327609360*yp^5*Log[2]^2 + 
            5279800320*yp^6*Log[2]^2 - 31239803520*yp^7*Log[2]^2 + 
            121416422400*yp^8*Log[2]^2 - 283599084960*yp^9*Log[2]^2 + 
            476912563200*yp^10*Log[2]^2 - 558752005440*yp^11*Log[2]^2 + 
            476912563200*yp^12*Log[2]^2 - 283599084960*yp^13*Log[2]^2 + 
            121416422400*yp^14*Log[2]^2 - 31239803520*yp^15*Log[2]^2 + 
            5279800320*yp^16*Log[2]^2 - 327609360*yp^17*Log[2]^2 - 
            6451200*yp^18*Log[2]^2 - 73440*yp^19*Log[2]^2 - 
            46080*yp^20*Log[2]^2 - 18000*yp^21*Log[2]^2))/
          (45*(-1 + yp)^10*yp*(1 + yp)^10) - 
         (128*H[1, yp]*(5400*Pi^2 + 18845*yp - (106110*I)*Pi*yp - 
            12300*Pi^2*yp + 63108*yp^2 + (201120*I)*Pi*yp^2 - 
            46200*Pi^2*yp^2 + 192550*yp^3 + (662220*I)*Pi*yp^3 - 
            71880*Pi^2*yp^3 + 6750756*yp^4 - (15435360*I)*Pi*yp^4 - 
            5733720*Pi^2*yp^4 + 63427545*yp^5 - (12282150*I)*Pi*yp^5 + 
            87981540*Pi^2*yp^5 - 1732140144*yp^6 + (1462304640*I)*Pi*yp^6 - 
            124703880*Pi^2*yp^6 + 4926866760*yp^7 - (4502002800*I)*Pi*yp^7 + 
            1282158240*Pi^2*yp^7 - 41267746992*yp^8 + (30250170240*I)*Pi*
             yp^8 + 2242264560*Pi^2*yp^8 + 34235401610*yp^9 - 
            (40343899740*I)*Pi*yp^9 + 2556761640*Pi^2*yp^9 - 
            155843150728*yp^10 + (112817503680*I)*Pi*yp^10 + 
            13648311120*Pi^2*yp^10 + 61543567140*yp^11 - (78518276280*I)*Pi*
             yp^11 + 1898122320*Pi^2*yp^11 - 155843150728*yp^12 + 
            (112817503680*I)*Pi*yp^12 + 13648311120*Pi^2*yp^12 + 
            34235401610*yp^13 - (40343899740*I)*Pi*yp^13 + 
            2556761640*Pi^2*yp^13 - 41267746992*yp^14 + (30250170240*I)*Pi*
             yp^14 + 2242264560*Pi^2*yp^14 + 4926866760*yp^15 - 
            (4502002800*I)*Pi*yp^15 + 1282158240*Pi^2*yp^15 - 
            1732140144*yp^16 + (1462304640*I)*Pi*yp^16 - 124703880*Pi^2*
             yp^16 + 63427545*yp^17 - (12282150*I)*Pi*yp^17 + 
            87981540*Pi^2*yp^17 + 6750756*yp^18 - (15435360*I)*Pi*yp^18 - 
            5733720*Pi^2*yp^18 + 192550*yp^19 + (662220*I)*Pi*yp^19 - 
            71880*Pi^2*yp^19 + 63108*yp^20 + (201120*I)*Pi*yp^20 - 
            46200*Pi^2*yp^20 + 18845*yp^21 - (106110*I)*Pi*yp^21 - 
            12300*Pi^2*yp^21 + 5400*Pi^2*yp^22 + 74280*yp*Log[2] - 
            (14400*I)*Pi*yp*Log[2] - 44160*yp^2*Log[2] + (34560*I)*Pi*yp^2*
             Log[2] + 32880*yp^3*Log[2] - (51840*I)*Pi*yp^3*Log[2] + 
            18495360*yp^4*Log[2] - (10379520*I)*Pi*yp^4*Log[2] + 
            274569480*yp^5*Log[2] + (51514560*I)*Pi*yp^5*Log[2] - 
            5521328640*yp^6*Log[2] + (1619205120*I)*Pi*yp^6*Log[2] + 
            19811784000*yp^7*Log[2] - (6861012480*I)*Pi*yp^7*Log[2] - 
            96977564160*yp^8*Log[2] + (40066329600*I)*Pi*yp^8*Log[2] + 
            156237950160*yp^9*Log[2] - (86429750400*I)*Pi*yp^9*Log[2] - 
            342765899520*yp^10*Log[2] + (163677934080*I)*Pi*yp^10*Log[2] + 
            296251950240*yp^11*Log[2] - (180439084800*I)*Pi*yp^11*Log[2] - 
            342765899520*yp^12*Log[2] + (163677934080*I)*Pi*yp^12*Log[2] + 
            156237950160*yp^13*Log[2] - (86429750400*I)*Pi*yp^13*Log[2] - 
            96977564160*yp^14*Log[2] + (40066329600*I)*Pi*yp^14*Log[2] + 
            19811784000*yp^15*Log[2] - (6861012480*I)*Pi*yp^15*Log[2] - 
            5521328640*yp^16*Log[2] + (1619205120*I)*Pi*yp^16*Log[2] + 
            274569480*yp^17*Log[2] + (51514560*I)*Pi*yp^17*Log[2] + 
            18495360*yp^18*Log[2] - (10379520*I)*Pi*yp^18*Log[2] + 
            32880*yp^19*Log[2] - (51840*I)*Pi*yp^19*Log[2] - 
            44160*yp^20*Log[2] + (34560*I)*Pi*yp^20*Log[2] + 
            74280*yp^21*Log[2] - (14400*I)*Pi*yp^21*Log[2] + 
            18000*yp*Log[2]^2 - 46080*yp^2*Log[2]^2 - 156960*yp^3*Log[2]^2 + 
            3778560*yp^4*Log[2]^2 + 175176720*yp^5*Log[2]^2 - 
            3726351360*yp^6*Log[2]^2 + 16767550080*yp^7*Log[2]^2 - 
            74084520960*yp^8*Log[2]^2 + 161905675680*yp^9*Log[2]^2 - 
            284958213120*yp^10*Log[2]^2 + 324045645120*yp^11*Log[2]^2 - 
            284958213120*yp^12*Log[2]^2 + 161905675680*yp^13*Log[2]^2 - 
            74084520960*yp^14*Log[2]^2 + 16767550080*yp^15*Log[2]^2 - 
            3726351360*yp^16*Log[2]^2 + 175176720*yp^17*Log[2]^2 + 
            3778560*yp^18*Log[2]^2 - 156960*yp^19*Log[2]^2 - 
            46080*yp^20*Log[2]^2 + 18000*yp^21*Log[2]^2))/
          (45*(-1 + yp)^10*yp*(1 + yp)^10) + 
         ((-8192*(3 + 4*yp + 79*yp^2 + 1880*yp^3 + 21384*yp^4 - 401376*yp^5 + 
              2304880*yp^6 - 6664920*yp^7 + 12943542*yp^8 - 15100232*yp^9 + 
              12943542*yp^10 - 6664920*yp^11 + 2304880*yp^12 - 401376*yp^13 + 
              21384*yp^14 + 1880*yp^15 + 79*yp^16 + 4*yp^17 + 3*yp^18)*
             H[-1, -1, yp])/((-1 + yp)^8*(1 + yp)^10) + 
           (2048*(15 - 4*yp + 106*yp^2 + 2876*yp^3 + 121571*yp^4 - 
              2061296*yp^5 + 12532600*yp^6 - 46606192*yp^7 + 108517390*yp^8 - 
              184119256*yp^9 + 210641468*yp^10 - 184119256*yp^11 + 
              108517390*yp^12 - 46606192*yp^13 + 12532600*yp^14 - 
              2061296*yp^15 + 121571*yp^16 + 2876*yp^17 + 106*yp^18 - 
              4*yp^19 + 15*yp^20)*H[-1, 0, yp])/((-1 + yp)^10*(1 + yp)^10) + 
           (4096*(9 - 42*yp^2 - 576*yp^3 + 86165*yp^4 - 1176768*yp^5 + 
              6274568*yp^6 - 23254080*yp^7 + 51360866*yp^8 - 88814784*yp^9 + 
              98466372*yp^10 - 88814784*yp^11 + 51360866*yp^12 - 
              23254080*yp^13 + 6274568*yp^14 - 1176768*yp^15 + 86165*yp^16 - 
              576*yp^17 - 42*yp^18 + 9*yp^20)*H[-1, 1, yp])/
            ((-1 + yp)^10*(1 + yp)^10) + (2048*(15 - 4*yp + 106*yp^2 + 
              2876*yp^3 + 121571*yp^4 - 2061296*yp^5 + 12532600*yp^6 - 
              46606192*yp^7 + 108517390*yp^8 - 184119256*yp^9 + 
              210641468*yp^10 - 184119256*yp^11 + 108517390*yp^12 - 
              46606192*yp^13 + 12532600*yp^14 - 2061296*yp^15 + 
              121571*yp^16 + 2876*yp^17 + 106*yp^18 - 4*yp^19 + 15*yp^20)*
             H[0, -1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
           (2048*(15 + 90*yp^2 + 1792*yp^3 + 106083*yp^4 - 1998592*yp^5 + 
              10901432*yp^6 - 42421504*yp^7 + 94455950*yp^8 - 
              165296896*yp^9 + 183337436*yp^10 - 165296896*yp^11 + 
              94455950*yp^12 - 42421504*yp^13 + 10901432*yp^14 - 
              1998592*yp^15 + 106083*yp^16 + 1792*yp^17 + 90*yp^18 + 
              15*yp^20)*H[0, 0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
           (2048*(15 + 4*yp + 74*yp^2 + 708*yp^3 + 90595*yp^4 - 
              1935888*yp^5 + 9270264*yp^6 - 38236816*yp^7 + 80394510*yp^8 - 
              146474536*yp^9 + 156033404*yp^10 - 146474536*yp^11 + 
              80394510*yp^12 - 38236816*yp^13 + 9270264*yp^14 - 
              1935888*yp^15 + 90595*yp^16 + 708*yp^17 + 74*yp^18 + 4*yp^19 + 
              15*yp^20)*H[0, 1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
           (4096*(9 - 42*yp^2 - 576*yp^3 + 86165*yp^4 - 1176768*yp^5 + 
              6274568*yp^6 - 23254080*yp^7 + 51360866*yp^8 - 88814784*yp^9 + 
              98466372*yp^10 - 88814784*yp^11 + 51360866*yp^12 - 
              23254080*yp^13 + 6274568*yp^14 - 1176768*yp^15 + 86165*yp^16 - 
              576*yp^17 - 42*yp^18 + 9*yp^20)*H[1, -1, yp])/
            ((-1 + yp)^10*(1 + yp)^10) - (2048*(15 + 4*yp + 74*yp^2 + 
              708*yp^3 + 90595*yp^4 - 1935888*yp^5 + 9270264*yp^6 - 
              38236816*yp^7 + 80394510*yp^8 - 146474536*yp^9 + 
              156033404*yp^10 - 146474536*yp^11 + 80394510*yp^12 - 
              38236816*yp^13 + 9270264*yp^14 - 1935888*yp^15 + 90595*yp^16 + 
              708*yp^17 + 74*yp^18 + 4*yp^19 + 15*yp^20)*H[1, 0, yp])/
            ((-1 + yp)^10*(1 + yp)^10) - (8192*(3 + 2*yp + 58*yp^2 + 
              642*yp^3 + 2215*yp^4 - 379560*yp^5 + 1497848*yp^6 - 
              7491368*yp^7 + 14516822*yp^8 - 28829876*yp^9 + 28783516*yp^10 - 
              28829876*yp^11 + 14516822*yp^12 - 7491368*yp^13 + 
              1497848*yp^14 - 379560*yp^15 + 2215*yp^16 + 642*yp^17 + 
              58*yp^18 + 2*yp^19 + 3*yp^20)*H[1, 1, yp])/((-1 + yp)^10*
             (1 + yp)^10) + (1024*H[0, yp]*(-176 + (9*I)*Pi - 204*yp + 
              (12*I)*Pi*yp + 472*yp^2 - (90*I)*Pi*yp^2 - 8428*yp^3 + 
              (2124*I)*Pi*yp^3 - 941552*yp^4 + (590805*I)*Pi*yp^4 + 
              14934160*yp^5 - (10864176*I)*Pi*yp^5 - 68900576*yp^6 + 
              (57202248*I)*Pi*yp^6 + 253774800*yp^7 - (224239536*I)*Pi*yp^7 - 
              504603488*yp^8 + (491751714*I)*Pi*yp^8 + 906753368*yp^9 - 
              (865903224*I)*Pi*yp^9 - 930435568*yp^10 + (951925284*I)*Pi*yp^
                10 + 906753368*yp^11 - (865903224*I)*Pi*yp^11 - 
              504603488*yp^12 + (491751714*I)*Pi*yp^12 + 253774800*yp^13 - 
              (224239536*I)*Pi*yp^13 - 68900576*yp^14 + (57202248*I)*Pi*yp^
                14 + 14934160*yp^15 - (10864176*I)*Pi*yp^15 - 941552*yp^16 + 
              (590805*I)*Pi*yp^16 - 8428*yp^17 + (2124*I)*Pi*yp^17 + 
              472*yp^18 - (90*I)*Pi*yp^18 - 204*yp^19 + (12*I)*Pi*yp^19 - 
              176*yp^20 + (9*I)*Pi*yp^20 - 180*Log[2] - 1080*yp^2*Log[2] - 
              21504*yp^3*Log[2] - 1272996*yp^4*Log[2] + 23983104*yp^5*Log[
                2] - 130817184*yp^6*Log[2] + 509058048*yp^7*Log[2] - 
              1133471400*yp^8*Log[2] + 1983562752*yp^9*Log[2] - 
              2200049232*yp^10*Log[2] + 1983562752*yp^11*Log[2] - 
              1133471400*yp^12*Log[2] + 509058048*yp^13*Log[2] - 
              130817184*yp^14*Log[2] + 23983104*yp^15*Log[2] - 
              1272996*yp^16*Log[2] - 21504*yp^17*Log[2] - 1080*yp^18*Log[2] - 
              180*yp^20*Log[2]))/(3*(-1 + yp)^10*(1 + yp)^10) - 
           (4096*H[1, yp]*(44 + 105*yp - (120*I)*Pi*yp^2 + 2649*yp^3 - 
              (2112*I)*Pi*yp^3 + 173132*yp^4 - (57408*I)*Pi*yp^4 - 
              3466212*yp^5 + (2153280*I)*Pi*yp^5 + 14120352*yp^6 - 
              (9858336*I)*Pi*yp^6 - 57271940*yp^7 + (43896768*I)*Pi*yp^7 + 
              103964296*yp^8 - (89637312*I)*Pi*yp^8 - 204161114*yp^9 + 
              (169434432*I)*Pi*yp^9 + 191565504*yp^10 - (175235280*I)*Pi*yp^
                10 - 204161114*yp^11 + (169434432*I)*Pi*yp^11 + 
              103964296*yp^12 - (89637312*I)*Pi*yp^12 - 57271940*yp^13 + 
              (43896768*I)*Pi*yp^13 + 14120352*yp^14 - (9858336*I)*Pi*yp^14 - 
              3466212*yp^15 + (2153280*I)*Pi*yp^15 + 173132*yp^16 - 
              (57408*I)*Pi*yp^16 + 2649*yp^17 - (2112*I)*Pi*yp^17 - 
              (120*I)*Pi*yp^18 + 105*yp^19 + 44*yp^20 + 45*Log[2] + 
              12*yp*Log[2] + 222*yp^2*Log[2] + 2124*yp^3*Log[2] + 
              271785*yp^4*Log[2] - 5807664*yp^5*Log[2] + 27810792*yp^6*Log[
                2] - 114710448*yp^7*Log[2] + 241183530*yp^8*Log[2] - 
              439423608*yp^9*Log[2] + 468100212*yp^10*Log[2] - 
              439423608*yp^11*Log[2] + 241183530*yp^12*Log[2] - 
              114710448*yp^13*Log[2] + 27810792*yp^14*Log[2] - 
              5807664*yp^15*Log[2] + 271785*yp^16*Log[2] + 2124*yp^17*Log[
                2] + 222*yp^18*Log[2] + 12*yp^19*Log[2] + 45*yp^20*Log[2]))/
            (3*(-1 + yp)^10*(1 + yp)^10) + (2048*H[-1, yp]*(88 - (9*I)*Pi - 
              6*yp - (12*I)*Pi*yp - 472*yp^2 + (330*I)*Pi*yp^2 + 3130*yp^3 + 
              (2100*I)*Pi*yp^3 + 595288*yp^4 - (475989*I)*Pi*yp^4 - 
              8001736*yp^5 + (6557616*I)*Pi*yp^5 + 40659872*yp^6 - 
              (37485576*I)*Pi*yp^6 - 139230920*yp^7 + (136446000*I)*Pi*yp^7 + 
              296674896*yp^8 - (312477090*I)*Pi*yp^8 - 498431140*yp^9 + 
              (527034360*I)*Pi*yp^9 + 547304560*yp^10 - (601454724*I)*Pi*yp^
                10 - 498431140*yp^11 + (527034360*I)*Pi*yp^11 + 
              296674896*yp^12 - (312477090*I)*Pi*yp^12 - 139230920*yp^13 + 
              (136446000*I)*Pi*yp^13 + 40659872*yp^14 - (37485576*I)*Pi*yp^
                14 - 8001736*yp^15 + (6557616*I)*Pi*yp^15 + 595288*yp^16 - 
              (475989*I)*Pi*yp^16 + 3130*yp^17 + (2100*I)*Pi*yp^17 - 
              472*yp^18 + (330*I)*Pi*yp^18 - 6*yp^19 - (12*I)*Pi*yp^19 + 
              88*yp^20 - (9*I)*Pi*yp^20 + 90*Log[2] - 24*yp*Log[2] + 
              636*yp^2*Log[2] + 17256*yp^3*Log[2] + 729426*yp^4*Log[2] - 
              12367776*yp^5*Log[2] + 75195600*yp^6*Log[2] - 279637152*yp^
                7*Log[2] + 651104340*yp^8*Log[2] - 1104715536*yp^9*Log[2] + 
              1263848808*yp^10*Log[2] - 1104715536*yp^11*Log[2] + 
              651104340*yp^12*Log[2] - 279637152*yp^13*Log[2] + 
              75195600*yp^14*Log[2] - 12367776*yp^15*Log[2] + 
              729426*yp^16*Log[2] + 17256*yp^17*Log[2] + 636*yp^18*Log[2] - 
              24*yp^19*Log[2] + 90*yp^20*Log[2]))/(3*(-1 + yp)^10*
             (1 + yp)^10) - (256*(1183 - (1602*I)*Pi + 372*Pi^2 + 5208*yp - 
              (1512*I)*Pi*yp + 72*Pi^2*yp + 5674*yp^2 + (12756*I)*Pi*yp^2 + 
              3000*Pi^2*yp^2 - 36968*yp^3 - (38376*I)*Pi*yp^3 + 
              19656*Pi^2*yp^3 + 8315635*yp^4 - (9188634*I)*Pi*yp^4 - 
              2809116*Pi^2*yp^4 - 112432928*yp^5 + (156468768*I)*Pi*yp^5 + 
              52929504*Pi^2*yp^5 + 546614264*yp^6 - (702033168*I)*Pi*yp^6 - 
              275690592*Pi^2*yp^6 - 1912333216*yp^7 + (2656513056*I)*Pi*yp^
                7 + 1083262176*Pi^2*yp^7 + 3821240174*yp^8 - 
              (5180485284*I)*Pi*yp^8 - 2323662936*Pi^2*yp^8 - 
              6906972464*yp^9 + (9496291728*I)*Pi*yp^9 + 4173777456*Pi^2*yp^
                9 + 6946926012*yp^10 - (9576101256*I)*Pi*yp^10 - 
              4459357872*Pi^2*yp^10 - 6906972464*yp^11 + (9496291728*I)*Pi*yp^
                11 + 4173777456*Pi^2*yp^11 + 3821240174*yp^12 - 
              (5180485284*I)*Pi*yp^12 - 2323662936*Pi^2*yp^12 - 
              1912333216*yp^13 + (2656513056*I)*Pi*yp^13 + 1083262176*Pi^2*yp^
                13 + 546614264*yp^14 - (702033168*I)*Pi*yp^14 - 
              275690592*Pi^2*yp^14 - 112432928*yp^15 + (156468768*I)*Pi*yp^
                15 + 52929504*Pi^2*yp^15 + 8315635*yp^16 - (9188634*I)*Pi*yp^
                16 - 2809116*Pi^2*yp^16 - 36968*yp^17 - (38376*I)*Pi*yp^17 + 
              19656*Pi^2*yp^17 + 5674*yp^18 + (12756*I)*Pi*yp^18 + 
              3000*Pi^2*yp^18 + 5208*yp^19 - (1512*I)*Pi*yp^19 + 
              72*Pi^2*yp^19 + 1183*yp^20 - (1602*I)*Pi*yp^20 + 
              372*Pi^2*yp^20 + 4224*Log[2] - (216*I)*Pi*Log[2] + 
              4896*yp*Log[2] - (288*I)*Pi*yp*Log[2] - 11328*yp^2*Log[2] + 
              (2160*I)*Pi*yp^2*Log[2] + 202272*yp^3*Log[2] - (50976*I)*Pi*yp^
                3*Log[2] + 22597248*yp^4*Log[2] - (14179320*I)*Pi*yp^4*Log[
                2] - 358419840*yp^5*Log[2] + (260740224*I)*Pi*yp^5*Log[2] + 
              1653613824*yp^6*Log[2] - (1372853952*I)*Pi*yp^6*Log[2] - 
              6090595200*yp^7*Log[2] + (5381748864*I)*Pi*yp^7*Log[2] + 
              12110483712*yp^8*Log[2] - (11802041136*I)*Pi*yp^8*Log[2] - 
              21762080832*yp^9*Log[2] + (20781677376*I)*Pi*yp^9*Log[2] + 
              22330453632*yp^10*Log[2] - (22846206816*I)*Pi*yp^10*Log[2] - 
              21762080832*yp^11*Log[2] + (20781677376*I)*Pi*yp^11*Log[2] + 
              12110483712*yp^12*Log[2] - (11802041136*I)*Pi*yp^12*Log[2] - 
              6090595200*yp^13*Log[2] + (5381748864*I)*Pi*yp^13*Log[2] + 
              1653613824*yp^14*Log[2] - (1372853952*I)*Pi*yp^14*Log[2] - 
              358419840*yp^15*Log[2] + (260740224*I)*Pi*yp^15*Log[2] + 
              22597248*yp^16*Log[2] - (14179320*I)*Pi*yp^16*Log[2] + 
              202272*yp^17*Log[2] - (50976*I)*Pi*yp^17*Log[2] - 
              11328*yp^18*Log[2] + (2160*I)*Pi*yp^18*Log[2] + 
              4896*yp^19*Log[2] - (288*I)*Pi*yp^19*Log[2] + 4224*yp^20*Log[
                2] - (216*I)*Pi*yp^20*Log[2] + 2160*Log[2]^2 + 
              12960*yp^2*Log[2]^2 + 258048*yp^3*Log[2]^2 + 15275952*yp^4*
               Log[2]^2 - 287797248*yp^5*Log[2]^2 + 1569806208*yp^6*Log[2]^
                2 - 6108696576*yp^7*Log[2]^2 + 13601656800*yp^8*Log[2]^2 - 
              23802753024*yp^9*Log[2]^2 + 26400590784*yp^10*Log[2]^2 - 
              23802753024*yp^11*Log[2]^2 + 13601656800*yp^12*Log[2]^2 - 
              6108696576*yp^13*Log[2]^2 + 1569806208*yp^14*Log[2]^2 - 
              287797248*yp^15*Log[2]^2 + 15275952*yp^16*Log[2]^2 + 
              258048*yp^17*Log[2]^2 + 12960*yp^18*Log[2]^2 + 
              2160*yp^20*Log[2]^2))/(9*(-1 + yp)^10*(1 + yp)^10))*Log[u2m2] + 
         ((8192*(1 + 6*yp^2 + 64*yp^3 + 5165*yp^4 - 92480*yp^5 + 
              558664*yp^6 - 2049472*yp^7 + 4665554*yp^8 - 8081728*yp^9 + 
              8939876*yp^10 - 8081728*yp^11 + 4665554*yp^12 - 2049472*yp^13 + 
              558664*yp^14 - 92480*yp^15 + 5165*yp^16 + 64*yp^17 + 6*yp^18 + 
              yp^20)*H[-1, yp])/((-1 + yp)^10*(1 + yp)^10) - 
           (8192*(1 + 6*yp^2 + 64*yp^3 + 4781*yp^4 - 91456*yp^5 + 
              538440*yp^6 - 1987008*yp^7 + 4422226*yp^8 - 7883072*yp^9 + 
              8419172*yp^10 - 7883072*yp^11 + 4422226*yp^12 - 1987008*yp^13 + 
              538440*yp^14 - 91456*yp^15 + 4781*yp^16 + 64*yp^17 + 6*yp^18 + 
              yp^20)*H[0, yp])/((-1 + yp)^10*(1 + yp)^10) - 
           (8192*(1 + 6*yp^2 + 64*yp^3 + 4397*yp^4 - 90432*yp^5 + 
              518216*yp^6 - 1924544*yp^7 + 4178898*yp^8 - 7684416*yp^9 + 
              7898468*yp^10 - 7684416*yp^11 + 4178898*yp^12 - 1924544*yp^13 + 
              518216*yp^14 - 90432*yp^15 + 4397*yp^16 + 64*yp^17 + 6*yp^18 + 
              yp^20)*H[1, yp])/((-1 + yp)^10*(1 + yp)^10) + 
           (4096*(-6 + (3*I)*Pi - 12*yp - 4*yp^2 + (18*I)*Pi*yp^2 - 44*yp^3 + 
              (192*I)*Pi*yp^3 - 39950*yp^4 + (29319*I)*Pi*yp^4 + 
              587152*yp^5 - (535488*I)*Pi*yp^5 - 3008048*yp^6 + 
              (3116760*I)*Pi*yp^6 + 10182864*yp^7 - (11469120*I)*Pi*yp^7 - 
              20998636*yp^8 + (25410678*I)*Pi*yp^8 + 36940248*yp^9 - 
              (45405120*I)*Pi*yp^9 - 37889944*yp^10 + (48268332*I)*Pi*yp^10 + 
              36940248*yp^11 - (45405120*I)*Pi*yp^11 - 20998636*yp^12 + 
              (25410678*I)*Pi*yp^12 + 10182864*yp^13 - (11469120*I)*Pi*yp^
                13 - 3008048*yp^14 + (3116760*I)*Pi*yp^14 + 587152*yp^15 - 
              (535488*I)*Pi*yp^15 - 39950*yp^16 + (29319*I)*Pi*yp^16 - 
              44*yp^17 + (192*I)*Pi*yp^17 - 4*yp^18 + (18*I)*Pi*yp^18 - 
              12*yp^19 - 6*yp^20 + (3*I)*Pi*yp^20 - 12*Log[2] - 
              72*yp^2*Log[2] - 768*yp^3*Log[2] - 57372*yp^4*Log[2] + 
              1097472*yp^5*Log[2] - 6461280*yp^6*Log[2] + 23844096*yp^7*Log[
                2] - 53066712*yp^8*Log[2] + 94596864*yp^9*Log[2] - 
              101030064*yp^10*Log[2] + 94596864*yp^11*Log[2] - 
              53066712*yp^12*Log[2] + 23844096*yp^13*Log[2] - 
              6461280*yp^14*Log[2] + 1097472*yp^15*Log[2] - 57372*yp^16*Log[
                2] - 768*yp^17*Log[2] - 72*yp^18*Log[2] - 12*yp^20*Log[2]))/
            (3*(-1 + yp)^10*(1 + yp)^10))*Log[u2m2]^2 + 
         (64*(-1093403 - (539655*I)*Pi + 903450*Pi^2 - (124200*I)*Pi^3 - 
            2460600*yp + (1846620*I)*Pi*yp - 2361600*Pi^2*yp - 
            (208800*I)*Pi^3*yp - 15468994*yp^2 + (12174510*I)*Pi*yp^2 - 
            7208100*Pi^2*yp^2 - (975600*I)*Pi^3*yp^2 - 148894200*yp^3 + 
            (49591740*I)*Pi*yp^3 + 73497600*Pi^2*yp^3 - (34653600*I)*Pi^3*
             yp^3 - 2577593023*yp^4 + (2106653445*I)*Pi*yp^4 + 
            457832850*Pi^2*yp^4 + (460279800*I)*Pi^3*yp^4 + 
            42098346400*yp^5 - (46637606160*I)*Pi*yp^5 - 22479110400*Pi^2*
             yp^5 + (783273600*I)*Pi^3*yp^5 - 221959801112*yp^6 + 
            (190091565480*I)*Pi*yp^6 + 78439122000*Pi^2*yp^6 - 
            (1223611200*I)*Pi^3*yp^6 + 755055264800*yp^7 - (1050082384080*I)*
             Pi*yp^7 - 436225248000*Pi^2*yp^7 + (44928144000*I)*Pi^3*yp^7 - 
            1611524513062*yp^8 + (1481925449730*I)*Pi*yp^8 + 
            659455823700*Pi^2*yp^8 - (15390536400*I)*Pi^3*yp^8 + 
            2665867554800*yp^9 - (3904173892920*I)*Pi*yp^9 - 
            1632725395200*Pi^2*yp^9 + (207239976000*I)*Pi^3*yp^9 - 
            2932875713612*yp^10 + (2780079396180*I)*Pi*yp^10 + 
            1264966290600*Pi^2*yp^10 - (18650858400*I)*Pi^3*yp^10 + 
            2665867554800*yp^11 - (3904173892920*I)*Pi*yp^11 - 
            1632725395200*Pi^2*yp^11 + (207239976000*I)*Pi^3*yp^11 - 
            1611524513062*yp^12 + (1481925449730*I)*Pi*yp^12 + 
            659455823700*Pi^2*yp^12 - (15390536400*I)*Pi^3*yp^12 + 
            755055264800*yp^13 - (1050082384080*I)*Pi*yp^13 - 
            436225248000*Pi^2*yp^13 + (44928144000*I)*Pi^3*yp^13 - 
            221959801112*yp^14 + (190091565480*I)*Pi*yp^14 + 
            78439122000*Pi^2*yp^14 - (1223611200*I)*Pi^3*yp^14 + 
            42098346400*yp^15 - (46637606160*I)*Pi*yp^15 - 22479110400*Pi^2*
             yp^15 + (783273600*I)*Pi^3*yp^15 - 2577593023*yp^16 + 
            (2106653445*I)*Pi*yp^16 + 457832850*Pi^2*yp^16 + 
            (460279800*I)*Pi^3*yp^16 - 148894200*yp^17 + (49591740*I)*Pi*
             yp^17 + 73497600*Pi^2*yp^17 - (34653600*I)*Pi^3*yp^17 - 
            15468994*yp^18 + (12174510*I)*Pi*yp^18 - 7208100*Pi^2*yp^18 - 
            (975600*I)*Pi^3*yp^18 - 2460600*yp^19 + (1846620*I)*Pi*yp^19 - 
            2361600*Pi^2*yp^19 - (208800*I)*Pi^3*yp^19 - 1093403*yp^20 - 
            (539655*I)*Pi*yp^20 + 903450*Pi^2*yp^20 - (124200*I)*Pi^3*yp^20 - 
            1130700*Log[2] + (2296800*I)*Pi*Log[2] - 207000*Pi^2*Log[2] - 
            5270400*yp*Log[2] - (1699200*I)*Pi*yp*Log[2] + 
            345600*Pi^2*yp*Log[2] + 17746200*yp^2*Log[2] - 
            (1512000*I)*Pi*yp^2*Log[2] + 1551600*Pi^2*yp^2*Log[2] - 
            207177600*yp^3*Log[2] + (338601600*I)*Pi*yp^3*Log[2] + 
            131097600*Pi^2*yp^3*Log[2] - 7206510300*yp^4*Log[2] + 
            (8073583200*I)*Pi*yp^4*Log[2] - 95945400*Pi^2*yp^4*Log[2] + 
            124894425600*yp^5*Log[2] - (148495910400*I)*Pi*yp^5*Log[2] - 
            31697395200*Pi^2*yp^5*Log[2] - 535650866400*yp^6*Log[2] + 
            (662563872000*I)*Pi*yp^6*Log[2] + 123642043200*Pi^2*yp^6*Log[2] + 
            2571874060800*yp^7*Log[2] - (2627032665600*I)*Pi*yp^7*Log[2] - 
            743188953600*Pi^2*yp^7*Log[2] - 3971671872600*yp^8*Log[2] + 
            (5272880126400*I)*Pi*yp^8*Log[2] + 1240240280400*Pi^2*yp^8*
             Log[2] + 9376748025600*yp^9*Log[2] - (9369520416000*I)*Pi*yp^9*
             Log[2] - 2940664435200*Pi^2*yp^9*Log[2] - 7370913087600*yp^10*
             Log[2] + (10005342710400*I)*Pi*yp^10*Log[2] + 2464763191200*Pi^2*
             yp^10*Log[2] + 9376748025600*yp^11*Log[2] - (9369520416000*I)*Pi*
             yp^11*Log[2] - 2940664435200*Pi^2*yp^11*Log[2] - 
            3971671872600*yp^12*Log[2] + (5272880126400*I)*Pi*yp^12*Log[2] + 
            1240240280400*Pi^2*yp^12*Log[2] + 2571874060800*yp^13*Log[2] - 
            (2627032665600*I)*Pi*yp^13*Log[2] - 743188953600*Pi^2*yp^13*
             Log[2] - 535650866400*yp^14*Log[2] + (662563872000*I)*Pi*yp^14*
             Log[2] + 123642043200*Pi^2*yp^14*Log[2] + 124894425600*yp^15*
             Log[2] - (148495910400*I)*Pi*yp^15*Log[2] - 31697395200*Pi^2*
             yp^15*Log[2] - 7206510300*yp^16*Log[2] + (8073583200*I)*Pi*yp^16*
             Log[2] - 95945400*Pi^2*yp^16*Log[2] - 207177600*yp^17*Log[2] + 
            (338601600*I)*Pi*yp^17*Log[2] + 131097600*Pi^2*yp^17*Log[2] + 
            17746200*yp^18*Log[2] - (1512000*I)*Pi*yp^18*Log[2] + 
            1551600*Pi^2*yp^18*Log[2] - 5270400*yp^19*Log[2] - 
            (1699200*I)*Pi*yp^19*Log[2] + 345600*Pi^2*yp^19*Log[2] - 
            1130700*yp^20*Log[2] + (2296800*I)*Pi*yp^20*Log[2] - 
            207000*Pi^2*yp^20*Log[2] - 2228400*Log[2]^2 - (140400*I)*Pi*
             Log[2]^2 - 1296000*yp*Log[2]^2 - (172800*I)*Pi*yp*Log[2]^2 + 
            453600*yp^2*Log[2]^2 - (5162400*I)*Pi*yp^2*Log[2]^2 - 
            343900800*yp^3*Log[2]^2 + (147052800*I)*Pi*yp^3*Log[2]^2 - 
            12144207600*yp^4*Log[2]^2 + (4668958800*I)*Pi*yp^4*Log[2]^2 + 
            186516057600*yp^5*Log[2]^2 - (104197017600*I)*Pi*yp^5*Log[2]^2 - 
            856753545600*yp^6*Log[2]^2 + (500516150400*I)*Pi*yp^6*Log[2]^2 + 
            3229906060800*yp^7*Log[2]^2 - (2238098688000*I)*Pi*yp^7*
             Log[2]^2 - 6573458786400*yp^8*Log[2]^2 + (4781208276000*I)*Pi*
             yp^8*Log[2]^2 + 11404076832000*yp^9*Log[2]^2 - 
            (8682369523200*I)*Pi*yp^9*Log[2]^2 - 12358546142400*yp^10*
             Log[2]^2 + (9528425755200*I)*Pi*yp^10*Log[2]^2 + 
            11404076832000*yp^11*Log[2]^2 - (8682369523200*I)*Pi*yp^11*
             Log[2]^2 - 6573458786400*yp^12*Log[2]^2 + (4781208276000*I)*Pi*
             yp^12*Log[2]^2 + 3229906060800*yp^13*Log[2]^2 - 
            (2238098688000*I)*Pi*yp^13*Log[2]^2 - 856753545600*yp^14*
             Log[2]^2 + (500516150400*I)*Pi*yp^14*Log[2]^2 + 
            186516057600*yp^15*Log[2]^2 - (104197017600*I)*Pi*yp^15*
             Log[2]^2 - 12144207600*yp^16*Log[2]^2 + (4668958800*I)*Pi*yp^16*
             Log[2]^2 - 343900800*yp^17*Log[2]^2 + (147052800*I)*Pi*yp^17*
             Log[2]^2 + 453600*yp^18*Log[2]^2 - (5162400*I)*Pi*yp^18*
             Log[2]^2 - 1296000*yp^19*Log[2]^2 - (172800*I)*Pi*yp^19*
             Log[2]^2 - 2228400*yp^20*Log[2]^2 - (140400*I)*Pi*yp^20*
             Log[2]^2 - 360000*Log[2]^3 + 835200*yp^2*Log[2]^3 - 
            102297600*yp^3*Log[2]^3 - 5027860800*yp^4*Log[2]^3 + 
            90061516800*yp^5*Log[2]^3 - 480073536000*yp^6*Log[2]^3 + 
            1955009433600*yp^7*Log[2]^3 - 4455047606400*yp^8*Log[2]^3 + 
            7618707763200*yp^9*Log[2]^3 - 8827976505600*yp^10*Log[2]^3 + 
            7618707763200*yp^11*Log[2]^3 - 4455047606400*yp^12*Log[2]^3 + 
            1955009433600*yp^13*Log[2]^3 - 480073536000*yp^14*Log[2]^3 + 
            90061516800*yp^15*Log[2]^3 - 5027860800*yp^16*Log[2]^3 - 
            102297600*yp^17*Log[2]^3 + 835200*yp^18*Log[2]^3 - 
            360000*yp^20*Log[2]^3 + 777600*Zeta[3] - 7084800*yp^2*Zeta[3] - 
            48384000*yp^3*Zeta[3] + 475977600*yp^4*Zeta[3] - 
            1947801600*yp^5*Zeta[3] + 95297817600*yp^6*Zeta[3] - 
            4483123200*yp^7*Zeta[3] + 937476115200*yp^8*Zeta[3] + 
            6479308800*yp^9*Zeta[3] + 1885805452800*yp^10*Zeta[3] + 
            6479308800*yp^11*Zeta[3] + 937476115200*yp^12*Zeta[3] - 
            4483123200*yp^13*Zeta[3] + 95297817600*yp^14*Zeta[3] - 
            1947801600*yp^15*Zeta[3] + 475977600*yp^16*Zeta[3] - 
            48384000*yp^17*Zeta[3] - 7084800*yp^18*Zeta[3] + 
            777600*yp^20*Zeta[3]))/(675*(-1 + yp)^10*(1 + yp)^10)))
 
H[ws__, 0] := 0 /; Union[{ws}] =!= {0}
 
H[ws__, 1] := (-1)^Length[Cases[{ws}, 1]]*G[ws, 1] /; 
     PLT$AutoConvertToKnownConstants
 
H[ws__, -1] := (-1)^Length[Cases[{ws}, 1]]*G[ws, -1] /; 
     PLT$AutoConvertToKnownConstants
 
H[ws__, I] := HPL[{ws}, I] /; PLT$AutoConvertToKnownConstants
 
H[ws__, -I] := Conjugate[HPL[{ws}, I]] /; PLT$AutoConvertToKnownConstants
 
H[ws__, 1/2] /; PLT$AutoConvertToKnownConstants := 
    Block[{xhalf}, HToG[H[ws, xhalf]] //. xhalf -> 1/2]
 
H[ws__, 1/3] /; PLT$AutoConvertToKnownConstants := 
    Block[{xhalf}, HToG[H[ws, xhalf]] //. xhalf -> 1/3]
 
H[ws__, -1/2] /; PLT$AutoConvertToKnownConstants := 
    Block[{xhalf}, HToG[H[ws, xhalf]] //. xhalf -> -2^(-1)]
 
H[ws__, -1/3] /; PLT$AutoConvertToKnownConstants := 
    Block[{xhalf}, HToG[H[ws, xhalf]] //. xhalf -> -3^(-1)]
 
H /: H::usage = "H[a1,...,an,z] represents the harmonic polylogarithm \
H(\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \
\(n\)]\);z). The indices \!\(\*SubscriptBox[\(a\), \(i\)]\) have to from the \
set {0,1,-1}."
 
G /: G::usage = "G[a1,...,an,z] represents the multiple polylogarithm \
G(\!\(\*SubscriptBox[\(a\), \(1\)]\),...,\!\(\*SubscriptBox[\(a\), \
\(n\)]\);z). The indices \!\(\*SubscriptBox[\(a\), \(i\)]\) can be numbers, \
symbolic constants or functions of other variables."
 
PLT$AutoConvertToKnownConstants = True
 
HToG[expr_] := expr /. H[inds__, x_] :> (-1)^Length[Cases[{inds}, 1]]*
       G[inds, x]
 
HToG /: HToG::usage = "HToG[expr] replaces every H[a1,...,an,z] in the \
expression expr with the corresponding G[a1,...,an,z]."
 
anomalous$dimension = {Z[1] -> (8*x^2*(1 - 8*yp - 2*yp^2 - 8*yp^3 + yp^4))/
        ((-1 + yp)^2*(1 + yp)^2) + 8*H[-1, yp] - 8*H[0, yp] - 8*H[1, yp] + 
       (4*I)*(I + 2*Pi + (4*I)*Log[2]) - 8*Log[x] + 
       x^4*((256*yp^2*H[-1, yp])/(1 + yp)^4 - (256*yp^2*(1 + 6*yp^2 + yp^4)*
           H[0, yp])/((-1 + yp)^4*(1 + yp)^4) - (256*yp^2*H[1, yp])/
          (-1 + yp)^4 + (4*(3 + (2*I)*Pi - 108*yp^2 + (24*I)*Pi*yp^2 + 
            (128*I)*Pi*yp^3 - 558*yp^4 + (204*I)*Pi*yp^4 + (128*I)*Pi*yp^5 - 
            108*yp^6 + (24*I)*Pi*yp^6 + 3*yp^8 + (2*I)*Pi*yp^8 - 
            128*yp^2*Log[2] - 768*yp^4*Log[2] - 128*yp^6*Log[2]))/
          ((-1 + yp)^4*(1 + yp)^4) + (16*(1 - 36*yp^2 - 186*yp^4 - 36*yp^6 + 
            yp^8)*Log[x])/((-1 + yp)^4*(1 + yp)^4)) + 
       x^6*((4096*yp^3*H[-1, yp])/(1 + yp)^6 - 
         (4096*yp^3*(1 + yp^2)*(1 + 14*yp^2 + yp^4)*H[0, yp])/
          ((-1 + yp)^6*(1 + yp)^6) - (4096*yp^3*H[1, yp])/(-1 + yp)^6 + 
         (32*(4 + (3*I)*Pi - 24*yp^2 - (18*I)*Pi*yp^2 - 512*yp^3 + 
            (192*I)*Pi*yp^3 + 60*yp^4 + (1197*I)*Pi*yp^4 - 7680*yp^5 + 
            (2880*I)*Pi*yp^5 - 80*yp^6 + (3780*I)*Pi*yp^6 - 7680*yp^7 + 
            (2880*I)*Pi*yp^7 + 60*yp^8 + (1197*I)*Pi*yp^8 - 512*yp^9 + 
            (192*I)*Pi*yp^9 - 24*yp^10 - (18*I)*Pi*yp^10 + 4*yp^12 + 
            (3*I)*Pi*yp^12 - 768*yp^3*Log[2] - 11520*yp^5*Log[2] - 
            11520*yp^7*Log[2] - 768*yp^9*Log[2]))/(3*(-1 + yp)^6*
           (1 + yp)^6) + (64*(1 - 6*yp^2 - 128*yp^3 + 15*yp^4 - 1920*yp^5 - 
            20*yp^6 - 1920*yp^7 + 15*yp^8 - 128*yp^9 - 6*yp^10 + yp^12)*
           Log[x])/((-1 + yp)^6*(1 + yp)^6))}


==> anc/Moller/spin_unpol-correlation.m <==
{{64 - 32*(4 - s - t) + 4*(4 - s - t)^2, 128 - 64*(4 - s) + 
   8*(4 - s - t)*(4 - s + t), 64 - 32*(4 - s + t) + 4*(4 - s + t)^2, 
  64 - 16*(4 - s + t), 192 - 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   16*(15*(4 - s - t) + 2*t) + 16*(4 - s - t)*(5*(4 - s - t) + 4*t), 
  64 + 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) + 16*(3*(4 - s - t) + 2*t) - 
   16*(4 - s - t)*(3*(4 - s - t) + 2*t), 0, 0}, 
 {128 - 64*(4 - s) + 8*(4 - s - t)*(4 - s + t), 
  256 - 8*(4 - s)*(4 - s - t)*t - 128*(4 - s + t) + 
   16*((4 - s - t)^2 + 6*(4 - s - t)*t + 4*t^2), 
  128 - 8*(4 - s)*t*(4 - s + t) - 64*(4 - s + 2*t) + 
   8*((4 - s - t)^2 + 10*(4 - s - t)*t + 12*t^2), 
  128 + 32*(4 - s)*t - 32*(4 - s + 3*t), 
  384 - 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + 3*t) - 
   32*(15*(4 - s - t) + 8*t) + 32*(5*(4 - s - t)^2 + 7*(4 - s - t)*t + t^2), 
  128 + 96*(4 - s - t) + 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   32*(3*(4 - s - t)^2 + 3*(4 - s - t)*t + t^2), 0, 0}, 
 {64 - 32*(4 - s + t) + 4*(4 - s + t)^2, 128 - 8*(4 - s)*t*(4 - s + t) - 
   64*(4 - s + 2*t) + 8*((4 - s - t)^2 + 10*(4 - s - t)*t + 12*t^2), 
  64 + 4*(4 - s)^2*t^2 - 32*(4 - s + 3*t) - 8*(4 - s)*t*(4 - s + 3*t) + 
   4*((4 - s - t)^2 + 16*(4 - s - t)*t + 24*t^2), 
  64 - 4*(4 - s)*t*(4 - s + t) + 16*t*(2*(4 - s - t) + 3*t) - 
   16*(4 - s + 5*t), 192 + 80*(4 - s)^2 - 8*(4 - s)^3 - 
   16*(15*(4 - s - t) + 14*t), 64 + 8*(4 - s)^3 + 16*(3*(4 - s - t) - 2*t) - 
   16*(4 - s)*(3*(4 - s - t) + t), 0, 0}, {64 - 16*(4 - s + t), 
  128 + 32*(4 - s)*t - 32*(4 - s + 3*t), 64 - 4*(4 - s)*t*(4 - s + t) + 
   16*t*(2*(4 - s - t) + 3*t) - 16*(4 - s + 5*t), 
  64 - 64*t + 4*(-2*(4 - s - t)^2 + d*(4 - s - t)^2 + 4*(4 - s - t)*t + 
     4*t^2), 192 - 64*(3*(4 - s - t) + 2*t) - 
   4*(-10*(4 - s - t)^2 + d*(4 - s - t)^2 - 12*(4 - s - t)*t - 4*t^2), 
  64 + 64*(4 - s - t) - 4*(2*(4 - s - t)^2 + 3*d*(4 - s - t)^2 + 
     12*(4 - s - t)*t + 4*t^2), 0, 0}, 
 {192 - 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   16*(15*(4 - s - t) + 2*t) + 16*(4 - s - t)*(5*(4 - s - t) + 4*t), 
  384 - 8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + 3*t) - 
   32*(15*(4 - s - t) + 8*t) + 32*(5*(4 - s - t)^2 + 7*(4 - s - t)*t + t^2), 
  192 + 80*(4 - s)^2 - 8*(4 - s)^3 - 16*(15*(4 - s - t) + 14*t), 
  192 - 64*(3*(4 - s - t) + 2*t) - 4*(-10*(4 - s - t)^2 + d*(4 - s - t)^2 - 
     12*(4 - s - t)*t - 4*t^2), 576 - 192*(6*(4 - s - t) + t) + 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) - 
   32*(4 - s)*(6*(4 - s - t)^2 + 6*(4 - s - t)*t - 2*t^2 + d*t^2) + 
   4*(190*(4 - s - t)^2 + d*(4 - s - t)^2 + 196*(4 - s - t)*t - 28*t^2 + 
     16*d*t^2), 192 + 64*t + 4*(-70*(4 - s - t)^2 + 3*d*(4 - s - t)^2 - 
     68*(4 - s - t)*t + 28*t^2 - 16*d*t^2) + 
   32*(4 - s)*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) - 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2), 0, 0}, 
 {64 + 4*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) + 16*(3*(4 - s - t) + 2*t) - 
   16*(4 - s - t)*(3*(4 - s - t) + 2*t), 128 + 96*(4 - s - t) + 
   8*(4 - s)*(4 - s - t)*(2*(4 - s - t) + t) - 
   32*(3*(4 - s - t)^2 + 3*(4 - s - t)*t + t^2), 
  64 + 8*(4 - s)^3 + 16*(3*(4 - s - t) - 2*t) - 
   16*(4 - s)*(3*(4 - s - t) + t), 64 + 64*(4 - s - t) - 
   4*(2*(4 - s - t)^2 + 3*d*(4 - s - t)^2 + 12*(4 - s - t)*t + 4*t^2), 
  192 + 64*t + 4*(-70*(4 - s - t)^2 + 3*d*(4 - s - t)^2 - 68*(4 - s - t)*t + 
     28*t^2 - 16*d*t^2) + 32*(4 - s)*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 
     2*t^2 + d*t^2) - 4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 
     2*t^2 + d*t^2), 64 + 64*(2*(4 - s - t) + t) - 
   32*(4 - s)^2*(2*(4 - s - t) - 2*t + d*t) + 
   4*(4 - s)^2*(4*(4 - s - t)^2 + 4*(4 - s - t)*t - 2*t^2 + d*t^2) + 
   4*(-18*(4 - s - t)^2 + 9*d*(4 - s - t)^2 - 60*(4 - s - t)*t + 
     32*d*(4 - s - t)*t - 28*t^2 + 16*d*t^2), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 32*(4 - s - t)*t - 8*(4 - s)*(4 - s - t)*t, 
  -32*(4 - s - t)*t + 8*(4 - s)*(4 - s - t)*t}, 
 {0, 0, 0, 0, 0, 0, -32*(4 - s - t)*t + 8*(4 - s)*(4 - s - t)*t, 
  32*(-2 + d)*(4 - s - t)*t - 8*(-2 + d)*(4 - s)*(4 - s - t)*t}}


==> anc/README.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    138242,       3663]
NotebookOptionsPosition[    123718,       3439]
NotebookOutlinePosition[    124189,       3457]
CellTagsIndexPosition[    124146,       3454]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Numerics for squared amplitude-Bhabha ", "Section",
 CellChangeTimes->{{3.877925039806674*^9, 3.8779250833658113`*^9}, {
  3.8783557662879467`*^9, 3.878355780663653*^9}, {3.878357461037668*^9, 
  3.878357478404873*^9}, {3.8783575508199997`*^9, 3.8783575512434387`*^9}, {
  3.906787622138801*^9, 
  3.906787623322159*^9}},ExpressionUUID->"6b84e902-c1a9-4f9d-aed4-\
30fbea391ffa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<Bhabha\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 CellChangeTimes->{{3.8783575630528107`*^9, 3.878357586387903*^9}, {
  3.878357628394671*^9, 3.8783576346112328`*^9}, {3.9067879025052013`*^9, 
  3.906787906896943*^9}},ExpressionUUID->"bc9d843f-aa76-4f34-a8ed-\
192a227d13a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953204568935*^9},ExpressionUUID->"032b8f8a-b7f3-43c9-baa7-\
f40990a53ca1"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.88095320457102*^9},ExpressionUUID->"93d8aa6e-2e4c-49be-8bbd-1b2a843c8951"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953204572328*^9},ExpressionUUID->"8b143de7-e5cb-4b95-b346-\
9bbe016ec92e"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953204573277*^9},ExpressionUUID->"b61fb7cc-0022-4b1e-8ba8-\
09213a1d869c"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953204574271*^9},ExpressionUUID->"df0be3f2-c285-4e6d-9fb5-\
c8ec96c877b1"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953204755394*^9},ExpressionUUID->"65531af3-66d1-4c10-a0b4-\
f4d108844280"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953205159424*^9},ExpressionUUID->"22569db3-9969-449b-a2f8-\
71effd499540"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953205212638*^9},ExpressionUUID->"ea43c1ba-f66c-4f4d-97fb-\
668863c68d68"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953206227663*^9},ExpressionUUID->"0f59d70a-d88e-41d2-8212-\
13557ea5b851"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.880953206239744*^9},ExpressionUUID->"f30dec00-9631-4967-a640-\
6c2295ce33ab"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 
  3.8809532062409763`*^9},ExpressionUUID->"5a8a4795-23b0-4556-ac2a-\
2b0de97468b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "Begin", " ", 
    RowBox[{
    "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**"}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", "yp", "-", 
         RowBox[{"1", "/", "yp"}]}], ")"}]}], "/.", 
      RowBox[{"yp", "->", 
       SuperscriptBox["E", 
        RowBox[{"I", " ", "eta"}]]}]}], "//", "ExpToTrig"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", "<", "eta", "<", "Pi"}], "}"}]}]}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], "s"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], 
      SuperscriptBox["Ecm", "2"]]}], ";", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "t"}], "s"], "==", "y", "==", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", "yp", "-", 
        RowBox[{"1", "/", "yp"}]}], ")"}]}], "==", 
     RowBox[{
      RowBox[{"Sin", "[", 
       FractionBox["eta", "2"], "]"}], "^", "2"}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         FractionBox[
          RowBox[{"m", "^", "2"}], 
          SuperscriptBox["Ecm", "2"]]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         SuperscriptBox["x", "2"]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "==", "\"\<on-shell mass\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\"\<0<eta<Pi\>\"", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2m2", "==", 
     FractionBox[
      RowBox[{"mu", "^", "2"}], 
      RowBox[{"m", "^", "2"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mu", "==", "\"\<renormalization scale\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ae", "==", 
     FractionBox["alphae", 
      RowBox[{"4", " ", "Pi"}]], "==", 
     "\"\<for A-pol-HV-aeMsb.m && A-unpol-aeMSb.m && reggeLimit-aeMSb, \
alphae==running coupling in MSb \>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "\"\<for  those with postfix *-OS.m, alphae=on-shell coupling\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", "End", " ", 
     RowBox[{
     "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**"}]}], "******)"}]}]}]], "Input",
 CellChangeTimes->{{3.878355806080031*^9, 3.878355820630534*^9}, {
   3.87835659328823*^9, 3.878356594727857*^9}, {3.87835665940694*^9, 
   3.8783567000551558`*^9}, {3.8783567331190023`*^9, 3.878356758645754*^9}, {
   3.87835684697276*^9, 3.878356990082748*^9}, {3.878357133274228*^9, 
   3.878357182952958*^9}, {3.8783572434644737`*^9, 3.878357274463661*^9}, {
   3.878357362039381*^9, 3.878357364407732*^9}, {3.878357421719998*^9, 
   3.878357435045882*^9}, {3.878357499037673*^9, 3.878357499357181*^9}, {
   3.878358279793976*^9, 3.878358294361136*^9}, 3.87835871534595*^9, {
   3.879486617109716*^9, 3.8794866568121653`*^9}, {3.879486723235325*^9, 
   3.879486723681575*^9}, {3.8794867539893293`*^9, 3.8794867842353287`*^9}, {
   3.879486820763918*^9, 3.879486843887347*^9}, {3.879486880079337*^9, 
   3.879487083922564*^9}, 3.879487126510618*^9, {3.8798250836745863`*^9, 
   3.879825085921763*^9}, {3.879936206903035*^9, 
   3.879936225833252*^9}},ExpressionUUID->"6992fa0a-ba44-4e6a-8846-\
4c5e9ec3a559"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Sin", "[", 
   FractionBox["eta", "2"], "]"}], "2"]], "Output",
 CellChangeTimes->{3.879936228952465*^9, 
  3.8809532111400757`*^9},ExpressionUUID->"617445fa-3767-490c-8f9f-\
04825a9e63b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "Numerics"}], " ", 
      "at", " ", "x"}], "==", 
     RowBox[{"1", "/", "500"}]}], ",", " ", 
    RowBox[{"yp", "->", 
     RowBox[{
      FractionBox["4", "5"], "+", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"], " ", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}]}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        FractionBox["1", "500"]}], ",", 
       RowBox[{"yp", "->", 
        RowBox[{
         FractionBox["4", "5"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}]}], ",", 
       RowBox[{"im", "->", "I"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numRuleMandel", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", 
         FractionBox["1", 
          SuperscriptBox["x", "2"]]}], ",", 
        RowBox[{"t", "->", 
         FractionBox[
          RowBox[{"-", "y"}], 
          SuperscriptBox["x", "2"]]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{"2", "-", "yp", "-", 
           RowBox[{"1", "/", "yp"}]}], ")"}]}]}], "}"}]}], "/.", 
     "numRule"}]}], "\[IndentingNewLine]", 
   RowBox[{"angle", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", "\[Rule]", 
       RowBox[{"2", 
        FractionBox["180", "Pi"], 
        RowBox[{"ArcSin", "@", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", "yp", "-", 
               RowBox[{"1", "/", "yp"}]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", 
               SuperscriptBox["x", "2"]}]}], ")"}]], "/.", "numRule"}], 
          "]"}]}]}]}], "}"}], "//", "N"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "or", " ", "approximately"}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"angleEta", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eta", "\[Rule]", 
          RowBox[{"2", 
           FractionBox["180", "Pi"], 
           FractionBox["1", 
            RowBox[{"2", "I"}]], 
           RowBox[{"Log", "[", "yp", "]"}]}]}], "/.", "numRule"}], "}"}], "//", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"#", ",", "100"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "50"}]]}], "]"}], "&"}]}], "//", "N"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.879414183472969*^9, 3.8794141919586477`*^9}, {
  3.879414624742701*^9, 3.8794146320565166`*^9}, {3.879414806087969*^9, 
  3.879414807855112*^9}, {3.879936239736491*^9, 
  3.879936243439932*^9}},ExpressionUUID->"6da5ea6f-e82e-4912-a84f-\
e309cd249cef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s", "\[Rule]", "250000"}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", "25000"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 
  3.8809532137217903`*^9},ExpressionUUID->"75c5db56-671b-4eb6-b89f-\
b34b63ee4f81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Theta]", "\[Rule]", "36.87020322713755`"}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 
  3.880953213723007*^9},ExpressionUUID->"0ca6c43b-6888-4c68-b940-\
634d3eb17126"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"eta", "\[Rule]", "36.86989764584403`"}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 
  3.880953213724419*^9},ExpressionUUID->"f0334074-7e76-481e-be94-\
dcfaadee3dac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*", "Begin", " ", "Finite", " ", 
   RowBox[{
   "remainder", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879413912816825*^9, 
  3.879413920361143*^9}},ExpressionUUID->"0608c742-cdd0-4814-a80b-\
ee7f3a0bbefa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<For the finite remainder functions, both charge and mass are \
renormalized in on-shell scheme! \>\"", "]"}]], "Input",
 CellChangeTimes->{{3.879414070755001*^9, 
  3.879414147271641*^9}},ExpressionUUID->"c0481a28-67f8-4fb5-93d5-\
6843efaf2a8c"],

Cell[BoxData["\<\"For the finite remainder functions, both charge and mass \
are renormalized in on-shell scheme! \"\>"], "Print",
 CellChangeTimes->{{3.8794141184080553`*^9, 3.87941414776322*^9}, 
   3.8794165357149267`*^9},ExpressionUUID->"973d82ce-547b-4be8-910f-\
5970ab8bd083"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "polarized", " ", "tHV", " ", "finite", " ", "remainder"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-pol-OS.m\>\""}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "unpolarized", " ", "CDR", " ", "finite", " ", "remainder"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-unpol-OS.m\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "unpolarized", " ", "spin", " ", "densityMatrix"}], " ",
     "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Get", "[", "\"\<spin_unpol-correlation.m\>\"", "]"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", 
            FractionBox["1", 
             SuperscriptBox["x", "2"]]}], ",", 
           RowBox[{"t", "->", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", "yp", "-", 
               RowBox[{"1", "/", "yp"}]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox["x", "2"]]}]}], ",", 
           RowBox[{"d", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "e"}]}]}]}], "}"}]}], ",", 
        RowBox[{"{", "x", "}"}], ",", "Simplify"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix4", "=", 
     RowBox[{"densityMatrix", "/.", 
      RowBox[{"e", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescalingfactor", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "#"], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "4", ",", "4", ",", "2", ",", "4", ",", "4", ",", "3", ",",
           "3"}], "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescaledDensityMatrix4", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}], "]"}],
       ".", "densityMatrix4", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescaledDensityMatrix", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}], "]"}],
       ".", "densityMatrix", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879412098943879*^9, 3.879412108343158*^9}, {
   3.879412154534635*^9, 3.879412158870682*^9}, {3.879412426876112*^9, 
   3.879412453462687*^9}, {3.8794130808171377`*^9, 3.879413081206892*^9}, {
   3.879413251117729*^9, 3.879413271579309*^9}, {3.879413509646699*^9, 
   3.879413533802586*^9}, {3.879413930030305*^9, 3.879413942242257*^9}, {
   3.879413995089801*^9, 3.879414005531736*^9}, 3.8794164288374043`*^9, {
   3.879416545331691*^9, 3.879416554692189*^9}, {3.8794165859794617`*^9, 
   3.879416650026629*^9}, 
   3.90678769600419*^9},ExpressionUUID->"40d0367b-e7ba-4a01-8c12-\
0b9296bbe8f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "the", " ", "tree"}], "-", 
    RowBox[{"level", " ", "complex", " ", "conjugation"}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"wilsonC$c", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"wilsonC", "[", "0", "]"}], "/.", 
     RowBox[{"im", "->", 
      RowBox[{"-", "im"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879412996462298*^9, 3.879413044550131*^9}, {
  3.87941401456117*^9, 
  3.879414032704791*^9}},ExpressionUUID->"830620e4-7cab-4563-9158-\
c84b0dae7d83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"wilsonC", "[", "0", "]"}], ".", "densityMatrix4", ".", 
          RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
         RowBox[{"im", "->", "I"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}], 
     ",", "x", ",", "Factor"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"wilsonC", "[", "1", "]"}], ".", "densityMatrix4", ".", 
            RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", 
            RowBox[{"Log", "[", "X", "]"}]}]}], "/.", 
          RowBox[{"im", "->", "I"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Log", "[", "_", "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
    RowBox[{"X", "->", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"wilsonC", "[", "2", "]"}], ".", "densityMatrix4", ".", 
            RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", 
            RowBox[{"Log", "[", "X", "]"}]}]}], "/.", 
          RowBox[{"im", "->", "I"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Log", "[", "_", "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
    RowBox[{"X", "->", "x"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.879413235948992*^9, 3.879413300535796*^9}, {
  3.879416558559229*^9, 
  3.879416561483923*^9}},ExpressionUUID->"bae35377-b6be-4d4c-babc-\
5482cde4cdc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Check", " ", "the", " ", "finite", " ", "remainder", " ", "are",
     " ", "the", " ", "same", " ", "among", " ", "tHV", " ", "and", " ", 
    "CDR", " ", "schemes"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.87941335688695*^9, 3.87941338331098*^9}, {
   3.8794134182703123`*^9, 3.8794134513178577`*^9}, 3.879413482221006*^9, {
   3.879413627018557*^9, 3.879413635881237*^9}, {3.879413889443027*^9, 
   3.879413889784812*^9}},ExpressionUUID->"f5c10a45-f97e-478f-8e27-\
819f84c59e45"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 
  3.880953504777206*^9},ExpressionUUID->"69d3ec9b-30a3-4e00-bf32-\
fb62cfed6baf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 
  3.88095350490733*^9},ExpressionUUID->"fb2f21fc-a502-4a54-a7f3-990153355925"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 
  3.880953509042244*^9},ExpressionUUID->"105e794d-d330-4c6c-943d-\
081de0e00281"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ae", "i"], 
         RowBox[{"h", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], "*", 
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ae", "j"], 
         RowBox[{"hC", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ae", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], " ", 
    RowBox[{"hC", "[", "j_", "]"}]}], ":>", 
   RowBox[{"WilsonC", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"squaredHardAmp", "==", 
   RowBox[{
    RowBox[{"hold1", "[", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}]}], "]"}], 
    RowBox[{"hold2", "[", 
     RowBox[{
      RowBox[{"WilsonC", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{"ae", " ", "2", "*", " ", 
       RowBox[{"WilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ae", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"WilsonC", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "+", 
         RowBox[{"WilsonC", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879414209759885*^9, 3.879414221968194*^9}, {
  3.879414434626745*^9, 3.87941449043364*^9}, {3.879414541256558*^9, 
  3.8794145418334017`*^9}, {3.8794145860243273`*^9, 3.879414591753656*^9}, {
  3.879414732373917*^9, 3.879414753686041*^9}, {3.879416264205762*^9, 
  3.879416288399535*^9}, {3.879417218205311*^9, 
  3.879417218883917*^9}},ExpressionUUID->"8c6ede58-aafc-42a3-bb7e-\
02fe19e6e579"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WilsonC", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "+", 
  RowBox[{"ae", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WilsonC", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WilsonC", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8794162891905212`*^9, 3.8794168897576103`*^9, 
  3.8794172198185368`*^9, 
  3.8809535300986958`*^9},ExpressionUUID->"dcee3acd-0279-4d3d-a7d7-\
ce7d42a1a3e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"wilsonC", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ",", "numRule"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.879414573858227*^9, 3.879414600968356*^9}, {
  3.879414644071151*^9, 3.8794147180425243`*^9}, {3.879415332001811*^9, 
  3.879415343551626*^9}, {3.879415420282782*^9, 
  3.8794154287349854`*^9}},ExpressionUUID->"417f6197-e558-4697-b691-\
41059e508c35"],

Cell[BoxData["331.233606428415999999999999999999999997`38.520134393167176"], \
"Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9},ExpressionUUID->"266f5cf6-8465-4c7d-ab6f-\
a832ba0cfa4d"],

Cell[BoxData[
 RowBox[{"-", 
  "45903.5190923174379492210052931560005466999999999999999999999999`38.\
661845981044685"}]], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953533009555*^9},ExpressionUUID->"3ec96df1-02be-4549-b1dc-\
fc9abae4bb1d"],

Cell[BoxData["470169.\
3128199511732721616509545897418480000000000000000000000001`38.67225428002526"]\
, "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953539818392*^9},ExpressionUUID->"48dcaa90-9605-4fa9-ac44-\
1db4494fc6ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"wilsonC", "[", "1", "]"}], "*", "rescalingfactor"}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"numtmp", ".", 
    RowBox[{"(", 
     RowBox[{"rescaledDensityMatrix4", "/.", "numRule"}], ")"}], ".", 
    RowBox[{"Conjugate", "[", "numtmp", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "numtmp"}]}], "Input",
 CellChangeTimes->{{3.8793929353253603`*^9, 3.879393011817659*^9}, 
   3.879393585746426*^9, {3.8794150384119864`*^9, 3.8794150387844887`*^9}, {
   3.879415263945046*^9, 3.87941531957782*^9}, {3.87941536389554*^9, 
   3.8794154083427763`*^9}, {3.879415491472069*^9, 3.879415502238997*^9}, {
   3.879415599214946*^9, 3.8794156034291697`*^9}, 3.879416581261685*^9, {
   3.87941668556553*^9, 3.879416696564816*^9}, 
   3.879417908997595*^9},ExpressionUUID->"1b9d62f6-44ea-4e45-a4f4-\
234c58848af7"],

Cell[BoxData["1.163055016856777342132655868856387020935853782`35.\
322656886469886*^7"], "Output",
 CellChangeTimes->{
  3.8794150024767513`*^9, 3.879415040229006*^9, 3.8794152778373117`*^9, {
   3.8794153854094687`*^9, 3.879415408794601*^9}, 3.879415455092794*^9, {
   3.879415492724334*^9, 3.879415502754283*^9}, 3.8794156040176783`*^9, 
   3.8794169038294573`*^9, 3.8794179133483057`*^9, 
   3.880953542836504*^9},ExpressionUUID->"43abaa42-f1b4-4955-8dc3-\
eee21193dfad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"numSquaredFiniteRemainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], 
       RowBox[{"hold", "[", 
        RowBox[{
         RowBox[{"WilsonC", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "+", 
         RowBox[{"ae", " ", "2", "*", " ", 
          RowBox[{"WilsonC", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["ae", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"WilsonC", "[", 
              RowBox[{"2", ",", "0"}], "]"}]}], "+", 
            RowBox[{"WilsonC", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}], "/.", 
      RowBox[{"alphae", "->", 
       RowBox[{"4", " ", "Pi", " ", "ae"}]}]}], "/.", 
     RowBox[{
      RowBox[{"WilsonC", "[", 
       RowBox[{"n_", ",", "m_"}], "]"}], ":>", 
      RowBox[{"num", "[", 
       RowBox[{"n", ",", "m"}], "]"}]}]}], "/.", 
    RowBox[{"hold", "->", "Identity"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "num"}]}], "Input",
 CellChangeTimes->{{3.879415566415543*^9, 3.879415696244573*^9}, {
  3.879415796380352*^9, 
  3.879415798970933*^9}},ExpressionUUID->"8652eb81-4829-4ca4-9ea4-\
90d40f216d3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "8.259882117659266315017726502760010505920127075353296374357861053`38.\
520134393167176*^6", " ", 
   SuperscriptBox["ae", "2"]}], "-", 
  RowBox[{
  "2.2893670758628445393668026764043125080772825442339907323354810249218`38.\
661845981044685*^9", " ", 
   SuperscriptBox["ae", "3"]}], "+", 
  RowBox[{
  "3.1347682583892393446460088549603446288390745355275`35.35640691333207*^11",
    " ", 
   SuperscriptBox["ae", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8794156206459923`*^9, 3.879415669719398*^9}, 
   3.879415707817719*^9, 3.879415799437832*^9, 3.8794169067208033`*^9, 
   3.880953549211822*^9},ExpressionUUID->"7d753570-a551-4a31-a046-\
077c9e52d02d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*", "End", " ", "Finite", " ", 
   RowBox[{
   "remainder", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879414062360119*^9, 
  3.8794140630487623`*^9}},ExpressionUUID->"3d303627-ab8d-498a-94f8-\
13421dcd69c4"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "Begin", " ", "UV"}], "-", 
   RowBox[{"renormalized", " ", "amplitude", " ", "in", " ", "tHV", " ", 
    RowBox[{
    "scheme", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879415941321176*^9, 
  3.879415954265136*^9}},ExpressionUUID->"b1df7635-cf20-4b37-a2e8-\
4feed54d7aa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "the", " ", "polarized", " ", "amplitude", " ", "in", " ", 
     "tHV", " ", "scheme"}], ",", " ", 
    RowBox[{
     RowBox[{"UV", " ", "renormalization", " ", "in", " ", "on"}], "-", 
     RowBox[{"shell", " ", "scheme"}]}]}], "  ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "\"\<A-pol-HV-OS.m\>\""}], ";"}]}]], "Input",
 CellChangeTimes->{{3.878357662287184*^9, 3.87835766756248*^9}, {
   3.879318182920104*^9, 3.879318210235536*^9}, {3.879318504577978*^9, 
   3.8793185575856543`*^9}, {3.879318619744282*^9, 3.879318651590734*^9}, {
   3.87931868340034*^9, 3.879318709344658*^9}, {3.879331157944195*^9, 
   3.879331167924716*^9}, {3.8793948639959517`*^9, 3.87939486467712*^9}, {
   3.8794120276270323`*^9, 3.879412032391918*^9}, 3.879412096676304*^9, {
   3.879412446181012*^9, 3.8794124516841288`*^9}, {3.8794133928547497`*^9, 
   3.879413394886306*^9}, {3.879415980856598*^9, 3.8794159816249933`*^9}, {
   3.879416135102598*^9, 3.879416150406815*^9}, {3.879416340515115*^9, 
   3.879416363005247*^9}, {3.879417812893689*^9, 
   3.879417860483836*^9}},ExpressionUUID->"4579aec9-866c-4e57-945e-\
37444195c7f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{"#", ",", "numRule"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Aos", "[", "0", "]"}], "*", "rescalingfactor"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Aos", "[", "1", "]"}], "*", "rescalingfactor"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Aos", "[", "2", "]"}], "*", "rescalingfactor"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879416811819685*^9, 3.879416843612041*^9}, {
  3.879416922806881*^9, 3.879416926073168*^9}, {3.879417763150591*^9, 
  3.8794177634523573`*^9}},ExpressionUUID->"39a6e616-9ebd-4886-bdeb-\
debf901276c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "179.998480007111180641975308641975308642`38.25526883772936", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "20.000080000711123753086419753086419753`37.30103173285388", " ", 
     "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "200.000177795160802853223593964334705076`38.3010303817411", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "0.0001777809383277914951989026063100137174205999999999999999`39.\
24988519407602", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "20.0017777951608028532235939643347050755000000000000000000001`38.\
301068598279734", " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "20.0001777809383277914951989026063100137`38.30103385611085", " ", 
     "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "8.0003644487902007133058984910836762689`37.90310977130362", " ", 
     "\[ImaginaryI]"}], "-", 
    RowBox[{
    "0.9999555547654180521262002743484224965719999999999999999999`38.\
99998069725091", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "111.112197550178669836915104404816338973`38.04576173705034", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "11.1113086454870308794391098917847889041700000000000000000001`39.\
0457652114201", " ", "\[ImaginaryI]", " ", "e"}]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.879416931416987*^9, 3.879417766564693*^9, 
  3.8809535598256283`*^9, 
  3.880953668936783*^9},ExpressionUUID->"ad1583c8-9a92-4f5c-9eae-\
127dca7d7e1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"squaredAmp", "==", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", "*", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], "*", 
      RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "*", "spindensitymatrix", "*", 
   
   RowBox[{"Conjugate", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A", "[", "0", "]"}], "+", 
      RowBox[{"ae", "*", 
       RowBox[{"A", "[", "1", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ae", "2"], "*", 
       RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879417054009053*^9, 3.879417115780942*^9}, {
  3.879417150051165*^9, 
  3.879417208627316*^9}},ExpressionUUID->"12f6674e-42dc-43b2-9cc8-\
13436a344412"],

Cell[BoxData[
 RowBox[{"squaredAmp", "\[Equal]", 
  RowBox[{"16", " ", 
   SuperscriptBox["alphae", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "spindensitymatrix", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", " ", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], " ", 
      RowBox[{"A", "[", "2", "]"}]}]}], ")"}], " ", 
   RowBox[{"Conjugate", "[", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", " ", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], " ", 
      RowBox[{"A", "[", "2", "]"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.88095362627785*^9},ExpressionUUID->"67148ae7-f74c-490d-8f59-d86c5893d01c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"numSquaredAmpHV$OS", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"A", "[", "0", "]"}], "+", 
                   RowBox[{"ae", "*", 
                    RowBox[{"A", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ae", "2"], "*", 
                    RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "/.", 
                 RowBox[{
                  RowBox[{"A", "[", "n_", "]"}], ":>", 
                  RowBox[{"num", "[", "n", "]"}]}]}], ")"}], ".", 
               RowBox[{"(", 
                RowBox[{"rescaledDensityMatrix", "/.", "numRule"}], ")"}], 
               ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"A", "[", "0", "]"}], "+", 
                    RowBox[{"ae", "*", 
                    RowBox[{"A", "[", "1", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["ae", "2"], "*", 
                    RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "/.", 
                  RowBox[{
                   RowBox[{"A", "[", "n_", "]"}], ":>", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"num", "[", "n", "]"}], "]"}]}]}], "/.", 
                 RowBox[{
                  RowBox[{"Conjugate", "[", "e", "]"}], "->", "e"}]}], 
                ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"ae", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"Complex", "[", 
          RowBox[{"a__", ",", "b_"}], "]"}], ":>", "a"}]}], ")"}]}], "/.", 
     RowBox[{"alphae", "->", 
      RowBox[{"4", " ", "Pi", " ", "ae"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ae", ",", "e"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "num"}]}], "Input",
 CellChangeTimes->{{3.8794173347460213`*^9, 3.879417340794071*^9}, {
  3.87941742412259*^9, 3.8794175237681026`*^9}, {3.8794175738817043`*^9, 
  3.879417608136098*^9}, {3.879417664130753*^9, 3.879417713646502*^9}, {
  3.879417785993483*^9, 3.879417806384616*^9}, {3.879417893373281*^9, 
  3.8794178959082317`*^9}},ExpressionUUID->"29177aa1-f597-4468-a536-\
3fea9069d623"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "8.25988211765926630895490201672812942454353081`31.883701509926922*^6", " ", 
   SuperscriptBox["ae", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1.06525661053110138883932844583288461302462744531124`26.621045529001286*^\
12", "+", 
     FractionBox[
      "2.252797957373002741767509708767871340820917562827`26.621045529001286*^\
10", 
      SuperscriptBox["e", "2"]], "-", 
     FractionBox[
      "1.9136527874189732808124269828191114646459659482287`26.621045529001282*^\
11", "e"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "-", "2.89271089193199634856481237788799731885177184508`24.\
515228745456067*^9"}], "+", 
     FractionBox[
      "6.1004664678702377904985774339431833897788425393`24.50989943649465*^8",
       "e"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.879417458730124*^9, {3.8794174946827593`*^9, 3.879417524693741*^9}, {
   3.8794175873034554`*^9, 3.879417608723557*^9}, {3.879417673047556*^9, 
   3.879417714053162*^9}, {3.879417876751273*^9, 3.879417896391102*^9}, 
   3.8809537544577208`*^9},ExpressionUUID->"4ced32a0-118d-4fa5-94b5-\
eac24f0a3e36"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "End", " ", "UV"}], "-", 
   RowBox[{"renormalized", " ", "amplitude", " ", "in", " ", "tHV", " ", 
    RowBox[{
    "scheme", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879415941321176*^9, 
  3.879415966336814*^9}},ExpressionUUID->"15667801-7c5d-4d76-b3dc-\
549010502f9f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerics for squared amplitude-Moller ", "Section",
 CellChangeTimes->{{3.877925039806674*^9, 3.8779250833658113`*^9}, {
  3.8783557662879467`*^9, 3.878355780663653*^9}, {3.878357461037668*^9, 
  3.878357478404873*^9}, {3.8783575508199997`*^9, 3.8783575512434387`*^9}, {
  3.906787622138801*^9, 3.906787623322159*^9}, {3.9067878584473953`*^9, 
  3.906787859431366*^9}},ExpressionUUID->"e1303bec-4be3-4d9b-be1f-\
71e5132eac1a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<Moller\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 CellChangeTimes->{{3.8783575630528107`*^9, 3.878357586387903*^9}, {
  3.878357628394671*^9, 3.8783576346112328`*^9}, {3.906787890512533*^9, 
  3.906787896672839*^9}},ExpressionUUID->"c409d8cd-707e-4b76-8575-\
dd89b4cd924c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9},ExpressionUUID->"024f31cc-71ae-48dd-9925-\
d258d859836d"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917929659*^9},ExpressionUUID->"95905a48-9bfe-4f75-93de-\
0ec67aa607cb"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917931184*^9},ExpressionUUID->"3243b7df-0d91-4c2a-904c-\
d4de952ba4f5"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917932294*^9},ExpressionUUID->"43d3c075-3208-4430-95e2-\
77cf64d0c4d7"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917933384*^9},ExpressionUUID->"59c9cbb7-ffb9-4d5a-9d47-\
a53d16fca43d"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.9067879180107183`*^9},ExpressionUUID->"1b5cf9a3-3440-41e9-b2ec-\
6911ec298a47"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787918194415*^9},ExpressionUUID->"73b3740a-798f-48a0-8127-\
8fb75704b8ff"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787918223377*^9},ExpressionUUID->"cc7b0239-74a7-41ca-a564-\
6e6318145420"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.9067879187514973`*^9},ExpressionUUID->"47d688f3-005d-49dc-855b-\
10528d989db7"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787918761816*^9},ExpressionUUID->"0fe3c605-f9fc-4128-9aa6-\
db217bf52f62"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787918762814*^9},ExpressionUUID->"dd7e350b-ce9e-42ec-b97c-\
4e2894f2637f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "Begin", " ", 
    RowBox[{
    "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**"}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", "yp", "-", 
         RowBox[{"1", "/", "yp"}]}], ")"}]}], "/.", 
      RowBox[{"yp", "->", 
       SuperscriptBox["E", 
        RowBox[{"I", " ", "eta"}]]}]}], "//", "ExpToTrig"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", "<", "eta", "<", "Pi"}], "}"}]}]}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], "s"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], 
      SuperscriptBox["Ecm", "2"]]}], ";", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "t"}], "s"], "==", "y", "==", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", "yp", "-", 
        RowBox[{"1", "/", "yp"}]}], ")"}]}], "==", 
     RowBox[{
      RowBox[{"Sin", "[", 
       FractionBox["eta", "2"], "]"}], "^", "2"}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         FractionBox[
          RowBox[{"m", "^", "2"}], 
          SuperscriptBox["Ecm", "2"]]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         SuperscriptBox["x", "2"]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "==", "\"\<on-shell mass\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\"\<0<eta<Pi\>\"", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2m2", "==", 
     FractionBox[
      RowBox[{"mu", "^", "2"}], 
      RowBox[{"m", "^", "2"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mu", "==", "\"\<renormalization scale\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ae", "==", 
     FractionBox["alphae", 
      RowBox[{"4", " ", "Pi"}]], "==", 
     "\"\<for A-pol-HV-aeMsb.m && A-unpol-aeMSb.m && reggeLimit-aeMSb, \
alphae==running coupling in MSb \>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "\"\<for  those with postfix *-OS.m, alphae=on-shell coupling\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", "End", " ", 
     RowBox[{
     "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**"}]}], "******)"}]}]}]], "Input",
 CellChangeTimes->{{3.878355806080031*^9, 3.878355820630534*^9}, {
   3.87835659328823*^9, 3.878356594727857*^9}, {3.87835665940694*^9, 
   3.8783567000551558`*^9}, {3.8783567331190023`*^9, 3.878356758645754*^9}, {
   3.87835684697276*^9, 3.878356990082748*^9}, {3.878357133274228*^9, 
   3.878357182952958*^9}, {3.8783572434644737`*^9, 3.878357274463661*^9}, {
   3.878357362039381*^9, 3.878357364407732*^9}, {3.878357421719998*^9, 
   3.878357435045882*^9}, {3.878357499037673*^9, 3.878357499357181*^9}, {
   3.878358279793976*^9, 3.878358294361136*^9}, 3.87835871534595*^9, {
   3.879486617109716*^9, 3.8794866568121653`*^9}, {3.879486723235325*^9, 
   3.879486723681575*^9}, {3.8794867539893293`*^9, 3.8794867842353287`*^9}, {
   3.879486820763918*^9, 3.879486843887347*^9}, {3.879486880079337*^9, 
   3.879487083922564*^9}, 3.879487126510618*^9, {3.8798250836745863`*^9, 
   3.879825085921763*^9}, {3.879936206903035*^9, 
   3.879936225833252*^9}},ExpressionUUID->"c013b823-1c25-4803-b672-\
a35e13386d3d"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Sin", "[", 
   FractionBox["eta", "2"], "]"}], "2"]], "Output",
 CellChangeTimes->{3.879936228952465*^9, 3.8809532111400757`*^9, 
  3.9067878750378723`*^9, 
  3.906787921408228*^9},ExpressionUUID->"4367dab5-2266-46a9-8870-\
241fa5edbd3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "Numerics"}], " ", 
      "at", " ", "x"}], "==", 
     RowBox[{"1", "/", "500"}]}], ",", " ", 
    RowBox[{"yp", "->", 
     RowBox[{
      FractionBox["4", "5"], "+", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"], " ", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}]}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        FractionBox["1", "500"]}], ",", 
       RowBox[{"yp", "->", 
        RowBox[{
         FractionBox["4", "5"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}]}], ",", 
       RowBox[{"im", "->", "I"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numRuleMandel", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "->", 
         FractionBox["1", 
          SuperscriptBox["x", "2"]]}], ",", 
        RowBox[{"t", "->", 
         FractionBox[
          RowBox[{"-", "y"}], 
          SuperscriptBox["x", "2"]]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "->", 
        RowBox[{
         RowBox[{"1", "/", "4"}], 
         RowBox[{"(", 
          RowBox[{"2", "-", "yp", "-", 
           RowBox[{"1", "/", "yp"}]}], ")"}]}]}], "}"}]}], "/.", 
     "numRule"}]}], "\[IndentingNewLine]", 
   RowBox[{"angle", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", "\[Rule]", 
       RowBox[{"2", 
        FractionBox["180", "Pi"], 
        RowBox[{"ArcSin", "@", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", "yp", "-", 
               RowBox[{"1", "/", "yp"}]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", 
               SuperscriptBox["x", "2"]}]}], ")"}]], "/.", "numRule"}], 
          "]"}]}]}]}], "}"}], "//", "N"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "or", " ", "approximately"}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"angleEta", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eta", "\[Rule]", 
          RowBox[{"2", 
           FractionBox["180", "Pi"], 
           FractionBox["1", 
            RowBox[{"2", "I"}]], 
           RowBox[{"Log", "[", "yp", "]"}]}]}], "/.", "numRule"}], "}"}], "//", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"#", ",", "100"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "50"}]]}], "]"}], "&"}]}], "//", "N"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.879414183472969*^9, 3.8794141919586477`*^9}, {
  3.879414624742701*^9, 3.8794146320565166`*^9}, {3.879414806087969*^9, 
  3.879414807855112*^9}, {3.879936239736491*^9, 
  3.879936243439932*^9}},ExpressionUUID->"d99fb6c2-cc5a-4058-972b-\
8921c81045e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s", "\[Rule]", "250000"}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", "25000"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 3.8809532137217903`*^9, 
  3.9067878767167587`*^9, 
  3.9067879231173143`*^9},ExpressionUUID->"9cb64926-6a6c-4e74-b0be-\
6c7829b06c10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Theta]", "\[Rule]", "36.87020322713755`"}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 3.8809532137217903`*^9, 
  3.9067878767167587`*^9, 
  3.9067879231181993`*^9},ExpressionUUID->"7135f88e-6b85-4197-8c85-\
3e670bc49c65"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"eta", "\[Rule]", "36.86989764584403`"}], "}"}]], "Output",
 CellChangeTimes->{3.879414633350649*^9, 3.87941480843989*^9, 
  3.8794165336742277`*^9, 3.879936244535656*^9, 3.8809532137217903`*^9, 
  3.9067878767167587`*^9, 
  3.906787923119028*^9},ExpressionUUID->"f2dc479a-7121-46f1-b740-\
9bce0cd5abf6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*", "Begin", " ", "Finite", " ", 
   RowBox[{
   "remainder", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879413912816825*^9, 
  3.879413920361143*^9}},ExpressionUUID->"18891d65-6d78-422a-83a7-\
87a16badefa9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<For the finite remainder functions, both charge and mass are \
renormalized in on-shell scheme! \>\"", "]"}]], "Input",
 CellChangeTimes->{{3.879414070755001*^9, 
  3.879414147271641*^9}},ExpressionUUID->"013b0a1e-e24a-4511-a83a-\
32957549547b"],

Cell[BoxData["\<\"For the finite remainder functions, both charge and mass \
are renormalized in on-shell scheme! \"\>"], "Print",
 CellChangeTimes->{{3.8794141184080553`*^9, 3.87941414776322*^9}, 
   3.8794165357149267`*^9, 
   3.906787882229125*^9},ExpressionUUID->"e9745f47-4310-4201-8cf2-\
613520867db7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "polarized", " ", "tHV", " ", "finite", " ", "remainder"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-pol-OS.m\>\""}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "unpolarized", " ", "CDR", " ", "finite", " ", "remainder"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-unpol-OS.m\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "unpolarized", " ", "spin", " ", "densityMatrix"}], " ",
     "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Get", "[", "\"\<spin_unpol-correlation.m\>\"", "]"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", 
            FractionBox["1", 
             SuperscriptBox["x", "2"]]}], ",", 
           RowBox[{"t", "->", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", "yp", "-", 
               RowBox[{"1", "/", "yp"}]}], ")"}], 
             FractionBox["1", 
              SuperscriptBox["x", "2"]]}]}], ",", 
           RowBox[{"d", "->", 
            RowBox[{"4", "-", 
             RowBox[{"2", "e"}]}]}]}], "}"}]}], ",", 
        RowBox[{"{", "x", "}"}], ",", "Simplify"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix4", "=", 
     RowBox[{"densityMatrix", "/.", 
      RowBox[{"e", "->", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescalingfactor", "=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "#"], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"{", 
         RowBox[{
         "2", ",", "4", ",", "4", ",", "2", ",", "4", ",", "4", ",", "3", ",",
           "3"}], "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescaledDensityMatrix4", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}], "]"}],
       ".", "densityMatrix4", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rescaledDensityMatrix", "=", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}], "]"}],
       ".", "densityMatrix", ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"DiagonalMatrix", "[", "rescalingfactor", "]"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879412098943879*^9, 3.879412108343158*^9}, {
   3.879412154534635*^9, 3.879412158870682*^9}, {3.879412426876112*^9, 
   3.879412453462687*^9}, {3.8794130808171377`*^9, 3.879413081206892*^9}, {
   3.879413251117729*^9, 3.879413271579309*^9}, {3.879413509646699*^9, 
   3.879413533802586*^9}, {3.879413930030305*^9, 3.879413942242257*^9}, {
   3.879413995089801*^9, 3.879414005531736*^9}, 3.8794164288374043`*^9, {
   3.879416545331691*^9, 3.879416554692189*^9}, {3.8794165859794617`*^9, 
   3.879416650026629*^9}, 
   3.90678769600419*^9},ExpressionUUID->"d6f5f3aa-cbd0-4031-a5f9-\
51fc38ef588e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "the", " ", "tree"}], "-", 
    RowBox[{"level", " ", "complex", " ", "conjugation"}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"wilsonC$c", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"wilsonC", "[", "0", "]"}], "/.", 
     RowBox[{"im", "->", 
      RowBox[{"-", "im"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.879412996462298*^9, 3.879413044550131*^9}, {
  3.87941401456117*^9, 
  3.879414032704791*^9}},ExpressionUUID->"1da35927-4b46-4d85-852a-\
db03c5568cfc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"wilsonC", "[", "0", "]"}], ".", "densityMatrix4", ".", 
          RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
         RowBox[{"im", "->", "I"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}], 
     ",", "x", ",", "Factor"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"1", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"wilsonC", "[", "1", "]"}], ".", "densityMatrix4", ".", 
            RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", 
            RowBox[{"Log", "[", "X", "]"}]}]}], "/.", 
          RowBox[{"im", "->", "I"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Log", "[", "_", "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
    RowBox[{"X", "->", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"wilsonCHV", "[", 
    RowBox[{"2", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"wilsonC", "[", "2", "]"}], ".", "densityMatrix4", ".", 
            RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
           RowBox[{
            RowBox[{"Log", "[", "x", "]"}], "->", 
            RowBox[{"Log", "[", "X", "]"}]}]}], "/.", 
          RowBox[{"im", "->", "I"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "0", ",", "6"}], "}"}]}], "]"}], "//", "Normal"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"Log", "[", "_", "]"}], ",", 
        RowBox[{"H", "[", 
         RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
    RowBox[{"X", "->", "x"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.879413235948992*^9, 3.879413300535796*^9}, {
  3.879416558559229*^9, 
  3.879416561483923*^9}},ExpressionUUID->"74251248-3f87-403b-90f6-\
e7bc7be87d51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Check", " ", "the", " ", "finite", " ", "remainder", " ", "are",
     " ", "the", " ", "same", " ", "among", " ", "tHV", " ", "and", " ", 
    "CDR", " ", "schemes"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.87941335688695*^9, 3.87941338331098*^9}, {
   3.8794134182703123`*^9, 3.8794134513178577`*^9}, 3.879413482221006*^9, {
   3.879413627018557*^9, 3.879413635881237*^9}, {3.879413889443027*^9, 
   3.879413889784812*^9}},ExpressionUUID->"e026fcc6-807f-4aca-be75-\
a23589bf2fe4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 3.880953504777206*^9, 
  3.906788140621592*^9},ExpressionUUID->"21f9b36c-d7e5-4ed8-b309-\
a2574aa05c21"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 3.880953504777206*^9, 
  3.906788140721622*^9},ExpressionUUID->"d70ebae6-2f0e-4dd4-b46b-\
3cae16b6bcbf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8794135363897057`*^9, 3.8794136361799173`*^9, 
  3.879413890110971*^9, 3.879416885575585*^9, 3.880953504777206*^9, 
  3.906788143953679*^9},ExpressionUUID->"928a8a65-73ba-40a5-abcf-\
2d7b4af4106b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ae", "i"], 
         RowBox[{"h", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "2"}], "}"}]}], "]"}], "*", 
      RowBox[{"Sum", "[", " ", 
       RowBox[{
        RowBox[{
         SuperscriptBox["ae", "j"], 
         RowBox[{"hC", "[", "j", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"ae", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", "i_", "]"}], " ", 
    RowBox[{"hC", "[", "j_", "]"}]}], ":>", 
   RowBox[{"WilsonC", "[", 
    RowBox[{"i", ",", "j"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"squaredHardAmp", "==", 
   RowBox[{
    RowBox[{"hold1", "[", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}]}], "]"}], 
    RowBox[{"hold2", "[", 
     RowBox[{
      RowBox[{"WilsonC", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "+", 
      RowBox[{"ae", " ", "2", "*", " ", 
       RowBox[{"WilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ae", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"WilsonC", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "+", 
         RowBox[{"WilsonC", "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879414209759885*^9, 3.879414221968194*^9}, {
  3.879414434626745*^9, 3.87941449043364*^9}, {3.879414541256558*^9, 
  3.8794145418334017`*^9}, {3.8794145860243273`*^9, 3.879414591753656*^9}, {
  3.879414732373917*^9, 3.879414753686041*^9}, {3.879416264205762*^9, 
  3.879416288399535*^9}, {3.879417218205311*^9, 
  3.879417218883917*^9}},ExpressionUUID->"91eed99c-087b-4314-a0fa-\
56c83d09ea89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WilsonC", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "+", 
  RowBox[{"ae", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WilsonC", "[", 
      RowBox[{"0", ",", "1"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"1", ",", "0"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"WilsonC", "[", 
      RowBox[{"0", ",", "2"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "+", 
     RowBox[{"WilsonC", "[", 
      RowBox[{"2", ",", "0"}], "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8794162891905212`*^9, 3.8794168897576103`*^9, 
  3.8794172198185368`*^9, 3.8809535300986958`*^9, 
  3.9067881439713697`*^9},ExpressionUUID->"0d3b4502-410c-414d-bd08-\
d81e1c4bfb1e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"wilsonC", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ",", "numRule"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.879414573858227*^9, 3.879414600968356*^9}, {
  3.879414644071151*^9, 3.8794147180425243`*^9}, {3.879415332001811*^9, 
  3.879415343551626*^9}, {3.879415420282782*^9, 
  3.8794154287349854`*^9}},ExpressionUUID->"0b206a32-e329-4048-9133-\
3f444e604964"],

Cell[BoxData["408.9312570881521461901810360886721197679999999999999999999999`\
38.611650307575836"], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788144148377*^9},ExpressionUUID->"72555660-64ea-49dc-b054-\
537f54edead9"],

Cell[BoxData[
 RowBox[{"-", 
  "53687.9246645753604027802842653680805056`38.72987661640237"}]], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788144217669*^9},ExpressionUUID->"3b71584b-a38c-464c-b59c-\
b071e55e7b6a"],

Cell[BoxData["72210.\
4090613652581540461120599811909215000000000000000000000001`38.\
858599805216144"], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788149617669*^9},ExpressionUUID->"7e365fdd-6daf-483c-b50a-\
5fe30bf820be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"numtmp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"wilsonC", "[", "1", "]"}], "*", "rescalingfactor"}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "1"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"numtmp", ".", 
    RowBox[{"(", 
     RowBox[{"rescaledDensityMatrix4", "/.", "numRule"}], ")"}], ".", 
    RowBox[{"Conjugate", "[", "numtmp", "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "numtmp"}]}], "Input",
 CellChangeTimes->{{3.8793929353253603`*^9, 3.879393011817659*^9}, 
   3.879393585746426*^9, {3.8794150384119864`*^9, 3.8794150387844887`*^9}, {
   3.879415263945046*^9, 3.87941531957782*^9}, {3.87941536389554*^9, 
   3.8794154083427763`*^9}, {3.879415491472069*^9, 3.879415502238997*^9}, {
   3.879415599214946*^9, 3.8794156034291697`*^9}, 3.879416581261685*^9, {
   3.87941668556553*^9, 3.879416696564816*^9}, 
   3.879417908997595*^9},ExpressionUUID->"c605c3d5-7b28-47f6-ad2c-\
bbe1d2266942"],

Cell[BoxData["1.373638651073133764001500479856305174039849088`35.\
39047853141143*^7"], "Output",
 CellChangeTimes->{
  3.8794150024767513`*^9, 3.879415040229006*^9, 3.8794152778373117`*^9, {
   3.8794153854094687`*^9, 3.879415408794601*^9}, 3.879415455092794*^9, {
   3.879415492724334*^9, 3.879415502754283*^9}, 3.8794156040176783`*^9, 
   3.8794169038294573`*^9, 3.8794179133483057`*^9, 3.880953542836504*^9, 
   3.906788149948987*^9},ExpressionUUID->"6b752d02-5eac-45fa-9f55-\
ea6aa714845f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"numSquaredFiniteRemainder", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], 
       RowBox[{"hold", "[", 
        RowBox[{
         RowBox[{"WilsonC", "[", 
          RowBox[{"0", ",", "0"}], "]"}], "+", 
         RowBox[{"ae", " ", "2", "*", " ", 
          RowBox[{"WilsonC", "[", 
           RowBox[{"1", ",", "0"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["ae", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"WilsonC", "[", 
              RowBox[{"2", ",", "0"}], "]"}]}], "+", 
            RowBox[{"WilsonC", "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], ")"}]}]}], "]"}]}], "/.", 
      RowBox[{"alphae", "->", 
       RowBox[{"4", " ", "Pi", " ", "ae"}]}]}], "/.", 
     RowBox[{
      RowBox[{"WilsonC", "[", 
       RowBox[{"n_", ",", "m_"}], "]"}], ":>", 
      RowBox[{"num", "[", 
       RowBox[{"n", ",", "m"}], "]"}]}]}], "/.", 
    RowBox[{"hold", "->", "Identity"}]}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "num"}]}], "Input",
 CellChangeTimes->{{3.879415566415543*^9, 3.879415696244573*^9}, {
  3.879415796380352*^9, 
  3.879415798970933*^9}},ExpressionUUID->"a49fe342-4062-4e81-bf54-\
5b99967f1a03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "1.01974072443773099093102559029287067903870787923186719540326805443`38.\
611650307575836*^7", " ", 
   SuperscriptBox["ae", "2"]}], "-", 
  RowBox[{
  "2.6776022738320824558562211614296441469834122976685166767919366752644`38.\
72987661640237*^9", " ", 
   SuperscriptBox["ae", "3"]}], "+", 
  RowBox[{
  "3.4614190712877929747198981652109134208832236561609`35.395019201219085*^\
11", " ", 
   SuperscriptBox["ae", "4"]}]}]], "Output",
 CellChangeTimes->{{3.8794156206459923`*^9, 3.879415669719398*^9}, 
   3.879415707817719*^9, 3.879415799437832*^9, 3.8794169067208033`*^9, 
   3.880953549211822*^9, 
   3.906788149968762*^9},ExpressionUUID->"64718206-8cfc-4971-97e0-\
116ea7add601"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*", "End", " ", "Finite", " ", 
   RowBox[{
   "remainder", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879414062360119*^9, 
  3.8794140630487623`*^9}},ExpressionUUID->"f36e57bd-9b39-40fb-b4d4-\
34bd948d462e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "Begin", " ", "UV"}], "-", 
   RowBox[{"renormalized", " ", "amplitude", " ", "in", " ", "tHV", " ", 
    RowBox[{
    "scheme", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879415941321176*^9, 
  3.879415954265136*^9}},ExpressionUUID->"b372a65b-a07d-4822-b802-\
611c6e06c47d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "the", " ", "polarized", " ", "amplitude", " ", "in", " ", 
     "tHV", " ", "scheme"}], ",", " ", 
    RowBox[{
     RowBox[{"UV", " ", "renormalization", " ", "in", " ", "on"}], "-", 
     RowBox[{"shell", " ", "scheme"}]}]}], "  ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "\"\<A-pol-HV-OS.m\>\""}], ";"}]}]], "Input",
 CellChangeTimes->{{3.878357662287184*^9, 3.87835766756248*^9}, {
   3.879318182920104*^9, 3.879318210235536*^9}, {3.879318504577978*^9, 
   3.8793185575856543`*^9}, {3.879318619744282*^9, 3.879318651590734*^9}, {
   3.87931868340034*^9, 3.879318709344658*^9}, {3.879331157944195*^9, 
   3.879331167924716*^9}, {3.8793948639959517`*^9, 3.87939486467712*^9}, {
   3.8794120276270323`*^9, 3.879412032391918*^9}, 3.879412096676304*^9, {
   3.879412446181012*^9, 3.8794124516841288`*^9}, {3.8794133928547497`*^9, 
   3.879413394886306*^9}, {3.879415980856598*^9, 3.8794159816249933`*^9}, {
   3.879416135102598*^9, 3.879416150406815*^9}, {3.879416340515115*^9, 
   3.879416363005247*^9}, {3.879417812893689*^9, 
   3.879417860483836*^9}},ExpressionUUID->"983e6bd1-4a32-408d-b533-\
0db28e0d40d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", "0", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ginsh", "[", 
     RowBox[{"#", ",", "numRule"}], "]"}], "&"}], "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Aos", "[", "0", "]"}], "*", "rescalingfactor"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Aos", "[", "1", "]"}], "*", "rescalingfactor"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"num", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ginsh", "[", 
      RowBox[{
       RowBox[{"#", "/.", 
        RowBox[{
         RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Aos", "[", "2", "]"}], "*", "rescalingfactor"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.879416811819685*^9, 3.879416843612041*^9}, {
  3.879416922806881*^9, 3.879416926073168*^9}, {3.879417763150591*^9, 
  3.8794177634523573`*^9}},ExpressionUUID->"5cc45a76-bb16-47c5-a308-\
c481950cb7f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "199.9984888968692207846364883401920438954999999999999999999999`39.\
30102671433283"}], " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "19.9999111102419598573388203017832647462000000000000000000001`38.\
30102806544312", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "200.000177795160802853223593964334705076`38.3010303817411", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "0.0001777809383277914951989026063100137174205999999999999999`39.\
24988519407602", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "22.2242173051965368206066148452979728700000000000000000000001`36.\
34682647488321"}], " ", "\[ImaginaryI]"}], "-", 
    RowBox[{
    "22.2224395100357339673830208809632677946000000000000000000001`38.\
34679173271432", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "12.2227106163665700716354214296601127877000000000000000000001`38.\
08716752957161", " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "1.111090864548703087943910989178478890417`39.04574957681528", " ", 
     "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "89.9991999999999999999999999999999999994`38.95423864902678", " ", 
     "\[ImaginaryI]"}], "-", 
    RowBox[{
    "9.99999999999999999999999999999999999995`39.", " ", "\[ImaginaryI]", " ",
      "e"}]}], ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.879416931416987*^9, 3.879417766564693*^9, 
  3.8809535598256283`*^9, 3.880953668936783*^9, 
  3.9067881510719843`*^9},ExpressionUUID->"145d5464-faa9-4a26-a896-\
296346d8b3c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
    "179.998480007111180641975308641975308642`38.25526883772936", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "20.000080000711123753086419753086419753`37.30103173285388", " ", 
     "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "200.000177795160802853223593964334705076`38.3010303817411", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "0.0001777809383277914951989026063100137174205999999999999999`39.\
24988519407602", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "20.0017777951608028532235939643347050755000000000000000000001`38.\
301068598279734", " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "20.0001777809383277914951989026063100137`38.30103385611085", " ", 
     "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "8.0003644487902007133058984910836762689`37.90310977130362", " ", 
     "\[ImaginaryI]"}], "-", 
    RowBox[{
    "0.9999555547654180521262002743484224965719999999999999999999`38.\
99998069725091", " ", "\[ImaginaryI]", " ", "e"}]}], ",", 
   RowBox[{
    RowBox[{
    "111.112197550178669836915104404816338973`38.04576173705034", " ", 
     "\[ImaginaryI]"}], "+", 
    RowBox[{
    "11.1113086454870308794391098917847889041700000000000000000001`39.\
0457652114201", " ", "\[ImaginaryI]", " ", "e"}]}], ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.879416931416987*^9, 3.879417766564693*^9, 
  3.8809535598256283`*^9, 
  3.880953668936783*^9},ExpressionUUID->"be7017cb-dbfa-43b7-8448-\
16da0d7e2902"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"squaredAmp", "==", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", "*", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], "*", 
      RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "*", "spindensitymatrix", "*", 
   
   RowBox[{"Conjugate", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A", "[", "0", "]"}], "+", 
      RowBox[{"ae", "*", 
       RowBox[{"A", "[", "1", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["ae", "2"], "*", 
       RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.879417054009053*^9, 3.879417115780942*^9}, {
  3.879417150051165*^9, 
  3.879417208627316*^9}},ExpressionUUID->"ba9d2054-02d2-4469-a560-\
788432c110dc"],

Cell[BoxData[
 RowBox[{"squaredAmp", "\[Equal]", 
  RowBox[{"16", " ", 
   SuperscriptBox["alphae", "2"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", "spindensitymatrix", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", " ", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], " ", 
      RowBox[{"A", "[", "2", "]"}]}]}], ")"}], " ", 
   RowBox[{"Conjugate", "[", 
    RowBox[{
     RowBox[{"A", "[", "0", "]"}], "+", 
     RowBox[{"ae", " ", 
      RowBox[{"A", "[", "1", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["ae", "2"], " ", 
      RowBox[{"A", "[", "2", "]"}]}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.88095362627785*^9, 
  3.906788207453508*^9},ExpressionUUID->"5701ff88-b8b9-4330-981f-\
e7b79d0b4467"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"numSquaredAmpHV$OS", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", "Pi", " ", "alphae"}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Normal", "@", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"A", "[", "0", "]"}], "+", 
                   RowBox[{"ae", "*", 
                    RowBox[{"A", "[", "1", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["ae", "2"], "*", 
                    RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "/.", 
                 RowBox[{
                  RowBox[{"A", "[", "n_", "]"}], ":>", 
                  RowBox[{"num", "[", "n", "]"}]}]}], ")"}], ".", 
               RowBox[{"(", 
                RowBox[{"rescaledDensityMatrix", "/.", "numRule"}], ")"}], 
               ".", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"A", "[", "0", "]"}], "+", 
                    RowBox[{"ae", "*", 
                    RowBox[{"A", "[", "1", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["ae", "2"], "*", 
                    RowBox[{"A", "[", "2", "]"}]}]}], ")"}], "/.", 
                  RowBox[{
                   RowBox[{"A", "[", "n_", "]"}], ":>", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{"num", "[", "n", "]"}], "]"}]}]}], "/.", 
                 RowBox[{
                  RowBox[{"Conjugate", "[", "e", "]"}], "->", "e"}]}], 
                ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"ae", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"e", ",", "0", ",", "0"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{
         RowBox[{"Complex", "[", 
          RowBox[{"a__", ",", "b_"}], "]"}], ":>", "a"}]}], ")"}]}], "/.", 
     RowBox[{"alphae", "->", 
      RowBox[{"4", " ", "Pi", " ", "ae"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"ae", ",", "e"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "@", "num"}]}], "Input",
 CellChangeTimes->{{3.8794173347460213`*^9, 3.879417340794071*^9}, {
  3.87941742412259*^9, 3.8794175237681026`*^9}, {3.8794175738817043`*^9, 
  3.879417608136098*^9}, {3.879417664130753*^9, 3.879417713646502*^9}, {
  3.879417785993483*^9, 3.879417806384616*^9}, {3.879417893373281*^9, 
  3.8794178959082317`*^9}},ExpressionUUID->"5e948879-2443-4e89-a275-\
2c04695ca411"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "1.019740724437730990826773423387291594786880938`32.914056711290755*^7", 
   " ", 
   SuperscriptBox["ae", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1.21938488278865475290719966739478115192511753502797`23.117303416706687*^\
12", "+", 
     FractionBox[
      "2.655723034796919418176542844786939985591772004605`23.117303416706687*^\
10", 
      SuperscriptBox["e", "2"]], "-", 
     FractionBox[
      "2.1951012271438002721239252680389851751896915647063`23.117303416706687*^\
11", "e"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "-", "3.4054709180274693860290114797546890970347723689`22.72938250970145*^\
9"}], "+", 
     FractionBox[
      "7.3595501647991775590575394962750504172922838303`22.6380034331473*^8", 
      "e"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.879417458730124*^9, {3.8794174946827593`*^9, 3.879417524693741*^9}, {
   3.8794175873034554`*^9, 3.879417608723557*^9}, {3.879417673047556*^9, 
   3.879417714053162*^9}, {3.879417876751273*^9, 3.879417896391102*^9}, 
   3.8809537544577208`*^9, 
   3.906788207494051*^9},ExpressionUUID->"95613150-6af7-4eb5-be0c-\
edc161a90052"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "8.25988211765926630895490201672812942454353081`31.883701509926922*^6", " ", 
   SuperscriptBox["ae", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1.06525661053110138883932844583288461302462744531124`26.621045529001286*^\
12", "+", 
     FractionBox[
      "2.252797957373002741767509708767871340820917562827`26.621045529001286*^\
10", 
      SuperscriptBox["e", "2"]], "-", 
     FractionBox[
      "1.9136527874189732808124269828191114646459659482287`26.621045529001282*^\
11", "e"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "-", "2.89271089193199634856481237788799731885177184508`24.\
515228745456067*^9"}], "+", 
     FractionBox[
      "6.1004664678702377904985774339431833897788425393`24.50989943649465*^8",
       "e"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.879417458730124*^9, {3.8794174946827593`*^9, 3.879417524693741*^9}, {
   3.8794175873034554`*^9, 3.879417608723557*^9}, {3.879417673047556*^9, 
   3.879417714053162*^9}, {3.879417876751273*^9, 3.879417896391102*^9}, 
   3.8809537544577208`*^9},ExpressionUUID->"3f8f6ad4-365d-4d4e-8d87-\
c542d12b2581"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "1.019740724437730990930256799236004312649889334`32.877364362630026*^7", 
   " ", 
   SuperscriptBox["ae", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
    "1.21938488278865475265336684295006700101735800554347`22.41791946986721*^\
12", "+", 
     FractionBox[
      "2.655723034796919759692585943782282648198296530536`22.41791946986721*^\
10", 
      SuperscriptBox["e", "2"]], "-", 
     FractionBox[
      "2.1951012271438003692495271008650224195743635424877`22.41791946986721*^\
11", "e"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ae", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
     "-", "3.40547091802746936803649363060049591932309279239`22.\
029765016958866*^9"}], "+", 
     FractionBox[
      "7.3595501647991780291435402318015560911610365406`21.937722785742483*^\
8", "e"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.907062317377243*^9},ExpressionUUID->"926ac38c-7391-4768-87a4-\
583c7fa2cb8a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "End", " ", "UV"}], "-", 
   RowBox[{"renormalized", " ", "amplitude", " ", "in", " ", "tHV", " ", 
    RowBox[{
    "scheme", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}]}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879415941321176*^9, 
  3.879415966336814*^9}},ExpressionUUID->"f47567c8-dc75-453a-a81a-\
22cc6e4b5fff"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerics for squared amplitude-Moller-Exact", "Section",
 CellChangeTimes->{{3.877925039806674*^9, 3.8779250833658113`*^9}, {
  3.8783557662879467`*^9, 3.878355780663653*^9}, {3.878357461037668*^9, 
  3.878357478404873*^9}, {3.8783575508199997`*^9, 3.8783575512434387`*^9}, {
  3.906787622138801*^9, 3.906787623322159*^9}, {3.9067878584473953`*^9, 
  3.906787859431366*^9}, {3.9079522161317167`*^9, 
  3.907952227235343*^9}},ExpressionUUID->"b9df8b28-d206-4e60-bcb3-\
8a1aa1de611d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<Moller-NLO-Exact\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "PolyLogTools`"}]}], "Input",
 CellChangeTimes->{{3.8783575630528107`*^9, 3.878357586387903*^9}, {
   3.878357628394671*^9, 3.8783576346112328`*^9}, {3.906787890512533*^9, 
   3.906787896672839*^9}, 
   3.907952475806888*^9},ExpressionUUID->"e5feb7ff-df2e-4ae2-a288-\
adb582995f13"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569090184*^9},ExpressionUUID->"50937c26-3878-48c2-9584-\
7533f28ba09f"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569091564*^9},ExpressionUUID->"81ded024-ad7b-4e1a-892d-\
eba63d1adca1"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569092958*^9},ExpressionUUID->"d0a28994-5596-4309-ac34-\
60a2a67026ed"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.9079525690940113`*^9},ExpressionUUID->"5d307cd3-8881-4a17-9012-\
43dd933d3a7d"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569095071*^9},ExpressionUUID->"14bdef3b-c7f8-4850-a442-\
d1f31d3e92dd"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569208087*^9},ExpressionUUID->"47f62c65-402d-4474-a4cd-\
51c9f91fb19a"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569449369*^9},ExpressionUUID->"d3904bfe-57a4-424d-add6-\
9d70e594dcab"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952569489848*^9},ExpressionUUID->"501a581c-a4d5-4289-bc0f-\
6633ed43e346"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.9079525701807413`*^9},ExpressionUUID->"902dbbf1-5208-4d2b-8ea0-\
d7569715e167"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952570193101*^9},ExpressionUUID->"d6f94751-cbcb-4f63-8dd4-\
64a229e9f1f1"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->{3.8793948564011383`*^9, 3.879411999727462*^9, 
  3.87941241927598*^9, 3.879412916444962*^9, 3.879416442626663*^9, 
  3.879416517044414*^9, 3.880953204568935*^9, 3.906787871533333*^9, 
  3.906787917925377*^9, 3.907952239180996*^9, 3.907952483970623*^9, 
  3.907952570194496*^9},ExpressionUUID->"9149dbcc-613d-415b-b61f-\
a1cae018cbc6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*", "Begin", " ", 
    RowBox[{
    "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**"}]}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "4"}], 
       RowBox[{"(", 
        RowBox[{"2", "-", "yp", "-", 
         RowBox[{"1", "/", "yp"}]}], ")"}]}], "/.", 
      RowBox[{"yp", "->", 
       SuperscriptBox["E", 
        RowBox[{"I", " ", "eta"}]]}]}], "//", "ExpToTrig"}], "//", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{"#", ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", "<", "eta", "<", "Pi"}], "}"}]}]}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], "s"], "==", 
     FractionBox[
      RowBox[{"m", "^", "2"}], 
      SuperscriptBox["Ecm", "2"]]}], ";", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "t"}], "s"], "==", "y", "==", 
     RowBox[{
      RowBox[{"1", "/", "4"}], 
      RowBox[{"(", 
       RowBox[{"2", "-", "yp", "-", 
        RowBox[{"1", "/", "yp"}]}], ")"}]}], "==", 
     RowBox[{
      RowBox[{"Sin", "[", 
       FractionBox["eta", "2"], "]"}], "^", "2"}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         FractionBox[
          RowBox[{"m", "^", "2"}], 
          SuperscriptBox["Ecm", "2"]]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         SuperscriptBox["x", "2"]}]}], ")"}], 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox["\[Theta]", "2"], "]"}], "^", "2"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m", "==", "\"\<on-shell mass\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\"\<0<eta<Pi\>\"", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2m2", "==", 
     FractionBox[
      RowBox[{"mu", "^", "2"}], 
      RowBox[{"m", "^", "2"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mu", "==", "\"\<renormalization scale\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ae", "==", 
     FractionBox["alphae", 
      RowBox[{"4", " ", "Pi"}]], "==", 
     "\"\<for A-pol-HV-aeMsb.m && A-unpol-aeMSb.m && reggeLimit-aeMSb, \
alphae==running coupling in MSb \>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
   "\"\<for  those with postfix *-OS.m, alphae=on-shell coupling\>\"", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**"}], "*", "End", " ", 
     RowBox[{
     "Kinematics", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**"}]}], "******)"}]}]}]], "Input",
 CellChangeTimes->{{3.878355806080031*^9, 3.878355820630534*^9}, {
   3.87835659328823*^9, 3.878356594727857*^9}, {3.87835665940694*^9, 
   3.8783567000551558`*^9}, {3.8783567331190023`*^9, 3.878356758645754*^9}, {
   3.87835684697276*^9, 3.878356990082748*^9}, {3.878357133274228*^9, 
   3.878357182952958*^9}, {3.8783572434644737`*^9, 3.878357274463661*^9}, {
   3.878357362039381*^9, 3.878357364407732*^9}, {3.878357421719998*^9, 
   3.878357435045882*^9}, {3.878357499037673*^9, 3.878357499357181*^9}, {
   3.878358279793976*^9, 3.878358294361136*^9}, 3.87835871534595*^9, {
   3.879486617109716*^9, 3.8794866568121653`*^9}, {3.879486723235325*^9, 
   3.879486723681575*^9}, {3.8794867539893293`*^9, 3.8794867842353287`*^9}, {
   3.879486820763918*^9, 3.879486843887347*^9}, {3.879486880079337*^9, 
   3.879487083922564*^9}, 3.879487126510618*^9, {3.8798250836745863`*^9, 
   3.879825085921763*^9}, {3.879936206903035*^9, 3.879936225833252*^9}, 
   3.907952452466181*^9},ExpressionUUID->"4365d23f-3389-490a-bbac-\
07e66497a826"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Sin", "[", 
   FractionBox["eta", "2"], "]"}], "2"]], "Output",
 CellChangeTimes->{3.879936228952465*^9, 3.8809532111400757`*^9, 
  3.9067878750378723`*^9, 3.906787921408228*^9, 3.907952243303866*^9, 
  3.90795248877355*^9, 
  3.9079525737194557`*^9},ExpressionUUID->"762c9764-d920-40ca-8f76-\
5eb4a53b21cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "Numerics"}], " ", 
      "at", " ", "x"}], "==", 
     RowBox[{"1", "/", "500"}]}], ",", " ", 
    RowBox[{"yp", "->", 
     RowBox[{
      FractionBox["4", "5"], "+", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "5"], " ", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*", 
       RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}]}]}]}]}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numRule", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        FractionBox["1", "500"]}], ",", 
       RowBox[{"yp", "->", 
        RowBox[{
         FractionBox["4", "5"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[ImaginaryI]"}], "5"]}]}], ",", 
       RowBox[{"im", "->", "I"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"numRuleMandel", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"s", "->", 
           FractionBox["1", 
            SuperscriptBox["x", "2"]]}], ",", 
          RowBox[{"t", "->", 
           FractionBox[
            RowBox[{"-", "y"}], 
            SuperscriptBox["x", "2"]]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{"y", "->", 
          RowBox[{
           RowBox[{"1", "/", "4"}], 
           RowBox[{"(", 
            RowBox[{"2", "-", "yp", "-", 
             RowBox[{"1", "/", "yp"}]}], ")"}]}]}], "}"}]}], "/.", 
       "numRule"}], ",", 
      RowBox[{"{", 
       RowBox[{"o", "->", 
        SuperscriptBox["10", 
         RowBox[{"-", "100"}]]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"angle", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Theta]", "\[Rule]", 
       RowBox[{"2", 
        FractionBox["180", "Pi"], 
        RowBox[{"ArcSin", "@", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"2", "-", "yp", "-", 
               RowBox[{"1", "/", "yp"}]}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", 
               SuperscriptBox["x", "2"]}]}], ")"}]], "/.", "numRule"}], 
          "]"}]}]}]}], "}"}], "//", "N"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "or", " ", "approximately"}], " ", "**)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"angleEta", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"eta", "\[Rule]", 
          RowBox[{"2", 
           FractionBox["180", "Pi"], 
           FractionBox["1", 
            RowBox[{"2", "I"}]], 
           RowBox[{"Log", "[", "yp", "]"}]}]}], "/.", "numRule"}], "}"}], "//", 
       RowBox[{
        RowBox[{"N", "[", 
         RowBox[{"#", ",", "100"}], "]"}], "&"}]}], "//", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"#", ",", 
         SuperscriptBox["10", 
          RowBox[{"-", "50"}]]}], "]"}], "&"}]}], "//", "N"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.879414183472969*^9, 3.8794141919586477`*^9}, {
  3.879414624742701*^9, 3.8794146320565166`*^9}, {3.879414806087969*^9, 
  3.879414807855112*^9}, {3.879936239736491*^9, 3.879936243439932*^9}, {
  3.90795225175634*^9, 
  3.9079522670928173`*^9}},ExpressionUUID->"f9c52f02-3f95-4b7f-9e7b-\
82fceb6a66ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s", "\[Rule]", "250000"}], ",", 
   RowBox[{"t", "\[Rule]", 
    RowBox[{"-", "25000"}]}], ",", 
   RowBox[{"o", "\[Rule]", 
    RowBox[{
    "1", "/", 
     "100000000000000000000000000000000000000000000000000000000000000000000000\
00000000000000000000000000000"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.879414633350649*^9, 3.87941480843989*^9, 3.8794165336742277`*^9, 
   3.879936244535656*^9, 3.8809532137217903`*^9, 3.9067878767167587`*^9, 
   3.9067879231173143`*^9, {3.907952244779221*^9, 3.907952267376585*^9}, 
   3.907952488811035*^9, 
   3.90795257376016*^9},ExpressionUUID->"1e8b28d1-4b5e-44b7-830e-\
49a848b3d957"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Theta]", "\[Rule]", "36.87020322713755`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.879414633350649*^9, 3.87941480843989*^9, 3.8794165336742277`*^9, 
   3.879936244535656*^9, 3.8809532137217903`*^9, 3.9067878767167587`*^9, 
   3.9067879231173143`*^9, {3.907952244779221*^9, 3.907952267376585*^9}, 
   3.907952488811035*^9, 
   3.9079525737625313`*^9},ExpressionUUID->"99b752ad-6160-4e92-9400-\
389014cc3df1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"eta", "\[Rule]", "36.86989764584403`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.879414633350649*^9, 3.87941480843989*^9, 3.8794165336742277`*^9, 
   3.879936244535656*^9, 3.8809532137217903`*^9, 3.9067878767167587`*^9, 
   3.9067879231173143`*^9, {3.907952244779221*^9, 3.907952267376585*^9}, 
   3.907952488811035*^9, 
   3.907952573764216*^9},ExpressionUUID->"e0ea68ac-c978-440a-9748-\
2f7deb9f8564"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**"}], "*", "Begin", " ", "Finite", " ", 
   RowBox[{
   "remainder", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.879413912816825*^9, 
  3.879413920361143*^9}},ExpressionUUID->"6e9607f5-c965-4282-b307-\
8d0ca7047fb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  "\"\<For the finite remainder functions, both charge and mass are \
renormalized in on-shell scheme! \>\"", "]"}]], "Input",
 CellChangeTimes->{{3.879414070755001*^9, 
  3.879414147271641*^9}},ExpressionUUID->"3101ad0b-1f70-4d80-88e8-\
f2e4d8ad21b5"],

Cell[BoxData["\<\"For the finite remainder functions, both charge and mass \
are renormalized in on-shell scheme! \"\>"], "Print",
 CellChangeTimes->{{3.8794141184080553`*^9, 3.87941414776322*^9}, 
   3.8794165357149267`*^9, 3.906787882229125*^9, 3.907952270851593*^9, 
   3.907952494689275*^9},ExpressionUUID->"b297e697-6f11-406c-bb61-\
95b877faffe1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "polarized", " ", "tHV", " ", "finite", " ", "remainder"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-pol-OS.m\>\""}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "unpolarized", " ", "CDR", " ", "finite", " ", "remainder"}], 
    " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"<<", "\"\<hardAmp-unpol-OS.m\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "unpolarized", " ", "spin", " ", "densityMatrix"}], " ",
     "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Get", "[", "\"\<spin_unpol-correlation.m\>\"", "]"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{"d", "->", 
           RowBox[{"4", "-", 
            RowBox[{"2", "e"}]}]}], "}"}]}], ",", 
        RowBox[{"{", "x", "}"}], ",", "Simplify"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"densityMatrix4", "=", 
     RowBox[{"densityMatrix", "/.", 
      RowBox[{"e", "->", "0"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879412098943879*^9, 3.879412108343158*^9}, {
   3.879412154534635*^9, 3.879412158870682*^9}, {3.879412426876112*^9, 
   3.879412453462687*^9}, {3.8794130808171377`*^9, 3.879413081206892*^9}, {
   3.879413251117729*^9, 3.879413271579309*^9}, {3.879413509646699*^9, 
   3.879413533802586*^9}, {3.879413930030305*^9, 3.879413942242257*^9}, {
   3.879413995089801*^9, 3.879414005531736*^9}, 3.8794164288374043`*^9, {
   3.879416545331691*^9, 3.879416554692189*^9}, {3.8794165859794617`*^9, 
   3.879416650026629*^9}, 3.90678769600419*^9, {3.9079522876285257`*^9, 
   3.9079522880593557`*^9}, 
   3.907952605881916*^9},ExpressionUUID->"a95edb2f-80f8-4045-b641-\
be1f95520eb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "the", " ", "tree"}], "-", 
    RowBox[{"level", " ", "complex", " ", "conjugation"}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"wilsonC$c", "[", "0", "]"}], "=", 
     RowBox[{
      RowBox[{"wilsonC", "[", "0", "]"}], "/.", 
      RowBox[{"im", "->", 
       RowBox[{"-", "im"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wilsonCHV", "[", 
      RowBox[{"0", ",", "0"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"wilsonC", "[", "0", "]"}], ".", "densityMatrix4", ".", 
         RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
        RowBox[{"im", "->", "I"}]}], ",", 
       RowBox[{"hold", "[", "_", "]"}], ",", "Factor"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"wilsonCHV", "[", 
      RowBox[{"1", ",", "0"}], "]"}], "=", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"wilsonC", "[", "1", "]"}], ".", "densityMatrix4", ".", 
         RowBox[{"wilsonC$c", "[", "0", "]"}]}], "/.", 
        RowBox[{"im", "->", "I"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"hold", "[", "_", "]"}], ",", 
         RowBox[{"Log", "[", "_", "]"}], ",", 
         RowBox[{"G", "[", 
          RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.879412996462298*^9, 3.879413044550131*^9}, {
  3.87941401456117*^9, 3.879414032704791*^9}, {3.9079523631316557`*^9, 
  3.907952391034051*^9}},ExpressionUUID->"e4da4c16-a4a6-4224-a1d4-\
c42f0f8817b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "Check", " ", "the", " ", "finite", " ", "remainder", " ", "are",
     " ", "the", " ", "same", " ", "among", " ", "tHV", " ", "and", " ", 
    "CDR", " ", "schemes"}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"0", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hold", "[", "_", "]"}], ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"wilsonCHV", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "-", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hold", "[", "_", "]"}], ",", 
       RowBox[{"Log", "[", "_", "]"}], ",", 
       RowBox[{"G", "[", 
        RowBox[{"__", ",", "_"}], "]"}]}], "}"}], ",", "Factor"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.87941335688695*^9, 3.87941338331098*^9}, {
   3.8794134182703123`*^9, 3.8794134513178577`*^9}, 3.879413482221006*^9, {
   3.879413627018557*^9, 3.879413635881237*^9}, {3.879413889443027*^9, 
   3.879413889784812*^9}, {3.907952400571433*^9, 
   3.907952405265716*^9}},ExpressionUUID->"9dba7019-6abf-49c4-8582-\
c1f042b160f4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8794135363897057`*^9, 3.8794136361799173`*^9, 3.879413890110971*^9, 
   3.879416885575585*^9, 3.880953504777206*^9, 3.906788140621592*^9, 
   3.907952506933181*^9, {3.90795258212355*^9, 
   3.907952609610139*^9}},ExpressionUUID->"a366dc33-4fdf-457d-b28e-\
43d104353576"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8794135363897057`*^9, 3.8794136361799173`*^9, 3.879413890110971*^9, 
   3.879416885575585*^9, 3.880953504777206*^9, 3.906788140621592*^9, 
   3.907952506933181*^9, {3.90795258212355*^9, 
   3.907952609611452*^9}},ExpressionUUID->"955b80d3-14b5-4439-97f8-\
fadbfca5dc33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"wilsonC", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ",", "numRuleMandel"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], 
        RowBox[{"wilsonC", "[", 
         RowBox[{"1", ",", "0"}], "]"}]}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], "/.", 
      RowBox[{"hold", "->", "Identity"}]}], ",", "numRuleMandel"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.879414573858227*^9, 3.879414600968356*^9}, {
  3.879414644071151*^9, 3.8794147180425243`*^9}, {3.879415332001811*^9, 
  3.879415343551626*^9}, {3.879415420282782*^9, 3.8794154287349854`*^9}, {
  3.90795262396939*^9, 
  3.907952639808488*^9}},ExpressionUUID->"f496b63e-b0ec-485c-a0e0-\
990fbfb49637"],

Cell[BoxData["408.93125708815214618987273939541625519`37.611650307575836"], \
"Output",
 CellChangeTimes->{{3.907952626756877*^9, 
  3.907952640080303*^9}},ExpressionUUID->"002d0d12-7fd8-4d96-9d42-\
ca0754b7ca39"],

Cell[BoxData[
 RowBox[{"-", 
  "53687.9246645753576371742007756349498816`38.72987661640237"}]], "Output",
 CellChangeTimes->{{3.907952626756877*^9, 
  3.90795264013671*^9}},ExpressionUUID->"1767949c-5ed8-4714-8025-\
c32cb06604e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"0", ",", "0"}], "]"}], "=", 
  RowBox[{"Ginsh", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"wilsonC", "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], ",", "numRule"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"1", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"num", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Ginsh", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"wilsonC", "[", 
        RowBox[{"2", ",", "0"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "u2m2", "]"}], "->", "0"}]}], ",", "numRule"}], 
    "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.879414573858227*^9, 3.879414600968356*^9}, {
  3.879414644071151*^9, 3.8794147180425243`*^9}, {3.879415332001811*^9, 
  3.879415343551626*^9}, {3.879415420282782*^9, 
  3.8794154287349854`*^9}},ExpressionUUID->"d6ef7aa6-16e7-4224-ae93-\
78213aebecbf"],

Cell[BoxData["408.9312570881521461901810360886721197679999999999999999999999`\
38.611650307575836"], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788144148377*^9},ExpressionUUID->"7366d92c-8bea-4044-9deb-\
7890910b39cf"],

Cell[BoxData[
 RowBox[{"-", 
  "53687.9246645753604027802842653680805056`38.72987661640237"}]], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788144217669*^9},ExpressionUUID->"133e931d-c9be-4d83-8c0d-\
7c05e66e3242"],

Cell[BoxData["72210.\
4090613652581540461120599811909215000000000000000000000001`38.\
858599805216144"], "Output",
 CellChangeTimes->{{3.879414646091247*^9, 3.879414718622974*^9}, 
   3.879415344782091*^9, 3.879415441540908*^9, 3.879416889941033*^9, 
   3.880953532898086*^9, 
   3.906788149617669*^9},ExpressionUUID->"75e38928-d2ef-4750-a2e9-\
09351a1f7208"]
}, Open  ]]
}, Closed]]
},
WindowSize->{1386, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Linux x86 (64-bit) (July 23, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2fb38897-59be-4d86-bcfc-e7f8e20d326d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 384, 6, 83, "Section",ExpressionUUID->"6b84e902-c1a9-4f9d-aed4-30fbea391ffa"],
Cell[CellGroupData[{
Cell[989, 32, 513, 12, 88, "Input",ExpressionUUID->"bc9d843f-aa76-4f34-a8ed-192a227d13a3"],
Cell[CellGroupData[{
Cell[1527, 48, 490, 10, 29, "Print",ExpressionUUID->"032b8f8a-b7f3-43c9-baa7-f40990a53ca1"],
Cell[2020, 60, 309, 4, 29, "Print",ExpressionUUID->"93d8aa6e-2e4c-49be-8bbd-1b2a843c8951"],
Cell[2332, 66, 334, 6, 29, "Print",ExpressionUUID->"8b143de7-e5cb-4b95-b346-9bbe016ec92e"],
Cell[2669, 74, 411, 7, 29, "Print",ExpressionUUID->"b61fb7cc-0022-4b1e-8ba8-09213a1d869c"],
Cell[3083, 83, 357, 6, 79, "Print",ExpressionUUID->"df0be3f2-c285-4e6d-9fb5-c8ec96c877b1"],
Cell[3443, 91, 333, 6, 29, "Print",ExpressionUUID->"65531af3-66d1-4c10-a0b4-f4d108844280"],
Cell[3779, 99, 349, 6, 29, "Print",ExpressionUUID->"22569db3-9969-449b-a2f8-71effd499540"],
Cell[4131, 107, 310, 5, 29, "Print",ExpressionUUID->"ea43c1ba-f66c-4f4d-97fb-668863c68d68"],
Cell[4444, 114, 317, 5, 29, "Print",ExpressionUUID->"0f59d70a-d88e-41d2-8212-13557ea5b851"],
Cell[4764, 121, 394, 6, 54, "Print",ExpressionUUID->"f30dec00-9631-4967-a640-6c2295ce33ab"],
Cell[5161, 129, 377, 6, 54, "Print",ExpressionUUID->"5a8a4795-23b0-4556-ac2a-2b0de97468b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5587, 141, 4193, 110, 331, "Input",ExpressionUUID->"6992fa0a-ba44-4e6a-8846-4c5e9ec3a559"],
Cell[9783, 253, 231, 6, 56, "Output",ExpressionUUID->"617445fa-3767-490c-8f9f-04825a9e63b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10051, 264, 3401, 102, 263, "Input",ExpressionUUID->"6da5ea6f-e82e-4912-a84f-e309cd249cef"],
Cell[13455, 368, 358, 9, 41, "Output",ExpressionUUID->"75c5db56-671b-4eb6-b89f-b34b63ee4f81"],
Cell[13816, 379, 297, 6, 41, "Output",ExpressionUUID->"0ca6c43b-6888-4c68-b940-634d3eb17126"],
Cell[14116, 387, 292, 6, 41, "Output",ExpressionUUID->"f0334074-7e76-481e-be94-dcfaadee3dac"]
}, Open  ]],
Cell[14423, 396, 469, 11, 36, "Input",ExpressionUUID->"0608c742-cdd0-4814-a80b-ee7f3a0bbefa"],
Cell[CellGroupData[{
Cell[14917, 411, 290, 6, 36, "Input",ExpressionUUID->"c0481a28-67f8-4fb5-93d5-6843efaf2a8c"],
Cell[15210, 419, 282, 4, 29, "Print",ExpressionUUID->"973d82ce-547b-4be8-910f-5970ab8bd083"]
}, Open  ]],
Cell[15507, 426, 3485, 92, 312, "Input",ExpressionUUID->"40d0367b-e7ba-4a01-8c12-0b9296bbe8f7"],
Cell[18995, 520, 588, 17, 62, "Input",ExpressionUUID->"830620e4-7cab-4563-9158-c84b0dae7d83"],
Cell[19586, 539, 2666, 77, 138, "Input",ExpressionUUID->"bae35377-b6be-4d4c-babc-5482cde4cdc5"],
Cell[CellGroupData[{
Cell[22277, 620, 2005, 57, 170, "Input",ExpressionUUID->"f5c10a45-f97e-478f-8e27-819f84c59e45"],
Cell[24285, 679, 225, 4, 41, "Output",ExpressionUUID->"69d3ec9b-30a3-4e00-bf32-fb62cfed6baf"],
Cell[24513, 685, 222, 3, 41, "Output",ExpressionUUID->"fb2f21fc-a502-4a54-a7f3-990153355925"],
Cell[24738, 690, 225, 4, 41, "Output",ExpressionUUID->"105e794d-d330-4c6c-943d-081de0e00281"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25000, 699, 2093, 60, 83, "Input",ExpressionUUID->"8c6ede58-aafc-42a3-bb7e-02fe19e6e579"],
Cell[27096, 761, 798, 24, 41, "Output",ExpressionUUID->"dcee3acd-0279-4d3d-a7d7-ce7d42a1a3e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27931, 790, 1375, 43, 143, "Input",ExpressionUUID->"417f6197-e558-4697-b691-41059e508c35"],
Cell[29309, 835, 307, 5, 41, "Output",ExpressionUUID->"266f5cf6-8465-4c7d-ab6f-a832ba0cfa4d"],
Cell[29619, 842, 351, 7, 41, "Output",ExpressionUUID->"3ec96df1-02be-4549-b1dc-fc9abae4bb1d"],
Cell[29973, 851, 333, 6, 41, "Output",ExpressionUUID->"48dcaa90-9605-4fa9-ac44-1db4494fc6ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30343, 862, 1252, 32, 88, "Input",ExpressionUUID->"1b9d62f6-44ea-4e45-a4f4-234c58848af7"],
Cell[31598, 896, 474, 8, 41, "Output",ExpressionUUID->"43abaa42-f1b4-4955-8dc3-eee21193dfad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32109, 909, 1387, 39, 116, "Input",ExpressionUUID->"8652eb81-4829-4ca4-9ea4-90d40f216d3f"],
Cell[33499, 950, 695, 17, 67, "Output",ExpressionUUID->"7d753570-a551-4a31-a046-077c9e52d02d"]
}, Open  ]],
Cell[34209, 970, 469, 11, 36, "Input",ExpressionUUID->"3d303627-ab8d-498a-94f8-13421dcd69c4"],
Cell[34681, 983, 558, 13, 36, "Input",ExpressionUUID->"b1df7635-cf20-4b37-a2e8-4feed54d7aa3"],
Cell[35242, 998, 1216, 24, 62, "Input",ExpressionUUID->"4579aec9-866c-4e57-945e-37444195c7f9"],
Cell[CellGroupData[{
Cell[36483, 1026, 1354, 44, 88, "Input",ExpressionUUID->"39a6e616-9ebd-4886-bdeb-debf901276c9"],
Cell[37840, 1072, 1593, 42, 143, "Output",ExpressionUUID->"ad1583c8-9a92-4f5c-9eae-127dca7d7e1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39470, 1119, 905, 27, 39, "Input",ExpressionUUID->"12f6674e-42dc-43b2-9cc8-13436a344412"],
Cell[40378, 1148, 789, 22, 44, "Output",ExpressionUUID->"67148ae7-f74c-490d-8f59-d86c5893d01c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41204, 1175, 2840, 69, 227, "Input",ExpressionUUID->"29177aa1-f597-4468-a536-3fea9069d623"],
Cell[44047, 1246, 1236, 33, 147, "Output",ExpressionUUID->"4ced32a0-118d-4fa5-94b5-eac24f0a3e36"]
}, Open  ]],
Cell[45298, 1282, 556, 13, 36, "Input",ExpressionUUID->"15667801-7c5d-4d76-b3dc-549010502f9f"]
}, Closed]],
Cell[CellGroupData[{
Cell[45891, 1300, 432, 6, 65, "Section",ExpressionUUID->"e1303bec-4be3-4d9b-be1f-71e5132eac1a"],
Cell[CellGroupData[{
Cell[46348, 1310, 511, 12, 88, "Input",ExpressionUUID->"c409d8cd-707e-4b76-8575-dd89b4cd924c"],
Cell[CellGroupData[{
Cell[46884, 1326, 534, 10, 29, "Print",ExpressionUUID->"024f31cc-71ae-48dd-9925-d258d859836d"],
Cell[47421, 1338, 356, 5, 29, "Print",ExpressionUUID->"95905a48-9bfe-4f75-93de-0ec67aa607cb"],
Cell[47780, 1345, 378, 6, 29, "Print",ExpressionUUID->"3243b7df-0d91-4c2a-904c-d4de952ba4f5"],
Cell[48161, 1353, 455, 7, 29, "Print",ExpressionUUID->"43d3c075-3208-4430-95e2-77cf64d0c4d7"],
Cell[48619, 1362, 401, 6, 79, "Print",ExpressionUUID->"59c9cbb7-ffb9-4d5a-9d47-a53d16fca43d"],
Cell[49023, 1370, 379, 6, 29, "Print",ExpressionUUID->"1b5cf9a3-3440-41e9-b2ec-6911ec298a47"],
Cell[49405, 1378, 393, 6, 29, "Print",ExpressionUUID->"73b3740a-798f-48a0-8127-8fb75704b8ff"],
Cell[49801, 1386, 354, 5, 29, "Print",ExpressionUUID->"cc7b0239-74a7-41ca-a564-6e6318145420"],
Cell[50158, 1393, 363, 5, 29, "Print",ExpressionUUID->"47d688f3-005d-49dc-855b-10528d989db7"],
Cell[50524, 1400, 438, 6, 54, "Print",ExpressionUUID->"0fe3c605-f9fc-4128-9aa6-db217bf52f62"],
Cell[50965, 1408, 419, 6, 54, "Print",ExpressionUUID->"dd7e350b-ce9e-42ec-b97c-4e2894f2637f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51433, 1420, 4193, 110, 331, "Input",ExpressionUUID->"c013b823-1c25-4803-b672-a35e13386d3d"],
Cell[55629, 1532, 280, 7, 56, "Output",ExpressionUUID->"4367dab5-2266-46a9-8870-241fa5edbd3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55946, 1544, 3401, 102, 263, "Input",ExpressionUUID->"d99fb6c2-cc5a-4058-972b-8921c81045e4"],
Cell[59350, 1648, 409, 10, 41, "Output",ExpressionUUID->"9cb64926-6a6c-4e74-b0be-6c7829b06c10"],
Cell[59762, 1660, 350, 7, 41, "Output",ExpressionUUID->"7135f88e-6b85-4197-8c85-3e670bc49c65"],
Cell[60115, 1669, 343, 7, 41, "Output",ExpressionUUID->"f2dc479a-7121-46f1-b740-9bce0cd5abf6"]
}, Open  ]],
Cell[60473, 1679, 469, 11, 36, "Input",ExpressionUUID->"18891d65-6d78-422a-83a7-87a16badefa9"],
Cell[CellGroupData[{
Cell[60967, 1694, 290, 6, 36, "Input",ExpressionUUID->"013b0a1e-e24a-4511-a83a-32957549547b"],
Cell[61260, 1702, 308, 5, 29, "Print",ExpressionUUID->"e9745f47-4310-4201-8cf2-613520867db7"]
}, Open  ]],
Cell[61583, 1710, 3485, 92, 312, "Input",ExpressionUUID->"d6f5f3aa-cbd0-4031-a5f9-51fc38ef588e"],
Cell[65071, 1804, 588, 17, 62, "Input",ExpressionUUID->"1da35927-4b46-4d85-852a-db03c5568cfc"],
Cell[65662, 1823, 2666, 77, 138, "Input",ExpressionUUID->"74251248-3f87-403b-90f6-e7bc7be87d51"],
Cell[CellGroupData[{
Cell[68353, 1904, 2005, 57, 170, "Input",ExpressionUUID->"e026fcc6-807f-4aca-be75-a23589bf2fe4"],
Cell[70361, 1963, 247, 4, 41, "Output",ExpressionUUID->"21f9b36c-d7e5-4ed8-b309-a2574aa05c21"],
Cell[70611, 1969, 247, 4, 41, "Output",ExpressionUUID->"d70ebae6-2f0e-4dd4-b46b-3cae16b6bcbf"],
Cell[70861, 1975, 247, 4, 41, "Output",ExpressionUUID->"928a8a65-73ba-40a5-abcf-2d7b4af4106b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71145, 1984, 2093, 60, 83, "Input",ExpressionUUID->"91eed99c-087b-4314-a0fa-56c83d09ea89"],
Cell[73241, 2046, 822, 24, 41, "Output",ExpressionUUID->"0d3b4502-410c-414d-bd08-d81e1c4bfb1e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74100, 2075, 1375, 43, 143, "Input",ExpressionUUID->"0b206a32-e329-4048-9133-3f444e604964"],
Cell[75478, 2120, 355, 6, 41, "Output",ExpressionUUID->"72555660-64ea-49dc-b054-537f54edead9"],
Cell[75836, 2128, 350, 7, 41, "Output",ExpressionUUID->"3b71584b-a38c-464c-b59c-b071e55e7b6a"],
Cell[76189, 2137, 359, 7, 41, "Output",ExpressionUUID->"7e365fdd-6daf-483c-b50a-5fe30bf820be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76585, 2149, 1252, 32, 88, "Input",ExpressionUUID->"c605c3d5-7b28-47f6-ad2c-bbe1d2266942"],
Cell[77840, 2183, 495, 8, 41, "Output",ExpressionUUID->"6b752d02-5eac-45fa-9f55-ea6aa714845f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78372, 2196, 1387, 39, 116, "Input",ExpressionUUID->"a49fe342-4062-4e81-bf54-5b99967f1a03"],
Cell[79762, 2237, 721, 18, 67, "Output",ExpressionUUID->"64718206-8cfc-4971-97e0-116ea7add601"]
}, Open  ]],
Cell[80498, 2258, 469, 11, 36, "Input",ExpressionUUID->"f36e57bd-9b39-40fb-b4d4-34bd948d462e"],
Cell[80970, 2271, 558, 13, 36, "Input",ExpressionUUID->"b372a65b-a07d-4822-b802-611c6e06c47d"],
Cell[81531, 2286, 1216, 24, 62, "Input",ExpressionUUID->"983e6bd1-4a32-408d-b533-0db28e0d40d6"],
Cell[CellGroupData[{
Cell[82772, 2314, 1354, 44, 88, "Input",ExpressionUUID->"5cc45a76-bb16-47c5-a308-c481950cb7f7"],
Cell[84129, 2360, 1682, 43, 143, "Output",ExpressionUUID->"145d5464-faa9-4a26-a896-296346d8b3c7"],
Cell[85814, 2405, 1593, 42, 143, "Output",ExpressionUUID->"be7017cb-dbfa-43b7-8448-16da0d7e2902"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87444, 2452, 905, 27, 39, "Input",ExpressionUUID->"ba9d2054-02d2-4469-a560-788432c110dc"],
Cell[88352, 2481, 813, 23, 44, "Output",ExpressionUUID->"5701ff88-b8b9-4330-981f-e7b79d0b4467"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89202, 2509, 2840, 69, 227, "Input",ExpressionUUID->"5e948879-2443-4e89-a275-2c04695ca411"],
Cell[92045, 2580, 1264, 35, 147, "Output",ExpressionUUID->"95613150-6af7-4eb5-be0c-edc161a90052"],
Cell[93312, 2617, 1236, 33, 147, "Output",ExpressionUUID->"3f8f6ad4-365d-4d4e-8d87-c542d12b2581"],
Cell[94551, 2652, 1010, 31, 147, "Output",ExpressionUUID->"926ac38c-7391-4768-87a4-583c7fa2cb8a"]
}, Open  ]],
Cell[95576, 2686, 556, 13, 36, "Input",ExpressionUUID->"f47567c8-dc75-453a-a81a-22cc6e4b5fff"]
}, Closed]],
Cell[CellGroupData[{
Cell[96169, 2704, 488, 7, 65, "Section",ExpressionUUID->"b9df8b28-d206-4e60-bcb3-8a1aa1de611d"],
Cell[CellGroupData[{
Cell[96682, 2715, 549, 13, 88, "Input",ExpressionUUID->"e5feb7ff-df2e-4ae2-a288-adb582995f13"],
Cell[CellGroupData[{
Cell[97256, 2732, 603, 11, 29, "Print",ExpressionUUID->"50937c26-3878-48c2-9584-7533f28ba09f"],
Cell[97862, 2745, 425, 6, 29, "Print",ExpressionUUID->"81ded024-ad7b-4e1a-892d-eba63d1adca1"],
Cell[98290, 2753, 447, 7, 29, "Print",ExpressionUUID->"d0a28994-5596-4309-ac34-60a2a67026ed"],
Cell[98740, 2762, 526, 8, 29, "Print",ExpressionUUID->"5d307cd3-8881-4a17-9012-43dd933d3a7d"],
Cell[99269, 2772, 470, 7, 79, "Print",ExpressionUUID->"14bdef3b-c7f8-4850-a442-d1f31d3e92dd"],
Cell[99742, 2781, 446, 7, 29, "Print",ExpressionUUID->"47f62c65-402d-4474-a4cd-51c9f91fb19a"],
Cell[100191, 2790, 462, 7, 29, "Print",ExpressionUUID->"d3904bfe-57a4-424d-add6-9d70e594dcab"],
Cell[100656, 2799, 423, 6, 29, "Print",ExpressionUUID->"501a581c-a4d5-4289-bc0f-6633ed43e346"],
Cell[101082, 2807, 432, 6, 29, "Print",ExpressionUUID->"902dbbf1-5208-4d2b-8ea0-d7569715e167"],
Cell[101517, 2815, 507, 7, 54, "Print",ExpressionUUID->"d6f94751-cbcb-4f63-8dd4-64a229e9f1f1"],
Cell[102027, 2824, 488, 7, 54, "Print",ExpressionUUID->"9149dbcc-613d-415b-b61f-a1cae018cbc6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[102564, 2837, 4215, 110, 331, "Input",ExpressionUUID->"4365d23f-3389-490a-bbac-07e66497a826"],
Cell[106782, 2949, 350, 8, 56, "Output",ExpressionUUID->"762c9764-d920-40ca-8f76-5eb4a53b21cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107169, 2962, 3662, 109, 263, "Input",ExpressionUUID->"f9c52f02-3f95-4b7f-9e7b-82fceb6a66ea"],
Cell[110834, 3073, 686, 17, 67, "Output",ExpressionUUID->"1e8b28d1-4b5e-44b7-830e-49a848b3d957"],
Cell[111523, 3092, 452, 9, 41, "Output",ExpressionUUID->"99b752ad-6160-4e92-9400-389014cc3df1"],
Cell[111978, 3103, 445, 9, 41, "Output",ExpressionUUID->"e0ea68ac-c978-440a-9748-2f7deb9f8564"]
}, Open  ]],
Cell[112438, 3115, 469, 11, 36, "Input",ExpressionUUID->"6e9607f5-c965-4282-b307-8d0ca7047fb0"],
Cell[CellGroupData[{
Cell[112932, 3130, 290, 6, 36, "Input",ExpressionUUID->"3101ad0b-1f70-4d80-88e8-f2e4d8ad21b5"],
Cell[113225, 3138, 352, 5, 29, "Print",ExpressionUUID->"b297e697-6f11-406c-bb61-95b877faffe1"]
}, Open  ]],
Cell[113592, 3146, 1967, 49, 208, "Input",ExpressionUUID->"a95edb2f-80f8-4045-b641-be1f95520eb0"],
Cell[115562, 3197, 1736, 49, 113, "Input",ExpressionUUID->"e4da4c16-a4a6-4224-a1d4-c42f0f8817b2"],
Cell[CellGroupData[{
Cell[117323, 3250, 1649, 45, 125, "Input",ExpressionUUID->"9dba7019-6abf-49c4-8582-c1f042b160f4"],
Cell[118975, 3297, 323, 6, 41, "Output",ExpressionUUID->"a366dc33-4fdf-457d-b28e-43d104353576"],
Cell[119301, 3305, 323, 6, 41, "Output",ExpressionUUID->"955b80d3-14b5-4439-97f8-fadbfca5dc33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119661, 3316, 1095, 32, 99, "Input",ExpressionUUID->"f496b63e-b0ec-485c-a0e0-990fbfb49637"],
Cell[120759, 3350, 213, 4, 41, "Output",ExpressionUUID->"002d0d12-7fd8-4d96-9d42-ca0754b7ca39"],
Cell[120975, 3356, 230, 5, 41, "Output",ExpressionUUID->"1767949c-5ed8-4714-8025-c32cb06604e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121242, 3366, 1375, 43, 143, "Input",ExpressionUUID->"d6ef7aa6-16e7-4224-ae93-78213aebecbf"],
Cell[122620, 3411, 355, 6, 41, "Output",ExpressionUUID->"7366d92c-8bea-4044-9deb-7890910b39cf"],
Cell[122978, 3419, 350, 7, 41, "Output",ExpressionUUID->"133e931d-c9be-4d83-8c0d-7c05e66e3242"],
Cell[123331, 3428, 359, 7, 41, "Output",ExpressionUUID->"75e38928-d2ef-4750-a2e9-09351a1f7208"]
}, Open  ]]
}, Closed]]
}
]
*)


